Massive Two-Loop Heavy Particle Diagrams

We determine the master integrals for vertex and propagator diagrams that appear in effective field theories containing heavy fields. The integrals involve at least one heavy line, and the standard lines include an arbitrary mass scale. The evaluation is done analytically with modern techniques. We employ the methods of differential equations and dimensional recurrence relations to evaluate said integrals up to two-loop order.

==> anc/Data/HHv-IBP-masters-expressions <==
Print["Expressions for IBP masters in the case of heavy-heavy vertex"]
{A[1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3), 
 A[2] -> (-2*Pi)/\[Epsilon] - 
   (2*Pi*\[Epsilon]*(21 + Pi^2 - 18*Log[2] + 6*Log[2]^2))/3 + 
   Pi*(-6 + Log[16]) + (2*Pi*\[Epsilon]^2*(-45 + 42*Log[2] - 18*Log[2]^2 + 
      4*Log[2]^3 + Pi^2*(-3 + Log[4]) + 8*Zeta[3]))/3, 
 A[3] -> (32*Pi^2*\[Epsilon])/3 + (64*Pi^2*\[Epsilon]^2*(11 - 12*Log[2]))/9, 
 A[4] -> 2*Pi^2 - 8*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   \[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)), 
 A[5] -> -((72 + 7*Pi^2)*(-1 + \[Beta])*(1 + \[Beta]))/(6*(1 + \[Beta]^2)) + 
   ((I/12)*(5*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 - 6*\[Beta]^2 + \[Beta]^4))*
     G[{-I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
   ((((-5*I)/12)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
     ((2*I)*(1 - 6*\[Beta]^2 + \[Beta]^4))/(\[Beta] + \[Beta]^3))*
    G[{I}, \[Beta]] + ((1 - \[Beta]^2)/(1 + \[Beta]^2) - 
     ((I/2)*(1 + \[Beta]^2)*G[{-I}, \[Beta]])/\[Beta] + 
     ((I/2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta])/\[Epsilon]^2 - 
   ((2*I)*(-1 + \[Beta]^2)^2*G[{0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
   ((2*I)*(-1 + \[Beta]^2)^2*G[{0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
   ((2*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
     G[{-I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
   ((2*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
     G[{-I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
   ((2*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
     G[{I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
   ((2*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
     G[{I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
   ((4 - 4*\[Beta]^2)/(1 + \[Beta]^2) - 
     (I*(-1 + \[Beta]^2)^2*G[{-I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (I*(-1 + \[Beta]^2)^2*G[{I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (I*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/\[Beta] + 
     (I*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
     (I*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]])/\[Beta] - 
     (I*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/\[Beta] + 
     (I*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/\[Beta] - 
     (I*(1 + \[Beta]^2)*G[{I, I}, \[Beta]])/\[Beta])/\[Epsilon] - 
   ((2*I)*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*((4*Pi^2*(-1 + \[Beta]^2)*G[{-1}, \[Beta]])/(1 + \[Beta]^2) + 
     (4*Pi^2*(-1 + \[Beta]^2)*G[{1}, \[Beta]])/(1 + \[Beta]^2) + 
     ((I/6)*(5*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 - 6*\[Beta]^2 + \[Beta]^4))*
       G[{0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((((-5*I)/6)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((4*I)*(1 - 6*\[Beta]^2 + \[Beta]^4))/(\[Beta] + \[Beta]^3))*
      G[{0, I}, \[Beta]] - ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1}, \[Beta]])/
      \[Beta] + ((I/6)*(7*Pi^2*(1 + \[Beta]^2)^2 + 
        24*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((I/6)*(17*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 - (8*I)*\[Beta] - 
          6*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4))*G[{-I, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1}, \[Beta]])/\[Beta] + ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -1}, \[Beta]])/\[Beta] + 
     ((((-17*I)/6)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((4*I)*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - (8*I)*\[Beta]^3 + 
          \[Beta]^4))/(\[Beta] + \[Beta]^3))*G[{I, -I}, \[Beta]] - 
     ((I/6)*(7*Pi^2*(1 + \[Beta]^2)^2 + 24*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{I, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]])/
      \[Beta] + (32*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*(-1 + \[Beta]^2)*G[{-1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*(-1 + \[Beta]^2)*G[{-1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((4*I)*(-1 + \[Beta]^2)^2*G[{0, 0, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((4*I)*(-1 + \[Beta]^2)^2*
       G[{0, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(-1 + \[Beta]^2)^2*G[{0, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((4*I)*(-1 + \[Beta]^2)^2*
       G[{0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(-1 + \[Beta]^2)^2*G[{0, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((4*I)*(-1 + \[Beta]^2)^2*
       G[{0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((4*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((4*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((12*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((12*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((4*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((12*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((12*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((4*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (32*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*(-1 + \[Beta]^2)*G[{1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*(-1 + \[Beta]^2)*G[{1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((36*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((36*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((36*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((36*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, I, I}, \[Beta]])/\[Beta] + 
     (2*(-1 + \[Beta]^2)*(-48 + Pi^2*(-7 + Log[64]) + Zeta[3]))/
      (3*(1 + \[Beta]^2)) - ((I/6)*G[{-I}, \[Beta]]*
       (Pi^2*(-5 + (24*I)*\[Beta] - (24*I)*\[Beta]^3 + 
          \[Beta]^4*(-5 + Log[4096]) + Log[4096] + 2*\[Beta]^2*
           (5 + Log[4096])) - 2*(-12 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     ((I/6)*G[{I}, \[Beta]]*(Pi^2*(-5 - (24*I)*\[Beta] + (24*I)*\[Beta]^3 + 
          \[Beta]^4*(-5 + Log[4096]) + Log[4096] + 2*\[Beta]^2*
           (5 + Log[4096])) - 2*(-12 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3)) + 
   \[Epsilon]^2*((-16*Pi^2*(-1 + \[Beta]^2)*G[{-1, -1}, \[Beta]])/
      (1 + \[Beta]^2) + (16*Pi^2*(-1 + \[Beta]^2)*G[{-1, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*Pi^2*(-1 + \[Beta]^2)*G[{-1, I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*Pi^2*(-1 + \[Beta]^2)*G[{-1, 1}, \[Beta]])/
      (1 + \[Beta]^2) - (16*Pi^2*(-1 + \[Beta]^2)*G[{1, -1}, \[Beta]])/
      (1 + \[Beta]^2) + (16*Pi^2*(-1 + \[Beta]^2)*G[{1, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*Pi^2*(-1 + \[Beta]^2)*G[{1, I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*Pi^2*(-1 + \[Beta]^2)*G[{1, 1}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((I/3)*(5*Pi^2*(1 + \[Beta]^2)^2 - 
        24*(1 - 6*\[Beta]^2 + \[Beta]^4))*G[{0, 0, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((((-5*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((8*I)*(1 - 6*\[Beta]^2 + \[Beta]^4))/(\[Beta] + \[Beta]^3))*
      G[{0, 0, I}, \[Beta]] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -1}, \[Beta]])/\[Beta] + 
     ((I/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 24*(1 - 6*\[Beta]^2 + \[Beta]^4))*
       G[{0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((I/3)*(17*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 - 6*\[Beta]^2 + \[Beta]^4))*
       G[{0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] + 
     ((((-17*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((8*I)*(1 - 6*\[Beta]^2 + \[Beta]^4))/(\[Beta] + \[Beta]^3))*
      G[{0, I, -I}, \[Beta]] - ((I/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 
        24*(1 - 6*\[Beta]^2 + \[Beta]^4))*G[{0, I, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, 1}, \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, 1}, \[Beta]])/\[Beta] + 
     ((((-5*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((8*I)*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + (8*I)*\[Beta]^3 + 
          \[Beta]^4))/(\[Beta] + \[Beta]^3))*G[{-I, 0, -I}, \[Beta]] + 
     ((I/3)*(5*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{-I, 0, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -I, -1}, \[Beta]])/\[Beta] + 
     ((I/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 24*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{-I, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((I/3)*(17*Pi^2*(1 + \[Beta]^2)^2 - 
        24*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]])/\[Beta] + 
     (I*(17*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{-I, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + (I*(7*Pi^2*(1 + \[Beta]^2)^2 + 
        24*(1 - (8*I)*\[Beta] - 6*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, 1}, \[Beta]])/\[Beta] + 
     ((((-5*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((8*I)*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - (8*I)*\[Beta]^3 + 
          \[Beta]^4))/(\[Beta] + \[Beta]^3))*G[{I, 0, -I}, \[Beta]] + 
     ((I/3)*(5*Pi^2*(1 + \[Beta]^2)^2 - 24*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{I, 0, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -1}, \[Beta]])/\[Beta] - 
     (I*(7*Pi^2*(1 + \[Beta]^2)^2 + 24*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{I, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + (((-17*I)*Pi^2*(1 + \[Beta]^2)^2 + 
        (24*I)*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - (8*I)*\[Beta]^3 + 
          \[Beta]^4))*G[{I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]])/\[Beta] + 
     ((((-17*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       ((8*I)*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - (8*I)*\[Beta]^3 + 
          \[Beta]^4))/(\[Beta] + \[Beta]^3))*G[{I, I, -I}, \[Beta]] - 
     ((I/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 24*(1 + (8*I)*\[Beta] - 6*\[Beta]^2 - 
          (8*I)*\[Beta]^3 + \[Beta]^4))*G[{I, I, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, I, 1}, \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, 1}, \[Beta]])/\[Beta] + 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{-1, -1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{-1, -1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta]^2)*G[{-1, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (64*(-1 + \[Beta]^2)*G[{-1, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{-1, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (192*(-1 + \[Beta]^2)*G[{-1, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (192*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (64*(-1 + \[Beta]^2)*G[{-1, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta]^2)*G[{-1, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (192*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (192*(-1 + \[Beta]^2)*G[{-1, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{-1, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{-1, 1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{-1, 1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, 0, 0, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, 0, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, 0, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, 0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, 0, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, 0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, -I, 0, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, -I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, -I, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(-1 + \[Beta]^2)^2*G[{0, -I, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((24*I)*(-1 + \[Beta]^2)^2*
       G[{0, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, I, 0, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(-1 + \[Beta]^2)^2*G[{0, I, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((24*I)*(-1 + \[Beta]^2)^2*
       G[{0, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(-1 + \[Beta]^2)^2*G[{0, I, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((8*I)*(-1 + \[Beta]^2)^2*
       G[{0, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((24*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((24*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((72*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((72*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((24*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 - (4*I)*\[Beta] - 2*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, 1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((24*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((24*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((72*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((72*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((24*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((24*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 + (4*I)*\[Beta] - 2*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, 1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{1, -1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{1, -1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta]^2)*G[{1, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (64*(-1 + \[Beta]^2)*G[{1, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{1, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (192*(-1 + \[Beta]^2)*G[{1, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (192*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (64*(-1 + \[Beta]^2)*G[{1, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta]^2)*G[{1, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (192*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (192*(-1 + \[Beta]^2)*G[{1, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{1, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{1, 1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta]^2)*G[{1, 1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((216*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((216*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((216*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((216*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, I, I}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(-1 + \[Beta]^2)*G[{-1}, \[Beta]]*(-1 + Log[2]))/
      (1 + \[Beta]^2) - (16*Pi^2*(-1 + \[Beta]^2)*G[{1}, \[Beta]]*
       (-1 + Log[2]))/(1 + \[Beta]^2) + ((4*I)*Pi^2*G[{-I, -1}, \[Beta]]*
       (-1 + (4*I)*\[Beta] - (4*I)*\[Beta]^3 + \[Beta]^4*(-1 + Log[4]) + 
        Log[4] + \[Beta]^2*(2 + Log[16])))/(\[Beta] + \[Beta]^3) + 
     ((4*I)*Pi^2*G[{-I, 1}, \[Beta]]*(-1 + (4*I)*\[Beta] - (4*I)*\[Beta]^3 + 
        \[Beta]^4*(-1 + Log[4]) + Log[4] + \[Beta]^2*(2 + Log[16])))/
      (\[Beta] + \[Beta]^3) - ((4*I)*Pi^2*G[{I, -1}, \[Beta]]*
       (-1 - (4*I)*\[Beta] + (4*I)*\[Beta]^3 + \[Beta]^4*(-1 + Log[4]) + 
        Log[4] + \[Beta]^2*(2 + Log[16])))/(\[Beta] + \[Beta]^3) - 
     ((4*I)*Pi^2*G[{I, 1}, \[Beta]]*(-1 - (4*I)*\[Beta] + (4*I)*\[Beta]^3 + 
        \[Beta]^4*(-1 + Log[4]) + Log[4] + \[Beta]^2*(2 + Log[16])))/
      (\[Beta] + \[Beta]^3) - ((-1 + \[Beta]^2)*(187*Pi^4 + 
        720*Pi^2*(7 - 8*Log[2] + 4*Log[2]^2) - 960*(-30 + Zeta[3])))/
      (360*(1 + \[Beta]^2)) + ((I/720)*G[{-I}, \[Beta]]*
       (173*Pi^4*(1 + \[Beta]^2)^2 + 240*Pi^2*
         (5 + (48*I)*\[Beta]*(-1 + Log[2]) - (48*I)*\[Beta]^3*(-1 + Log[2]) - 
          12*Log[2] + 12*Log[2]^2 + \[Beta]^4*(5 - 12*Log[2] + 12*Log[2]^2) + 
          6*\[Beta]^2*(-5 + 4*Log[2]^2 + Log[16])) + 
        480*(-12 - 2*\[Beta]^2*(-84 + Zeta[3]) + \[Beta]^4*(-12 + Zeta[3]) + 
          Zeta[3])))/(\[Beta] + \[Beta]^3) - 
     ((I/720)*G[{I}, \[Beta]]*(173*Pi^4*(1 + \[Beta]^2)^2 + 
        240*Pi^2*(5 - (48*I)*\[Beta]*(-1 + Log[2]) + (48*I)*\[Beta]^3*
           (-1 + Log[2]) - 12*Log[2] + 12*Log[2]^2 + 
          \[Beta]^4*(5 - 12*Log[2] + 12*Log[2]^2) + 6*\[Beta]^2*
           (-5 + 4*Log[2]^2 + Log[16])) + 
        480*(-12 - 2*\[Beta]^2*(-84 + Zeta[3]) + \[Beta]^4*(-12 + Zeta[3]) + 
          Zeta[3])))/(\[Beta] + \[Beta]^3) - 
     ((I/3)*G[{0, -I}, \[Beta]]*(Pi^2*(-5 + \[Beta]^4*(-5 + Log[4096]) + 
          Log[4096] + 2*\[Beta]^2*(5 + Log[4096])) - 
        2*(-12 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     ((I/3)*G[{0, I}, \[Beta]]*(Pi^2*(-5 + \[Beta]^4*(-5 + Log[4096]) + 
          Log[4096] + 2*\[Beta]^2*(5 + Log[4096])) - 
        2*(-12 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3) - 
     ((I/3)*G[{-I, I}, \[Beta]]*(Pi^2*(-17 + (68*I)*\[Beta] - 
          (68*I)*\[Beta]^3 + 36*Log[2] + \[Beta]^4*(-17 + 36*Log[2]) + 
          \[Beta]^2*(34 + 72*Log[2])) - 2*(-12 + (144*I)*\[Beta] - 
          (144*I)*\[Beta]^3 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3) - 
     ((I/3)*G[{-I, -I}, \[Beta]]*(Pi^2*(-7 + (28*I)*\[Beta] - 
          (28*I)*\[Beta]^3 + \[Beta]^4*(-7 + Log[4096]) + Log[4096] + 
          2*\[Beta]^2*(7 + Log[4096])) + 2*(-12 + (144*I)*\[Beta] - 
          (144*I)*\[Beta]^3 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     ((I/3)*G[{I, -I}, \[Beta]]*(Pi^2*(-17 - (68*I)*\[Beta] + 
          (68*I)*\[Beta]^3 + 36*Log[2] + \[Beta]^4*(-17 + 36*Log[2]) + 
          \[Beta]^2*(34 + 72*Log[2])) - 2*(-12 - (144*I)*\[Beta] + 
          (144*I)*\[Beta]^3 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     ((I/3)*G[{I, I}, \[Beta]]*(Pi^2*(-7 - (28*I)*\[Beta] + 
          (28*I)*\[Beta]^3 + \[Beta]^4*(-7 + Log[4096]) + Log[4096] + 
          2*\[Beta]^2*(7 + Log[4096])) + 2*(-12 - (144*I)*\[Beta] + 
          (144*I)*\[Beta]^3 + \[Beta]^4*(-12 + Zeta[3]) + Zeta[3] + 
          2*\[Beta]^2*(60 + Zeta[3]))))/(\[Beta] + \[Beta]^3)), 
 A[6] -> (4*Pi)/\[Epsilon] + ((4*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
     G[{-I}, \[Beta]])/\[Beta] - ((4*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
     G[{I}, \[Beta]])/\[Beta] + \[Epsilon]*
    ((-8*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I}, \[Beta]])/\[Beta] + 
     (2*Pi*(96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/3 - 
     ((2*I)*Pi*(-1 + \[Beta]^2)*G[{-I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((2*I)*Pi*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*(-8 + Log[16]))/\[Beta]) - 
   2*Pi*(-8 + Log[16]) + \[Epsilon]^2*
    ((32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1, -I}, \[Beta]])/
      \[Beta] - ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1, -I}, \[Beta]])/
      \[Beta] - ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 1, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1, -I}, \[Beta]])/
      \[Beta] - ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1, -I}, \[Beta]])/
      \[Beta] - ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 1, I}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(-1 + \[Beta]^2)*G[{-1}, \[Beta]]*(-1 + Log[4]))/\[Beta] - 
     (32*Pi^2*(-1 + \[Beta]^2)*G[{1}, \[Beta]]*(-1 + Log[4]))/\[Beta] + 
     (((2*I)/3)*Pi*(-1 + \[Beta]^2)*G[{-I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] - 
     (((2*I)/3)*Pi*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta]^2)*G[{-1, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] - ((8*I)*Pi*(-1 + \[Beta]^2)*G[{-1, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((4*I)*Pi*(-1 + \[Beta]^2)*
       G[{0, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((4*I)*Pi*(-1 + \[Beta]^2)*G[{0, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((4*I)*Pi*(-1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((4*I)*Pi*(-1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((4*I)*Pi*(-1 + \[Beta]^2)*
       G[{I, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((4*I)*Pi*(-1 + \[Beta]^2)*G[{I, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta]^2)*G[{1, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta]^2)*G[{1, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     (4*Pi*(-192 + 60*Log[2] - 24*Log[2]^2 + 4*Log[2]^3 + 
        Pi^2*(-4 + Log[4]) + 9*Log[16] + 8*Zeta[3]))/3), 
 A[7] -> (((-5*I)/12)*Pi^2*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta] + 
   ((I/2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]^2) + 
   (((-I)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/\[Beta] + 
     (I*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
     (I*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]])/\[Beta] - 
     (I*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/\[Beta] + 
     (I*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/\[Beta] - 
     (I*(1 + \[Beta]^2)*G[{I, I}, \[Beta]])/\[Beta])/\[Epsilon] - 
   ((2*I)*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] - 
   ((2*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
   G[{-I}, \[Beta]]*((((5*I)/12)*Pi^2*(1 + \[Beta]^2))/\[Beta] - 
     ((I/2)*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]^2) + 
     ((I/720)*Pi^2*(1 + \[Beta]^2)*\[Epsilon]^2*(173*Pi^2 + 2880*Log[2]^2))/
      \[Beta] - ((I/3)*(1 + \[Beta]^2)*\[Epsilon]*(Pi^2*Log[64] - Zeta[3]))/
      \[Beta]) + \[Epsilon]*((((5*I)/6)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I}, \[Beta]])/\[Beta] - (((5*I)/6)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I}, \[Beta]])/\[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -1}, \[Beta]])/\[Beta] + (((7*I)/6)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -I}, \[Beta]])/\[Beta] + (((17*I)/6)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I}, \[Beta]])/\[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1}, \[Beta]])/\[Beta] + ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -1}, \[Beta]])/\[Beta] - (((17*I)/6)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I}, \[Beta]])/\[Beta] - (((7*I)/6)*Pi^2*(1 + \[Beta]^2)*
       G[{I, I}, \[Beta]])/\[Beta] + ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1}, \[Beta]])/\[Beta] - ((4*I)*(1 + \[Beta]^2)*
       G[{0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((36*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((36*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((36*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((36*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((I/3)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(Pi^2*Log[64] - Zeta[3]))/
      \[Beta]) + \[Epsilon]^2*((((5*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, 0, -I}, \[Beta]])/\[Beta] - (((5*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, 0, I}, \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -1}, \[Beta]])/\[Beta] + 
     (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] + 
     (((17*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] - 
     (((17*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] - 
     (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, 1}, \[Beta]])/\[Beta] - 
     (((5*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] + 
     (((5*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1}, \[Beta]])/\[Beta] + 
     (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
     (((17*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]])/\[Beta] + 
     ((17*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] + 
     ((7*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, 1}, \[Beta]])/\[Beta] - 
     (((5*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/\[Beta] + 
     (((5*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1}, \[Beta]])/\[Beta] - 
     ((7*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
     ((17*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]])/\[Beta] - 
     (((17*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] - 
     (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((216*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((216*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((216*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((216*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1}, \[Beta]]*Log[2])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1}, \[Beta]]*Log[2])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1}, \[Beta]]*Log[2])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]]*Log[2])/\[Beta] - 
     ((I/720)*Pi^2*(1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (173*Pi^2 + 2880*Log[2]^2))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*(18*Pi^2*Log[2] - 
        Zeta[3]))/\[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*
       (18*Pi^2*Log[2] - Zeta[3]))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*(Pi^2*Log[64] - Zeta[3]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       (Pi^2*Log[64] - Zeta[3]))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/\[Beta] + 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*(Pi^2*Log[64] + Zeta[3]))/
      \[Beta]), A[8] -> ((I/6)*(24 + Pi^2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/
    \[Beta] + (I*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]^2) + 
   ((2*I)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]) + 
   G[{-I}, \[Beta]]*(((-I/6)*(24 + Pi^2)*(1 + \[Beta]^2))/\[Beta] - 
     (I*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]^2) - ((2*I)*(1 + \[Beta]^2))/
      (\[Beta]*\[Epsilon]) - ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*
       (240*Pi^2 + 7*Pi^4 - 480*(-12 + Zeta[3])))/\[Beta] - 
     ((I/3)*(1 + \[Beta]^2)*\[Epsilon]*(24 + Pi^2 - 2*Zeta[3]))/\[Beta]) + 
   ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*G[{I}, \[Beta]]*
     (240*Pi^2 + 7*Pi^4 - 480*(-12 + Zeta[3])))/\[Beta] + 
   ((I/3)*(1 + \[Beta]^2)*\[Epsilon]*G[{I}, \[Beta]]*(24 + Pi^2 - 2*Zeta[3]))/
    \[Beta], A[9] -> ((I/6)*(6 + Pi^2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/
    \[Beta] + (I*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]^2) + 
   (I*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]) + 
   G[{-I}, \[Beta]]*(((-I/6)*(6 + Pi^2)*(1 + \[Beta]^2))/\[Beta] - 
     (I*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]^2) - (I*(1 + \[Beta]^2))/
      (\[Beta]*\[Epsilon]) - ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*
       (360 + 60*Pi^2 + 7*Pi^4 - 240*Zeta[3]))/\[Beta] - 
     ((I/6)*(1 + \[Beta]^2)*\[Epsilon]*(6 + Pi^2 - 4*Zeta[3]))/\[Beta]) + 
   ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*G[{I}, \[Beta]]*
     (360 + 60*Pi^2 + 7*Pi^4 - 240*Zeta[3]))/\[Beta] + 
   ((I/6)*(1 + \[Beta]^2)*\[Epsilon]*G[{I}, \[Beta]]*(6 + Pi^2 - 4*Zeta[3]))/
    \[Beta], A[10] -> (((2*I)*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta])/\[Epsilon] - 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*((8*Pi^2*(1 + \[Beta]^2)*G[{0, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I}, \[Beta]])/\[Beta] + 
     ((I/3)*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*(96 + 2*Pi^2 - 36*Log[2] + 
        12*Log[2]^2 - 3*Log[16]))/\[Beta] - 
     ((I/3)*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(96 + 2*Pi^2 - 36*Log[2] + 
        12*Log[2]^2 - 3*Log[16]))/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*(-8 + Log[16]))/\[Beta]) - 
   (I*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
   (I*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
   \[Epsilon]^2*((-32*Pi^2*(1 + \[Beta]^2)*G[{0, -1, -1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -1, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, 1, -1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, 1, 1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, 1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{I, -1, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{I, 1, 1}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -1, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 1, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -1, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 1, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 1, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 1, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 1, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 1, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 1, I}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -1}, \[Beta]]*(-1 + Log[4]))/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, 1}, \[Beta]]*(-1 + Log[4]))/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-I, -1}, \[Beta]]*(-1 + Log[4]))/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-I, 1}, \[Beta]]*(-1 + Log[4]))/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{I, -1}, \[Beta]]*(-1 + Log[4]))/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]]*(-1 + Log[4]))/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*
       (96 + 2*Pi^2 - 36*Log[2] + 12*Log[2]^2 - 3*Log[16]))/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 1, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{-I, -1, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{-I, -I, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{-I, I, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{I, -1, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{I, 0, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{I, I, -I}, \[Beta]]*(-8 + Log[16]))/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]]*(-8 + Log[16]))/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]]*
       (-8 + Log[16]))/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{I, 1, I}, \[Beta]]*(-8 + Log[16]))/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*(-192 + 60*Log[2] - 
        24*Log[2]^2 + 4*Log[2]^3 + Pi^2*(-4 + Log[4]) + 9*Log[16] + 
        8*Zeta[3]))/\[Beta] + (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (-192 + 60*Log[2] - 24*Log[2]^2 + 4*Log[2]^3 + Pi^2*(-4 + Log[4]) + 
        9*Log[16] + 8*Zeta[3]))/\[Beta]), 
 A[11] -> (-4*Pi)/\[Epsilon] - ((4*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
     G[{-I}, \[Beta]])/\[Beta] + ((4*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
     G[{I}, \[Beta]])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
     G[{0, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
   2*Pi*(-12 + Log[16]) + \[Epsilon]*
    ((8*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi*(-1 + \[Beta]^2)*G[{-I}, \[Beta]]*(-12 + Log[16]))/\[Beta] - 
     ((2*I)*Pi*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*(-12 + Log[16]))/\[Beta] - 
     ((2*I)*Pi*G[{0, -I}, \[Beta]]*(-8 + Log[16] + \[Beta]^2*Log[16]))/
      \[Beta] + ((2*I)*Pi*G[{0, I}, \[Beta]]*(-8 + Log[16] + 
        \[Beta]^2*Log[16]))/\[Beta] - 
     (4*Pi*(84 + Pi^2 + 6*Log[2]^2 - 3*Log[4096]))/3) + 
   \[Epsilon]^2*((-32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1}, \[Beta]])/
      \[Beta] + (32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1}, \[Beta]])/
      \[Beta] + (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -1}, \[Beta]])/
      \[Beta] - (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 1}, \[Beta]])/
      \[Beta] + (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -1}, \[Beta]])/
      \[Beta] - (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 1}, \[Beta]])/
      \[Beta] - (32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1}, \[Beta]])/
      \[Beta] + (32*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1}, \[Beta]])/
      \[Beta] - ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -1, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1, I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 0, I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 1, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1, I}, \[Beta]])/
      \[Beta] + (32*Pi^2*(1 + \[Beta]^2)*G[{0, -1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -1, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, 1, -1}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, 1, 1}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 1, I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1, -I}, \[Beta]])/
      \[Beta] + ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1, -I}, \[Beta]])/
      \[Beta] + ((64*I)*Pi*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 1, I}, \[Beta]])/\[Beta] + ((64*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -1, -1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, -1, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 1, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*Pi*(1 + \[Beta]^2)*G[{0, 1, 1, I}, \[Beta]])/\[Beta] + 
     (32*Pi^2*G[{0, -1}, \[Beta]]*(-1 + Log[4] + \[Beta]^2*Log[4]))/\[Beta] - 
     (32*Pi^2*G[{0, 1}, \[Beta]]*(-1 + Log[4] + \[Beta]^2*Log[4]))/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta]^2)*G[{-1, -I}, \[Beta]]*(-12 + Log[16]))/
      \[Beta] + ((8*I)*Pi*(-1 + \[Beta]^2)*G[{-1, I}, \[Beta]]*
       (-12 + Log[16]))/\[Beta] + ((4*I)*Pi*(-1 + \[Beta]^2)*
       G[{-I, -I}, \[Beta]]*(-12 + Log[16]))/\[Beta] - 
     ((4*I)*Pi*(-1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*(-12 + Log[16]))/
      \[Beta] + ((4*I)*Pi*(-1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*
       (-12 + Log[16]))/\[Beta] - ((4*I)*Pi*(-1 + \[Beta]^2)*
       G[{I, I}, \[Beta]]*(-12 + Log[16]))/\[Beta] - 
     ((8*I)*Pi*(-1 + \[Beta]^2)*G[{1, -I}, \[Beta]]*(-12 + Log[16]))/
      \[Beta] + ((8*I)*Pi*(-1 + \[Beta]^2)*G[{1, I}, \[Beta]]*
       (-12 + Log[16]))/\[Beta] - (16*Pi^2*(-1 + \[Beta]^2)*G[{-1}, \[Beta]]*
       (-3 + Log[16]))/\[Beta] + (16*Pi^2*(-1 + \[Beta]^2)*G[{1}, \[Beta]]*
       (-3 + Log[16]))/\[Beta] + ((8*I)*Pi*G[{0, -1, -I}, \[Beta]]*
       (-8 + Log[16] + \[Beta]^2*Log[16]))/\[Beta] - 
     ((8*I)*Pi*G[{0, -1, I}, \[Beta]]*(-8 + Log[16] + \[Beta]^2*Log[16]))/
      \[Beta] - ((4*I)*Pi*G[{0, 0, -I}, \[Beta]]*(-8 + Log[16] + 
        \[Beta]^2*Log[16]))/\[Beta] + ((4*I)*Pi*G[{0, 0, I}, \[Beta]]*
       (-8 + Log[16] + \[Beta]^2*Log[16]))/\[Beta] - 
     ((4*I)*Pi*G[{0, -I, -I}, \[Beta]]*(-8 + Log[16] + \[Beta]^2*Log[16]))/
      \[Beta] + ((4*I)*Pi*G[{0, -I, I}, \[Beta]]*(-8 + Log[16] + 
        \[Beta]^2*Log[16]))/\[Beta] - ((4*I)*Pi*G[{0, I, -I}, \[Beta]]*
       (-8 + Log[16] + \[Beta]^2*Log[16]))/\[Beta] + 
     ((4*I)*Pi*G[{0, I, I}, \[Beta]]*(-8 + Log[16] + \[Beta]^2*Log[16]))/
      \[Beta] + ((8*I)*Pi*G[{0, 1, -I}, \[Beta]]*(-8 + Log[16] + 
        \[Beta]^2*Log[16]))/\[Beta] - ((8*I)*Pi*G[{0, 1, I}, \[Beta]]*
       (-8 + Log[16] + \[Beta]^2*Log[16]))/\[Beta] - 
     (((4*I)/3)*Pi*(-1 + \[Beta]^2)*G[{-I}, \[Beta]]*
       (84 + Pi^2 + 6*Log[2]^2 - 3*Log[4096]))/\[Beta] + 
     (((4*I)/3)*Pi*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*(84 + Pi^2 + 6*Log[2]^2 - 
        3*Log[4096]))/\[Beta] + (((2*I)/3)*Pi*G[{0, -I}, \[Beta]]*
       (96 + 2*Pi^2*(1 + \[Beta]^2) + 12*Log[2]^2 + 
        12*\[Beta]^2*(-4 + Log[2]^2) - Log[281474976710656]))/\[Beta] - 
     (((2*I)/3)*Pi*G[{0, I}, \[Beta]]*(96 + 2*Pi^2*(1 + \[Beta]^2) + 
        12*Log[2]^2 + 12*\[Beta]^2*(-4 + Log[2]^2) - Log[281474976710656]))/
      \[Beta] + (4*Pi*(-360 + 96*Log[2] - 36*Log[2]^2 + 4*Log[2]^3 + 
        Pi^2*(-6 + Log[4]) + 18*Log[16] + 8*Zeta[3]))/3), 
 A[12] -> (7*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I}, \[Beta]])/(6*\[Beta]^2) + 
   (7*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I}, \[Beta]])/(6*\[Beta]^2) - 
   (7*Pi^2*(1 + \[Beta]^2)^2*G[{I, I}, \[Beta]])/(6*\[Beta]^2) + 
   ((2 + \[Beta]^(-2) + \[Beta]^2)*G[{-I, I}, \[Beta]] + 
     (2 + \[Beta]^(-2) + \[Beta]^2)*G[{I, -I}, \[Beta]] - 
     ((1 + \[Beta]^2)^2*G[{I, I}, \[Beta]])/\[Beta]^2)/\[Epsilon]^2 + 
   ((2*(1 + \[Beta]^2)^2*G[{-I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)^2*G[{-I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)^2*G[{-I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)^2*G[{-I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)^2*G[{-I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)^2*G[{-I, I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)^2*G[{I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)^2*G[{I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)^2*G[{I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)^2*G[{I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)^2*G[{I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)^2*G[{I, I, I}, \[Beta]])/\[Beta]^2)/\[Epsilon] + 
   (4*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{-I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
   (12*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
   (12*(1 + \[Beta]^2)^2*G[{-I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{-I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
   (12*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
   (12*(1 + \[Beta]^2)^2*G[{-I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{-I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{-I, I, I, I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
   (12*(1 + \[Beta]^2)^2*G[{I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
   (12*(1 + \[Beta]^2)^2*G[{I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
   (12*(1 + \[Beta]^2)^2*G[{I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
   (12*(1 + \[Beta]^2)^2*G[{I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
   (4*(1 + \[Beta]^2)^2*G[{I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
   (4*(1 + \[Beta]^2)^2*G[{I, I, I, I}, \[Beta]])/\[Beta]^2 + 
   G[{-I, -I}, \[Beta]]*((-7*Pi^2*(1 + \[Beta]^2)^2)/(6*\[Beta]^2) - 
     (1 + \[Beta]^2)^2/(\[Beta]^2*\[Epsilon]^2) - 
     (Pi^2*(1 + \[Beta]^2)^2*\[Epsilon]^2*(187*Pi^2 + 2880*Log[2]^2))/
      (360*\[Beta]^2) + (2*(1 + \[Beta]^2)^2*\[Epsilon]*
       (Pi^2*Log[64] + Zeta[3]))/(3*\[Beta]^2)) + 
   \[Epsilon]*((-5*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) + (5*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, I}, \[Beta]])/
      (3*\[Beta]^2) + (4*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -1}, \[Beta]])/
      \[Beta]^2 - (7*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -I}, \[Beta]])/
      (3*\[Beta]^2) - (17*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, I}, \[Beta]])/
      (3*\[Beta]^2) + (4*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 1}, \[Beta]])/
      \[Beta]^2 - (4*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -1}, \[Beta]])/
      \[Beta]^2 + (17*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -I}, \[Beta]])/
      (3*\[Beta]^2) + (7*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, I}, \[Beta]])/
      (3*\[Beta]^2) - (4*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 1}, \[Beta]])/
      \[Beta]^2 + (5*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) - (5*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, I}, \[Beta]])/
      (3*\[Beta]^2) - (4*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -1}, \[Beta]])/
      \[Beta]^2 + (7*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -I}, \[Beta]])/
      (3*\[Beta]^2) + (17*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, I}, \[Beta]])/
      (3*\[Beta]^2) - (4*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 1}, \[Beta]])/
      \[Beta]^2 + (4*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -1}, \[Beta]])/
      \[Beta]^2 - (17*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -I}, \[Beta]])/
      (3*\[Beta]^2) - (7*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, I}, \[Beta]])/
      (3*\[Beta]^2) + (4*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 1}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, I}, \[Beta]])/
      \[Beta]^2 - (72*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (72*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, I}, \[Beta]])/
      \[Beta]^2 - (72*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 + (72*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{-I, I, I, I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{-I, I, I, I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, 0, I, I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, 0, I, I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, I}, \[Beta]])/
      \[Beta]^2 + (72*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (72*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, -I, I, I, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, -I, I, I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, I, -1, I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, I, -1, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, I, 0, I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, I, 0, I, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, I}, \[Beta]])/
      \[Beta]^2 + (72*(1 + \[Beta]^2)^2*G[{I, I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 - (72*(1 + \[Beta]^2)^2*G[{I, I, -I, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, I, I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, I, I, 0, I}, \[Beta]])/
      \[Beta]^2 - (24*(1 + \[Beta]^2)^2*G[{I, I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (24*(1 + \[Beta]^2)^2*G[{I, I, I, -I, I}, \[Beta]])/
      \[Beta]^2 + (8*(1 + \[Beta]^2)^2*G[{I, I, I, I, -I}, \[Beta]])/
      \[Beta]^2 - (8*(1 + \[Beta]^2)^2*G[{I, I, I, I, I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, I}, \[Beta]])/
      \[Beta]^2 - (32*(1 + \[Beta]^2)^2*G[{I, I, 1, I, -I}, \[Beta]])/
      \[Beta]^2 + (32*(1 + \[Beta]^2)^2*G[{I, I, 1, I, I}, \[Beta]])/
      \[Beta]^2 - (2*(1 + \[Beta]^2)^2*G[{-I, I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/(3*\[Beta]^2) - 
     (2*(1 + \[Beta]^2)^2*G[{I, -I}, \[Beta]]*(Pi^2*Log[64] + Zeta[3]))/
      (3*\[Beta]^2) + (2*(1 + \[Beta]^2)^2*G[{I, I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/(3*\[Beta]^2)) + 
   \[Epsilon]^2*((-10*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) + (10*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I}, \[Beta]])/
      (3*\[Beta]^2) + (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -1}, \[Beta]])/
      \[Beta]^2 - (14*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I}, \[Beta]])/
      (3*\[Beta]^2) - (34*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I}, \[Beta]])/
      (3*\[Beta]^2) + (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 1}, \[Beta]])/
      \[Beta]^2 - (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, I, -1}, \[Beta]])/
      \[Beta]^2 + (34*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I}, \[Beta]])/
      (3*\[Beta]^2) + (14*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, I, I}, \[Beta]])/
      (3*\[Beta]^2) - (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, 0, I, 1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -1, 1}, \[Beta]])/
      \[Beta]^2 + (10*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) - (10*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I}, \[Beta]])/
      (3*\[Beta]^2) + (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -1}, \[Beta]])/
      \[Beta]^2 - (14*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I}, \[Beta]])/
      (3*\[Beta]^2) - (34*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I}, \[Beta]])/
      (3*\[Beta]^2) + (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 1}, \[Beta]])/
      \[Beta]^2 + (24*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, I, -1}, \[Beta]])/
      \[Beta]^2 - (34*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 - (14*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, I, I}, \[Beta]])/
      \[Beta]^2 + (24*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, I, 1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 1, 1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -1, -1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -1, I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -1, 1}, \[Beta]])/
      \[Beta]^2 + (10*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) - (10*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 0, I}, \[Beta]])/
      (3*\[Beta]^2) - (24*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -I, -1}, \[Beta]])/
      \[Beta]^2 + (14*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (34*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -I, I}, \[Beta]])/
      \[Beta]^2 - (24*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -I, 1}, \[Beta]])/
      \[Beta]^2 - (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, I, -1}, \[Beta]])/
      \[Beta]^2 + (34*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, I, -I}, \[Beta]])/
      (3*\[Beta]^2) + (14*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, I, I}, \[Beta]])/
      (3*\[Beta]^2) - (8*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, I, 1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 1, -1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 1, I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 1, 1}, \[Beta]])/
      \[Beta]^2 + (10*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) - (10*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, 0, I}, \[Beta]])/
      (3*\[Beta]^2) - (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, -I, -1}, \[Beta]])/
      \[Beta]^2 + (14*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I}, \[Beta]])/
      (3*\[Beta]^2) + (34*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, -I, I}, \[Beta]])/
      (3*\[Beta]^2) - (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, -I, 1}, \[Beta]])/
      \[Beta]^2 + (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, I, -1}, \[Beta]])/
      \[Beta]^2 - (34*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, I, -I}, \[Beta]])/
      (3*\[Beta]^2) - (14*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, I, I}, \[Beta]])/
      (3*\[Beta]^2) + (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, 0, I, 1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -1, -1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -1, I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -1, 1}, \[Beta]])/
      \[Beta]^2 - (10*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) + (10*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 0, I}, \[Beta]])/
      (3*\[Beta]^2) - (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -I, -1}, \[Beta]])/
      \[Beta]^2 + (14*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I}, \[Beta]])/
      (3*\[Beta]^2) + (34*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -I, I}, \[Beta]])/
      (3*\[Beta]^2) - (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -I, 1}, \[Beta]])/
      \[Beta]^2 - (24*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, I, -1}, \[Beta]])/
      \[Beta]^2 + (34*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 + (14*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, I, I}, \[Beta]])/
      \[Beta]^2 - (24*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, I, 1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 1, -1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 1, I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 1, 1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -1, -1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -1, -I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -1, I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -1, 1}, \[Beta]])/
      \[Beta]^2 - (10*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 0, -I}, \[Beta]])/
      (3*\[Beta]^2) + (10*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 0, I}, \[Beta]])/
      (3*\[Beta]^2) + (24*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -I, -1}, \[Beta]])/
      \[Beta]^2 - (14*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (34*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -I, I}, \[Beta]])/
      \[Beta]^2 + (24*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -I, 1}, \[Beta]])/
      \[Beta]^2 + (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, I, -1}, \[Beta]])/
      \[Beta]^2 - (34*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, I, -I}, \[Beta]])/
      (3*\[Beta]^2) - (14*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, I, I}, \[Beta]])/
      (3*\[Beta]^2) + (8*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, I, 1}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 1, -1}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 1, -I}, \[Beta]])/
      \[Beta]^2 + (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 1, I}, \[Beta]])/
      \[Beta]^2 - (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 1, 1}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, 0, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, -I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, I, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, 0, I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, 0, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, -I, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, I, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, 0, -I, I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, 0, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, -I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, I, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, 0, I, I, I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -1, -I, -I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -1, -I, I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -1, I, -I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -1, I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, 0, I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, -I, I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, I, -I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 0, I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, 0, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, -I, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, -I, -I, I, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, 0, I}, \[Beta]])/
      \[Beta]^2 - (144*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 + (144*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, -I, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, I, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, -I, I, I, I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 1, -I, -I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 1, -I, I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 1, I, -I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, -I, 1, I, I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, -1, -I, -I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, -1, -I, I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, -1, I, -I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, -1, I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, 0, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, 0, I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, -I, -I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, -I, I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, I, -I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, 0, I, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, 0, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, -I, I}, \[Beta]])/
      \[Beta]^2 - (144*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, I, -I}, \[Beta]])/
      \[Beta]^2 + (144*(1 + \[Beta]^2)^2*G[{-I, 0, I, -I, I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, 0, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, 0, I}, \[Beta]])/
      \[Beta]^2 + (48*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (48*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, -I, I}, \[Beta]])/
      \[Beta]^2 - (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, I, -I}, \[Beta]])/
      \[Beta]^2 + (16*(1 + \[Beta]^2)^2*G[{-I, 0, I, I, I, I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, 1, -I, -I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, 1, -I, I}, \[Beta]])/
      \[Beta]^2 + (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, 1, I, -I}, \[Beta]])/
      \[Beta]^2 - (64*(1 + \[Beta]^2)^2*G[{-I, 0, I, 1, I, I}, \[Beta]])/
      \[Beta]^2 - (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -1, -I, -I}, 
        \[Beta]])/\[Beta]^2 + (128*(1 + \[Beta]^2)^2*
       G[{-I, -I, -1, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, -1, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -1, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, -1, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, 0, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, 0, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, -I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, -I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, -I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (432*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (432*(1 + \[Beta]^2)^2*G[{-I, -I, I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, -I, I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, I, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, 1, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, -I, 1, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, -I, 1, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -1, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, -1, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, -1, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, 0, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, 0, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, -I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (432*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (432*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, -I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, -I, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{-I, I, I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{-I, I, I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{-I, I, I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, 1, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{-I, I, 1, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{-I, I, 1, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, 0, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, 0, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, -I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, -I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, -I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, 0, I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, 0, I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, 0, I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, 0, I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, -1, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -1, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, -1, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, 0, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, 0, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, -I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, -I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, -I, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (432*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (432*(1 + \[Beta]^2)^2*G[{I, -I, I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, -I, I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, -I, I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, 1, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, -I, 1, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, -I, 1, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -1, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -1, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -1, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, -1, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, -1, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, 0, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, 0, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, 0, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, I, -I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, I, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, I, -I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (432*(1 + \[Beta]^2)^2*G[{I, I, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (432*(1 + \[Beta]^2)^2*G[{I, I, -I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, I, -I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, I, -I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, -I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (144*(1 + \[Beta]^2)^2*G[{I, I, I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (144*(1 + \[Beta]^2)^2*G[{I, I, I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (48*(1 + \[Beta]^2)^2*G[{I, I, I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (48*(1 + \[Beta]^2)^2*G[{I, I, I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(1 + \[Beta]^2)^2*G[{I, I, I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, I, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, 1, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (192*(1 + \[Beta]^2)^2*G[{I, I, 1, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (192*(1 + \[Beta]^2)^2*G[{I, I, 1, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(1 + \[Beta]^2)^2*G[{I, I, 1, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (128*(1 + \[Beta]^2)^2*G[{I, I, 1, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, -1}, \[Beta]]*Log[2])/\[Beta]^2 - 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, -I, 1}, \[Beta]]*Log[2])/\[Beta]^2 + 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, -1}, \[Beta]]*Log[2])/\[Beta]^2 + 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{-I, I, 1}, \[Beta]]*Log[2])/\[Beta]^2 + 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, -1}, \[Beta]]*Log[2])/\[Beta]^2 + 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, -I, 1}, \[Beta]]*Log[2])/\[Beta]^2 - 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, -1}, \[Beta]]*Log[2])/\[Beta]^2 - 
     (16*Pi^2*(1 + \[Beta]^2)^2*G[{I, I, 1}, \[Beta]]*Log[2])/\[Beta]^2 + 
     (Pi^2*(1 + \[Beta]^2)^2*G[{-I, I}, \[Beta]]*(187*Pi^2 + 2880*Log[2]^2))/
      (360*\[Beta]^2) + (Pi^2*(1 + \[Beta]^2)^2*G[{I, -I}, \[Beta]]*
       (187*Pi^2 + 2880*Log[2]^2))/(360*\[Beta]^2) - 
     (Pi^2*(1 + \[Beta]^2)^2*G[{I, I}, \[Beta]]*(187*Pi^2 + 2880*Log[2]^2))/
      (360*\[Beta]^2) + (4*(1 + \[Beta]^2)^2*G[{-I, -I, I}, \[Beta]]*
       (18*Pi^2*Log[2] - Zeta[3]))/(3*\[Beta]^2) - 
     (4*(1 + \[Beta]^2)^2*G[{-I, I, -I}, \[Beta]]*(18*Pi^2*Log[2] - Zeta[3]))/
      (3*\[Beta]^2) - (4*(1 + \[Beta]^2)^2*G[{I, -I, I}, \[Beta]]*
       (18*Pi^2*Log[2] - Zeta[3]))/(3*\[Beta]^2) + 
     (4*(1 + \[Beta]^2)^2*G[{I, I, -I}, \[Beta]]*(18*Pi^2*Log[2] - Zeta[3]))/
      (3*\[Beta]^2) + (4*(1 + \[Beta]^2)^2*G[{-I, 0, -I}, \[Beta]]*
       (Pi^2*Log[64] - Zeta[3]))/(3*\[Beta]^2) - 
     (4*(1 + \[Beta]^2)^2*G[{-I, 0, I}, \[Beta]]*(Pi^2*Log[64] - Zeta[3]))/
      (3*\[Beta]^2) - (4*(1 + \[Beta]^2)^2*G[{I, 0, -I}, \[Beta]]*
       (Pi^2*Log[64] - Zeta[3]))/(3*\[Beta]^2) + 
     (4*(1 + \[Beta]^2)^2*G[{I, 0, I}, \[Beta]]*(Pi^2*Log[64] - Zeta[3]))/
      (3*\[Beta]^2) + (4*(1 + \[Beta]^2)^2*G[{-I, -I, -I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/(3*\[Beta]^2) - 
     (4*(1 + \[Beta]^2)^2*G[{-I, I, I}, \[Beta]]*(Pi^2*Log[64] + Zeta[3]))/
      (3*\[Beta]^2) - (4*(1 + \[Beta]^2)^2*G[{I, -I, -I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/(3*\[Beta]^2) + 
     (4*(1 + \[Beta]^2)^2*G[{I, I, I}, \[Beta]]*(Pi^2*Log[64] + Zeta[3]))/
      (3*\[Beta]^2)), A[13] -> 3/(2*\[Epsilon]^2) + 9/(2*\[Epsilon]) + 
   \[Epsilon]*a[1, 1] + \[Epsilon]^2*a[1, 2] + 
   (42 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4, 
 A[14] -> (-2*Pi)/\[Epsilon] + \[Epsilon]*a[2, 1] + \[Epsilon]^2*a[2, 2] - 
   (4*Pi*(6 + Sqrt[3]*Pi - Log[8]))/3, 
 A[15] -> 4*Pi^2 - 16*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   2*\[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)), 
 A[16] -> (-2*Pi^2)/(3*\[Epsilon]) + (\[Epsilon]*a[3, 1])/2 + 
   (\[Epsilon]^2*a[3, 2])/2 + (4*Pi^2*(-1 + Log[9]))/3, 
 A[17] -> (((-2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/\[Beta] + 
   (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] - 
   (I*Pi^2*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]])/\[Beta] - 
   (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/\[Beta] + 
   ((I/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
   ((I/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
   (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
   (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3]}, \[Beta]])/\[Beta] + 
   (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/\[Beta] + 
   (I*Pi^2*(1 + \[Beta]^2)*G[{I, I}, \[Beta]])/\[Beta] - 
   ((I/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
   ((I/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
   (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
   (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3]}, \[Beta]])/\[Beta] + 
   (((I/3)*Pi^2*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta] - 
     ((2*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
     ((2*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
     ((2*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
     ((2*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
     ((2*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
     ((2*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
     ((2*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
     ((2*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta])/\[Epsilon] - 
   ((4*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] + 
   ((12*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] - 
   ((12*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] - 
   ((20*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] + 
   ((20*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
   ((12*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] - 
   ((12*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
   ((12*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] - 
   ((12*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] - 
   ((20*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] + 
   ((20*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] + 
   ((12*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] - 
   ((12*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
   ((6*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
   (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I}, \[Beta]]*Log[9])/\[Beta] + 
   G[{-I}, \[Beta]]*(((-I/3)*Pi^2*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]) - 
     ((I/4)*(1 + \[Beta]^2)*\[Epsilon]^2*(2*a[3, 1] - a[3, 2]))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*\[Epsilon]*(3*a[3, 1] - 16*Pi^2*(-1 + Log[9])))/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*Log[9])/\[Beta]) + 
   \[Epsilon]*((((-4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/
      \[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/
      \[Beta] - (((14*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((14*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1}, \[Beta]])/\[Beta] - 
     (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] - 
     (((17*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]])/\[Beta] - 
     ((15*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
     (((19*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1}, \[Beta]])/
      \[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/
      \[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1}, \[Beta]])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 0, -I}, \[Beta]])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 0, I}, \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -1}, \[Beta]])/\[Beta] + 
     (((19*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] + 
     ((15*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]])/\[Beta] + 
     (((17*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
     (((7*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((40*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, 
        \[Beta]])/\[Beta] + ((40*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((152*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((152*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/\[Beta] - ((40*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      \[Beta] - ((40*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] - ((40*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] + ((40*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((40*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((40*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I}, 
        \[Beta]])/\[Beta] - ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((72*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((72*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, 
        \[Beta]])/\[Beta] - ((40*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((40*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((152*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((152*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I}, 
        \[Beta]])/\[Beta] - ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((72*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((72*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((72*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/\[Beta] + ((40*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      \[Beta] + ((40*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] + ((40*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((I/3)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - ((I/3)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     ((I/3)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     ((I/3)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     ((I/3)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     ((I/3)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     ((I/3)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     ((I/3)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     ((1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I}, \[Beta]]*((-11*I)*Pi^2 + 
        12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{I, -Sqrt[3], I}, \[Beta]]*((-11*I)*Pi^2 + 
        12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{I, Sqrt[3], -I}, \[Beta]]*((-11*I)*Pi^2 + 
        12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-I, Sqrt[3], I}, \[Beta]]*((11*I)*Pi^2 + 
        12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*Log[2])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*Log[2])/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(-3*a[3, 1] + 
        16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*Log[9])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*Log[9])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3])}, \[Beta]]*Log[9])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3]}, \[Beta]]*
       Log[9])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3])}, \[Beta]]*Log[9])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3]}, \[Beta]]*Log[9])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3]}, \[Beta]]*Log[576])/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I}, \[Beta]]*Log[648])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*Log[648])/\[Beta]) + 
   \[Epsilon]^2*(((I/4)*(1 + \[Beta]^2)*(2*a[3, 1] - a[3, 2])*
       G[{I}, \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     (((28*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, 0, -I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, Sqrt[3]}, \[Beta]])/
      \[Beta] + (((28*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/
      \[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, 0, I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, -Sqrt[3]}, \[Beta]])/
      \[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, -1}, \[Beta]])/\[Beta] - 
     (((14*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     (((34*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, -1}, \[Beta]])/\[Beta] - 
     ((30*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     (((38*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, 1}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, Sqrt[3]}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -1}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, -1}, \[Beta]])/\[Beta] + 
     (((38*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((30*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, 1}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, -I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, Sqrt[3]}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, -1}, \[Beta]])/
      \[Beta] + (((34*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/
      \[Beta] + (((14*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, 1}, \[Beta]])/
      \[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -1}, 
        \[Beta]])/\[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      \[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], -Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     (((28*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 0, -I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, Sqrt[3]}, \[Beta]])/
      \[Beta] - (((28*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 0, I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, -Sqrt[3]}, \[Beta]])/
      \[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -I, -1, -1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1, 1}, \[Beta]])/\[Beta] + 
     (((10*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     (((10*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I, -1}, \[Beta]])/\[Beta] - 
     (((14*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     (((34*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I, 1}, \[Beta]])/\[Beta] + 
     ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I, -1}, \[Beta]])/\[Beta] - 
     ((34*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((14*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I, 1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1, -1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1, 1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1, -1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1, 1}, \[Beta]])/\[Beta] - 
     (((26*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     (((26*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, -1}, \[Beta]])/\[Beta] - 
     (((118*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((94*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((40*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, 1}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((64*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, -I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((64*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, Sqrt[3]}, \[Beta]])/
      \[Beta] + ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I, -1}, \[Beta]])/
      \[Beta] - ((34*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/
      \[Beta] - ((14*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I, 1}, \[Beta]])/
      \[Beta] - ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1, -1}, \[Beta]])/
      \[Beta] + ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1, 1}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -1}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -1}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, 1}, \[Beta]])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -1}, \[Beta]])/\[Beta] + 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -1}, \[Beta]])/
      \[Beta] + (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((9*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1}, \[Beta]])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1}, 
        \[Beta]])/\[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         Sqrt[3]}, \[Beta]])/\[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], 1}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -1}, \[Beta]])/
      \[Beta] + ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1}, \[Beta]])/
      \[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -1}, \[Beta]])/\[Beta] + 
     (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -1}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], 1}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -1}, \[Beta]])/
      \[Beta] + (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((9*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], 1}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, Sqrt[3]}, \[Beta]])/
      \[Beta] - ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -1}, 
        \[Beta]])/\[Beta] + (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, -1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -1}, \[Beta]])/
      \[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), 1}, 
        \[Beta]])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], 1}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     (((28*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 0, -I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, Sqrt[3]}, \[Beta]])/
      \[Beta] - (((28*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 0, I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, -Sqrt[3]}, \[Beta]])/
      \[Beta] + (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -1, -1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1, 1}, \[Beta]])/\[Beta] - 
     (((26*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     (((26*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I, -1}, \[Beta]])/\[Beta] + 
     ((14*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((34*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I, 1}, \[Beta]])/\[Beta] - 
     ((40*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, -1}, \[Beta]])/\[Beta] + 
     ((94*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] + 
     (((118*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((40*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, 1}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, -(1/Sqrt[3])}, \[Beta]])/
      \[Beta] - (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((64*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, I, -Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((64*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, Sqrt[3]}, \[Beta]])/
      \[Beta] + ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1, -1}, \[Beta]])/
      \[Beta] - ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1, 1}, \[Beta]])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -1}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1, -1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1, 1}, \[Beta]])/\[Beta] + 
     (((10*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     (((10*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I, -1}, \[Beta]])/\[Beta] + 
     ((14*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((34*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I, -1}, \[Beta]])/\[Beta] + 
     (((34*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     (((14*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I, 1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1, -1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -1}, \[Beta]])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, 1}, \[Beta]])/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -1}, \[Beta]])/\[Beta] - 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -1}, \[Beta]])/
      \[Beta] - (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((9*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1}, \[Beta]])/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, 1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         Sqrt[3]}, \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], 1}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -1}, \[Beta]])/\[Beta] - 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -1}, \[Beta]])/
      \[Beta] - (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((9*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, 1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], 1}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -1}, \[Beta]])/\[Beta] - 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1/Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, Sqrt[3]}, \[Beta]])/
      \[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -1}, 
        \[Beta]])/\[Beta] - (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, 1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], 1}, 
        \[Beta]])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], 1}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, 1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -(1/Sqrt[3])}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/\[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -1}, \[Beta]])/\[Beta] - 
     ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1}, \[Beta]])/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, Sqrt[3]}, \[Beta]])/\[Beta] + 
     ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -1}, \[Beta]])/\[Beta] - 
     (((65*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((9*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1}, \[Beta]])/
      \[Beta] + (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -Sqrt[3]}, 
        \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, Sqrt[3]}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, 1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -1}, \[Beta]])/
      \[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), 1}, 
        \[Beta]])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], 1}, \[Beta]])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], Sqrt[3]}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I, I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I, I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, 0, I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((304*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((304*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{0, -I, I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{0, -I, I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{0, -I, I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{0, -I, I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{0, -I, I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], 1/Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1/Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, -I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, -1, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, 0, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, 0, I}, \[Beta]])/
      \[Beta] + ((304*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((304*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, 1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, 1, I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{0, I, -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{0, I, -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{0, I, -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{0, I, -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{0, I, -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -1, I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, 0, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, 0, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, 1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, 1, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), 1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), 1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -1, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I, I, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{0, I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, 0, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 0, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((432*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((432*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((432*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((432*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((304*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((304*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((1040*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((1040*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((432*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((432*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, I, -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, I, -I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, I, -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, I, -I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, I, -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, -1, -I, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, -1, I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, -1, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, 0, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, 0, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((432*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I, -I}, \[Beta]])/
      \[Beta] - ((432*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, 0, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, 1, -I, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, 1, I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, 1, I, I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -1, -I, I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -1, I, -I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -1, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, 0, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, -I, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, 0, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, 0, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, -I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, I, I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, 1, -I, I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, 1, I, -I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, 1, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -1, I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/
      \[Beta] + ((160*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I, I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), I, 0, I}, \[Beta]])/
      \[Beta] + ((160*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), I, -I, -I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), I, I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), 1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), 1, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] - ((160*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] + ((160*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + ((160*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1/Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((160*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -1, -I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -1, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -1, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I, 0, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I, I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, -I, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, I, 0, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, I, -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, I, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, I, I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, 1, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1, 1, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 0, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 0, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 0, -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 0, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -I, I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((256*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, I, I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 0, 0, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 0, -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 0, I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((256*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((256*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1, I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, -I, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, I, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), 1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, 1, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1, 1, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), 
         I, -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, 
         I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, -I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], 1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], 
         -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, 
         I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -1, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -1, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1, 1, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 0, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 0, -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 0, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -I, I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((256*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, I, I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 0, 0, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 0, -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 0, I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((256*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((256*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 1, I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, -I, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, I, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, 1, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1, 1, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, -I, 
         -I}, \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, I, 
         -I}, \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -1, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -1, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1, 1, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 0, 0, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 0, -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 0, I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 0, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I, 0, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -I, I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I, 0, I}, \[Beta]])/
      \[Beta] + ((256*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I, I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, I, I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 1, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 1, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 0, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 0, I, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, I, I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -1, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -1, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1, 1, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -1, -I, 
         -I}, \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, I, 
         -I}, \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -1, I, 
         -I}, \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -I, I, 
         -I}, \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], 
         -I, -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, -Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, -I, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, I, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, 1, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1, 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 0, 0, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 0, I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((256*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1, I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((256*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((256*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, -I, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, -I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), 1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), 1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), 
         -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, 
         I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], 
         -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, 0, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 0, I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((432*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((432*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((304*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((304*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((432*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((432*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((1040*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((1040*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((432*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((432*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((320*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -I, I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -I, I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -I, I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -I, I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -I, I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -1, I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/\[Beta] + ((160*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      \[Beta] + ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), I, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] + ((160*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], 1/Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] + ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] - ((160*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1/Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] + ((160*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] + ((160*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((48*I)*(1 + \[Beta]^2)*
       G[{I, -I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, -1, -I, I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, -1, I, -I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, -1, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, 0, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, -I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, 0, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, 0, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, -I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, I, I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, 1, -I, I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, 1, I, -I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, -1, 1, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, 0, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, -1, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, 0, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I, -I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, 0, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, 0, I}, \[Beta]])/
      \[Beta] + ((432*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((432*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, 1, -I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, 1, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, -1, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, 0, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((144*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((144*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I, 0, I}, \[Beta]])/
      \[Beta] + ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I, I}, \[Beta]])/
      \[Beta] - ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, 1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, I, 1, I, I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, -1, -I, I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, -1, I, -I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, -1, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, 0, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, -I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, 0, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, 0, I}, \[Beta]])/
      \[Beta] - ((192*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, -I, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, I, I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, 1, -I, I}, \[Beta]])/
      \[Beta] - ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, 1, I, -I}, \[Beta]])/
      \[Beta] + ((128*I)*(1 + \[Beta]^2)*G[{I, I, 1, 1, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -1, I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I, 0, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I, I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, -I, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, I, 0, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, I, -I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, I, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, I, I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, 1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1, 1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 0, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 0, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 0, -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 0, -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 0, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -I, I, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I, -I, -I}, \[Beta]])/
      \[Beta] + ((256*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I, -I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, I, I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 1, I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 1, I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -1, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -1, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 0, 0, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 0, I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((256*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -1, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, -I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), 1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, 1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1, 1, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), 
         I, -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), 
         Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, 
         I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, 
         I}, \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], I, -I, 
         -I}, \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], 1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, 
         -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -1, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, -I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, 1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1, 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -1, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -1, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 0, 0, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 0, -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 0, I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 1, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 0, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 0, I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I, -I, I}, 
        \[Beta]])/\[Beta] + ((256*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -I, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, I, I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 1, -I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 1, I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 1, I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1, 1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -1, -I, 
         -I}, \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, I, 
         -I}, \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -1, I, 
         -I}, \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, I, 
         -I}, \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], 
         -I, -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -1, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, -I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, I, I, I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, 1, I, -I}, \[Beta]])/
      \[Beta] - ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1, 1, I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -1, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -1, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 0, 0, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 0, -I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 0, I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1, I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -1, -I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -1, I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((256*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -1, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, -I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I, 0, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -1, I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, -I, 
         -I}, \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], I, -I, 
         -I}, \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], I, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], 1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -1, -I, I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -1, I, -I}, 
        \[Beta]])/\[Beta] - ((64*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -I, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I, 0, I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I, -I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -1, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 0, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 0, -I, -I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 0, -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, I, I, -I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((256*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -I, I, -I}, 
        \[Beta]])/\[Beta] - ((256*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, -I, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1, -I, I}, 
        \[Beta]])/\[Beta] - ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - ((12*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + ((12*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I, 0, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I, 0, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I, -I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, -I, I, -I}, 
        \[Beta]])/\[Beta] + ((96*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, -I, -I}, \[Beta]])/
      \[Beta] - ((96*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      \[Beta] + ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/\[Beta] + ((64*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], 1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -1, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, I, -I}, 
        \[Beta]])/\[Beta] + ((80*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), I, -I, -I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), I, I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), 1, I, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), 1, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, 
         -I}, \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] + ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -I, -I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -I, -I, I}, 
        \[Beta]])/\[Beta] - ((80*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -I, I, I}, \[Beta]])/
      \[Beta] - ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I, 0, -I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((80*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], 1, -I, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], 1, I, -I}, \[Beta]])/
      \[Beta] - ((32*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], 1, I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((24*I)*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*
       G[{0, I, -(1/Sqrt[3]), I}, \[Beta]]*(11*Pi^2 - 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((2*I)/3)*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((4*I)/3)*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (((4*I)/3)*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] - 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     (((2*I)/3)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] + (((2*I)/3)*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      \[Beta] - (8*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{-I, Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (8*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] - 
     (8*(1 + \[Beta]^2)*G[{I, Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/\[Beta] + 
     (2*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3]), -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, I, -Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, I, Sqrt[3], -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], Sqrt[3], -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3]), -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{I, -I, 1/Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3], I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3], -I}, \[Beta]]*
       ((-11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3]), I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, -I, 1/Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3], I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3]), I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{-I, I, 1/Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (4*(1 + \[Beta]^2)*G[{-I, I, Sqrt[3], I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), Sqrt[3], I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -Sqrt[3], -I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -(1/Sqrt[3]), I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3], I}, \[Beta]]*
       ((11*I)*Pi^2 + 12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*\[Beta]) + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]]*Log[2])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]]*Log[2])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1}, \[Beta]]*Log[2])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]]*Log[2])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]]*Log[2])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]]*Log[2])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -1}, \[Beta]]*Log[2])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), 1}, \[Beta]]*
       Log[2])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -1}, 
        \[Beta]]*Log[2])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -1}, \[Beta]]*Log[2])/
      \[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1}, \[Beta]]*
       Log[2])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, Sqrt[3], -1}, 
        \[Beta]]*Log[2])/\[Beta] + ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1}, \[Beta]]*Log[2])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1}, \[Beta]]*Log[2])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]]*Log[2])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1}, \[Beta]]*Log[2])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -1}, \[Beta]]*Log[2])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), 1}, \[Beta]]*
       Log[2])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -1}, 
        \[Beta]]*Log[2])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], -1}, \[Beta]]*Log[2])/
      \[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1}, \[Beta]]*
       Log[2])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], -1}, 
        \[Beta]]*Log[2])/\[Beta] - ((8*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] - 
     ((I/2)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*(Pi^2 + 16*Log[2]^2))/
      \[Beta] + ((I/2)*Pi^2*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*
       (Pi^2 + 16*Log[2]^2))/\[Beta] + 
     ((I/6)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*(3*a[3, 1] - 
        16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3])}, \[Beta]]*
       (3*a[3, 1] - 16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3]}, \[Beta]]*
       (3*a[3, 1] - 16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     ((I/6)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*(-3*a[3, 1] + 
        16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3])}, \[Beta]]*
       (-3*a[3, 1] + 16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{-I, 1/Sqrt[3]}, \[Beta]]*
       (-3*a[3, 1] + 16*Pi^2*(-1 + Log[9])))/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]]*Log[9])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]]*Log[9])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -(1/Sqrt[3])}, \[Beta]]*
       Log[9])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, 1/Sqrt[3]}, \[Beta]]*Log[9])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -(1/Sqrt[3])}, \[Beta]]*Log[9])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1/Sqrt[3]}, \[Beta]]*
       Log[9])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 0, -I}, \[Beta]]*Log[9])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]]*Log[9])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -(1/Sqrt[3])}, \[Beta]]*
       Log[9])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, 1/Sqrt[3]}, \[Beta]]*Log[9])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]]*Log[9])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]]*Log[9])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]]*
       Log[9])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]]*Log[9])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]]*Log[9])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]]*Log[9])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -(1/Sqrt[3])}, \[Beta]]*
       Log[9])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, 1/Sqrt[3]}, \[Beta]]*Log[9])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]]*Log[9])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]]*Log[9])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]]*
       Log[9])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]]*Log[9])/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{-I, -Sqrt[3]}, \[Beta]]*
       (6*Pi^4 - 3*a[3, 1] + 16*Pi^2*(-1 + 6*Log[2]^2 + Log[9])))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*G[{-I, Sqrt[3]}, \[Beta]]*
       (6*Pi^4 - 3*a[3, 1] + 16*Pi^2*(-1 + 6*Log[2]^2 + Log[9])))/\[Beta] - 
     ((I/12)*(1 + \[Beta]^2)*G[{I, -Sqrt[3]}, \[Beta]]*
       (6*Pi^4 - 3*a[3, 1] + 16*Pi^2*(-1 + 6*Log[2]^2 + Log[9])))/\[Beta] - 
     ((I/12)*(1 + \[Beta]^2)*G[{I, Sqrt[3]}, \[Beta]]*(6*Pi^4 - 3*a[3, 1] + 
        16*Pi^2*(-1 + 6*Log[2]^2 + Log[9])))/\[Beta] - 
     ((I/6)*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*(3*Pi^4 - 6*a[3, 1] + 
        16*Pi^2*(-2 + 3*Log[2]^2 + Log[81])))/\[Beta] + 
     ((I/6)*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*(3*Pi^4 - 6*a[3, 1] + 
        16*Pi^2*(-2 + 3*Log[2]^2 + Log[81])))/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -Sqrt[3]}, \[Beta]]*Log[576])/
      \[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, I, -Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, Sqrt[3]}, \[Beta]]*Log[576])/
      \[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] - (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, I, Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -Sqrt[3], -Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, Sqrt[3], Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -Sqrt[3]}, \[Beta]]*Log[576])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] - (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -Sqrt[3], -Sqrt[3]}, \[Beta]]*Log[576])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, Sqrt[3], Sqrt[3]}, \[Beta]]*
       Log[576])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]]*Log[648])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]]*Log[648])/
      \[Beta] + (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]]*
       (18*Pi^2*Log[2] - Zeta[3]))/\[Beta] - 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]]*
       (18*Pi^2*Log[2] - Zeta[3]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]]*
       (Pi^2*(30*Log[2] + 8*Log[9]) - Zeta[3]))/\[Beta] - 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]]*
       (Pi^2*(30*Log[2] + 8*Log[9]) - Zeta[3]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]]*
       (18*Pi^2*Log[2] + Zeta[3]))/\[Beta] - 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]]*
       (18*Pi^2*Log[2] + Zeta[3]))/\[Beta] + 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/\[Beta] - 
     (((4*I)/3)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]]*
       (Pi^2*Log[64] + Zeta[3]))/\[Beta] + 
     ((1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), -I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] - (72*I)*Log[2] - (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] - (72*I)*Log[2] - (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{-I, -Sqrt[3], I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] - (72*I)*Log[2] - (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{-I, Sqrt[3], -I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] - (72*I)*Log[2] - (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) - ((1 + \[Beta]^2)*G[{-I, -(1/Sqrt[3]), I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) - ((1 + \[Beta]^2)*G[{-I, 1/Sqrt[3], -I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) - ((1 + \[Beta]^2)*G[{-I, -Sqrt[3], -I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) - ((1 + \[Beta]^2)*G[{-I, Sqrt[3], I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{I, 1/Sqrt[3], -I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{I, -Sqrt[3], -I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{I, Sqrt[3], I}, \[Beta]]*
       (90*Sqrt[3] - 4*Sqrt[3]*a[1, 1] + 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) - 4*Sqrt[3]*Zeta[3]))/
      (6*\[Beta]) + ((1 + \[Beta]^2)*G[{I, -(1/Sqrt[3]), -I}, \[Beta]]*
       (-90*Sqrt[3] + 4*Sqrt[3]*a[1, 1] - 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(-3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) + 
        4*Sqrt[3]*Zeta[3]))/(6*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{I, 1/Sqrt[3], I}, \[Beta]]*
       (-90*Sqrt[3] + 4*Sqrt[3]*a[1, 1] - 
        72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(-3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) + 
        4*Sqrt[3]*Zeta[3]))/(6*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{I, -Sqrt[3], I}, \[Beta]]*(-90*Sqrt[3] + 
        4*Sqrt[3]*a[1, 1] - 72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(-3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) + 
        4*Sqrt[3]*Zeta[3]))/(6*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{I, Sqrt[3], -I}, \[Beta]]*(-90*Sqrt[3] + 
        4*Sqrt[3]*a[1, 1] - 72*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
        Pi^2*(-3*Sqrt[3] + (72*I)*Log[2] + (8*I)*Log[9]) + 
        4*Sqrt[3]*Zeta[3]))/(6*\[Beta])), 
 A[18] -> (-4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/\[Beta] - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I}, \[Beta]])/\[Beta] - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I}, \[Beta]])/\[Beta] - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*((8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{-I, -1}, \[Beta]])/\[Beta] - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-I, 1}, \[Beta]])/\[Beta] + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{I, -1}, \[Beta]])/\[Beta] - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]])/\[Beta] - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] + 
     (I*Pi*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     (I*Pi*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*Log[16])/\[Beta] + 
     (I*Pi*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     (I*Pi*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*Log[16])/\[Beta] - 
     (I*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I}, \[Beta]]*Log[16])/\[Beta] + 
     (I*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I}, \[Beta]]*Log[16])/\[Beta] - 
     (I*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I}, \[Beta]]*Log[16])/\[Beta] + 
     (I*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I}, \[Beta]]*Log[16])/\[Beta] + 
     ((1 + \[Beta]^2)*G[{Sqrt[3]}, \[Beta]]*(8*(3 + 2*Sqrt[3])*Pi^2 + 
        2*Pi^3 + 3*a[2, 1] + Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/
      (3*Sqrt[3]*\[Beta])) + G[{-Sqrt[3]}, \[Beta]]*
    ((4*Pi^2*(1 + \[Beta]^2))/(3*\[Beta]) - 
     ((1 + \[Beta]^2)*\[Epsilon]*(8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 
        3*a[2, 1] + Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/
      (3*Sqrt[3]*\[Beta]) + ((1 + \[Beta]^2)*\[Epsilon]^2*
       (12*a[2, 1] - 3*a[2, 2] + Pi^3*Log[16] + 
        16*Pi^2*(-6 + Sqrt[3] + Log[4096]) + 2*Pi*(48 + 4*Log[2]^3 - 
          Log[16777216] + 8*Zeta[3])))/(3*Sqrt[3]*\[Beta])) + 
   \[Epsilon]^2*((16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1}, \[Beta]])/
      \[Beta] - (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, -1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, 0, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{I, 1, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{-I, -1, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -1, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], 
         -I}, \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], Sqrt[3], -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], Sqrt[3], I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], 0, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], 1, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -Sqrt[3], -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -Sqrt[3], I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], Sqrt[3], I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 0, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, I, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -Sqrt[3], -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, -Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -Sqrt[3], 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -Sqrt[3], 
         -I}, \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], Sqrt[3], -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], Sqrt[3], I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], 0, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], 1, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -Sqrt[3], -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -Sqrt[3], I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], Sqrt[3], I}, \[Beta]])/
      \[Beta] - (32*Pi^2*(1 + \[Beta]^2)*G[{-I, -1}, \[Beta]]*Log[2])/
      \[Beta] + (32*Pi^2*(1 + \[Beta]^2)*G[{-I, 1}, \[Beta]]*Log[2])/
      \[Beta] - (32*Pi^2*(1 + \[Beta]^2)*G[{I, -1}, \[Beta]]*Log[2])/
      \[Beta] + (32*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]]*Log[2])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1}, \[Beta]]*Log[2])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1}, \[Beta]]*Log[2])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/
      \[Beta] + (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] - (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{I, -I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/
      \[Beta] + (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] - (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] - (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I}, \[Beta]]*Log[16])/
      \[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I}, \[Beta]]*
       Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I}, 
        \[Beta]]*Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, -1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{I, 1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I}, \[Beta]]*Log[16])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I}, \[Beta]]*
       Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -I}, 
        \[Beta]]*Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I}, \[Beta]]*Log[16])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I}, \[Beta]]*
       Log[16])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I}, 
        \[Beta]]*Log[16])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I}, \[Beta]]*Log[16])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I}, \[Beta]]*
       Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I}, \[Beta]]*Log[16])/
      \[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], -I}, \[Beta]]*
       Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3], I}, 
        \[Beta]]*Log[16])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -1, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I}, \[Beta]]*Log[16])/
      \[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -I}, \[Beta]]*
       Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 0, I}, 
        \[Beta]]*Log[16])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I}, \[Beta]]*Log[16])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I}, \[Beta]]*
       Log[16])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], I, I}, 
        \[Beta]]*Log[16])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], 1, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], -I}, \[Beta]]*Log[16])/
      \[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3], I}, \[Beta]]*
       Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I}, 
        \[Beta]]*Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], I}, \[Beta]]*Log[16])/\[Beta] - 
     (2*(1 + \[Beta]^2)*G[{0, -Sqrt[3]}, \[Beta]]*(8*(3 + 2*Sqrt[3])*Pi^2 + 
        2*Pi^3 + 3*a[2, 1] + Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) - 
     (2*(1 + \[Beta]^2)*G[{-Sqrt[3], Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{Sqrt[3], -Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) - 
     (2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) - 
     ((1 + \[Beta]^2)*G[{Sqrt[3]}, \[Beta]]*(12*a[2, 1] - 3*a[2, 2] + 
        Pi^3*Log[16] + 16*Pi^2*(-6 + Sqrt[3] + Log[4096]) + 
        2*Pi*(48 + 4*Log[2]^3 - Log[16777216] + 8*Zeta[3])))/
      (3*Sqrt[3]*\[Beta])), 
 A[19] -> (Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3])}, \[Beta]])/
    (3*Sqrt[3]*\[Beta]) - (Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3]}, \[Beta]])/
    (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3]}, \[Beta]])/
    (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3]}, \[Beta]])/
    (3*Sqrt[3]*\[Beta]) + (2*Sqrt[3]*(1 + \[Beta]^2)*
     G[{-(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
   (2*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*
     Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
   G[{-I}, \[Beta]]*(((-4*I)*(1 + \[Beta]^2)*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*(-120*Pi^2 + 7*Pi^4 + 
        240*(-21 + 3*a[1, 1] - a[1, 2] - 4*Sqrt[3]*
           Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])))/\[Beta] + 
     ((I/6)*(1 + \[Beta]^2)*\[Epsilon]*(90 + 3*Pi^2 - 4*a[1, 1] + 
        24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]))/
      \[Beta]) + \[Epsilon]*
    ((2*Pi^2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 0, I}, \[Beta]])/
      \[Beta] + (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (40*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (40*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 0, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 0, I}, \[Beta]])/
      \[Beta] + (40*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (40*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (40*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (40*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     (40*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (40*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + (16*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] - 
     (16*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (40*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (40*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     (40*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (40*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (16*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (16*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (40*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (40*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     (40*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (40*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (16*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (16*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - ((1 + \[Beta]^2)*G[{1/Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - ((1 + \[Beta]^2)*G[{-Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + ((1 + \[Beta]^2)*G[{Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + ((1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - ((1 + \[Beta]^2)*G[{1/Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - ((1 + \[Beta]^2)*G[{-Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + ((1 + \[Beta]^2)*G[{Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - ((8*I)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3])}, \[Beta]]*Log[9])/
      (3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3]}, \[Beta]]*
       Log[9])/(3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3]}, \[Beta]]*Log[576])/(3*Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3]}, \[Beta]]*Log[576])/
      (3*Sqrt[3]*\[Beta]) - ((I/6)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (90 + 3*Pi^2 - 4*a[1, 1] + 24*Sqrt[3]*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]))/\[Beta]) + 
   \[Epsilon]^2*((4*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{0, 0, 1/Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), 1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], 1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -1}, \[Beta]])/\[Beta] + 
     (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] + (65*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 1}, \[Beta]])/\[Beta] - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -1}, \[Beta]])/
      \[Beta] + (65*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 1}, \[Beta]])/
      \[Beta] - (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3])}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 1, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, 1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -1, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -1}, \[Beta]])/\[Beta] - 
     (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (65*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 1}, \[Beta]])/\[Beta] + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -1}, \[Beta]])/
      \[Beta] - (65*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -1, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -1}, \[Beta]])/\[Beta] - 
     (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (65*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 1}, \[Beta]])/\[Beta] + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -1}, \[Beta]])/\[Beta] - 
     (65*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (2*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], I, Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -1}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -1, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (65*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 1}, \[Beta]])/\[Beta] - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -I, Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) - (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -1}, \[Beta]])/\[Beta] + 
     (65*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (3*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1}, \[Beta]])/\[Beta] - 
     (2*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (2*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, -Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], I, Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], 1, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -1}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), 1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -1}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], 1}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], Sqrt[3]}, \[Beta]])/(3*Sqrt[3]*\[Beta]) + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 0, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I, 0, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] - (80*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] - 
     (80*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     (80*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (64*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, -1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, -1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, -I, 0, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -I, 0, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, -I, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, -I, I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, -I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 0, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -1, -I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -1, I, -I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -1, I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 0, 0, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 0, -I, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 0, I, -I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 0, I, I}, 
        \[Beta]])/\[Beta] + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -I, 0, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -I, 0, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -I, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -I, I, I}, \[Beta]])/
      \[Beta] - (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (256*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (256*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, I, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, I, -I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, I, I, I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 1, -I, I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 1, I, -I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 1, I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -1, -I, -I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -1, -I, I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -1, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -1, I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 0, 0, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 0, 0, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 0, -I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 0, -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 0, I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 0, I, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, -I, I}, \[Beta]])/
      \[Beta] - (256*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (256*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, 0, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, 0, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, -I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 1, -I, I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 1, I, -I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 1, I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, -I, I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, -I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, I}, 
        \[Beta]])/\[Beta] - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, I}, 
        \[Beta]])/\[Beta] - (80*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), 
         -I, -I}, \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 
         -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), 
         I, I}, \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, 
         I}, \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, 
         I}, \[Beta]])/\[Beta] + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -I, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] - (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], 1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], 1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], 1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, 
         I}, \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, 
         I}, \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (64*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -1, -1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -1, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, 0, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, 0, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, -I, I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, -I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -1, -I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -1, I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -1, I, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 0, 0, -I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 0, 0, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 0, -I, I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 0, I, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -I, I, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (256*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (256*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, I, I, I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 1, I, -I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 1, I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -Sqrt[3], -I, 
         -I}, \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -1, -I, -I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -1, -I, I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, -1, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -1, I, I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 0, 0, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 0, I, I}, \[Beta]])/
      \[Beta] - (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] + (256*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (256*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, -I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 1, -I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 1, I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 1, I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, -I, I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, -I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -I, 0, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]])/\[Beta] + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + (80*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, 0, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, 0, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, -I, I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, -I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{-Sqrt[3], -1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -1, -I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -1, I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -1, I, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, 0, -I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, 0, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, -I, I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 0, I, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -I, I, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (256*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (256*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, I, I, I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1, I, -I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1, I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, 1/Sqrt[3], I, 
         -I}, \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -1, -I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -1, I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, -1, I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, 0, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, 0, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, -I, I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 0, I, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 0, I, I}, \[Beta]])/\[Beta] - 
     (80*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] + (256*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (256*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, -I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], I, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1, -I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1, I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 1, I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, -I, I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, -I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{-Sqrt[3], 1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] + (80*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, 0, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, 0, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -1, -I, I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, -I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], -1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{Sqrt[3], -1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1/Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, 1/Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -1, -I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -1, I, -I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -1, I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, -I, -I}, \[Beta]])/
      \[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 0, I, I}, \[Beta]])/\[Beta] + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -I, I, I}, \[Beta]])/
      \[Beta] - (80*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (256*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (256*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, I, I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, I, I, I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1, -I, -I}, 
        \[Beta]])/\[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1, I, -I}, \[Beta]])/
      \[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1, I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, 1/Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -I, Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -1, -I, I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -1, I, -I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -1, I, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, 0, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, -I, -I}, \[Beta]])/
      \[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, -I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, 0, I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 0, I, I}, \[Beta]])/\[Beta] + 
     (80*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, -I, I}, \[Beta]])/
      \[Beta] - (256*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (256*(1 + \[Beta]^2)*G[{Sqrt[3], I, -I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, I, -I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, -I, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{Sqrt[3], I, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1, -I, I}, \[Beta]])/
      \[Beta] + (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1, I, -I}, 
        \[Beta]])/\[Beta] - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, 1, I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1/Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]])/\[Beta] + 
     (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + (4*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], I, Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] - (4*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], I, Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 1, -I, I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, 0, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, 0, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (32*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     (32*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, -I, I}, \[Beta]])/
      \[Beta] + (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], 1, I, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1, -I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (64*(1 + \[Beta]^2)*G[{Sqrt[3], 1, 1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -1, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -I, 0, I}, \[Beta]])/\[Beta] - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (80*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -I, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), I, 0, I}, \[Beta]])/\[Beta] - 
     (80*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), I, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), I, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), I, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), 1, I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, 
         -I}, \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]])/\[Beta] + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -1, -I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -1, -I, I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -1, I, -I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -1, I, I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] - (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (80*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -I, I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (80*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, 0, I}, \[Beta]])/
      \[Beta] - (80*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, -I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (80*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (32*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], 1, -I, -I}, \[Beta]])/(Sqrt[3]*\[Beta]) - 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], 1, -I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) - (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], 1, I, -I}, 
        \[Beta]])/(Sqrt[3]*\[Beta]) + 
     (32*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], 1, I, I}, \[Beta]])/
      (Sqrt[3]*\[Beta]) + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, I}, 
        \[Beta]])/\[Beta] + (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - (8*Sqrt[3]*(1 + \[Beta]^2)*
       G[{Sqrt[3], Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     (8*Sqrt[3]*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + (2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{0, Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3]), -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*
       G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3], I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{Sqrt[3], -(1/Sqrt[3]), -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - (2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3], -I}, 
        \[Beta]]*(11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (3*Sqrt[3]*\[Beta]) - ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((8*I)*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) - 
     ((8*I)*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((8*I)*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) - 
     ((8*I)*(1 + \[Beta]^2)*G[{1/Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((8*I)*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) - 
     ((8*I)*(1 + \[Beta]^2)*G[{-Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) + 
     ((8*I)*(1 + \[Beta]^2)*G[{Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) - 
     ((8*I)*(1 + \[Beta]^2)*G[{Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(Sqrt[3]*\[Beta]) - 
     ((I/360)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(-120*Pi^2 + 7*Pi^4 + 
        240*(-21 + 3*a[1, 1] - a[1, 2] - 4*Sqrt[3]*
           Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])))/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -1}, \[Beta]]*Log[2])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), 1}, 
        \[Beta]]*Log[2])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -1}, \[Beta]]*Log[2])/
      (Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1}, \[Beta]]*
       Log[2])/(Sqrt[3]*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{-Sqrt[3], -1}, \[Beta]]*Log[2])/(Sqrt[3]*\[Beta]) - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1}, \[Beta]]*Log[2])/
      (Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], -1}, \[Beta]]*
       Log[2])/(Sqrt[3]*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], 1}, \[Beta]]*Log[2])/(Sqrt[3]*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{1/Sqrt[3]}, \[Beta]]*(3*a[3, 1] - 
        16*Pi^2*(-1 + Log[9])))/(12*Sqrt[3]*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-(1/Sqrt[3])}, \[Beta]]*(-3*a[3, 1] + 
        16*Pi^2*(-1 + Log[9])))/(12*Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, -(1/Sqrt[3])}, \[Beta]]*Log[9])/
      (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{0, 1/Sqrt[3]}, 
        \[Beta]]*Log[9])/(3*Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]]*Log[9])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], 1/Sqrt[3]}, 
        \[Beta]]*Log[9])/(3*Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]]*Log[9])/
      (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*
       G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]]*Log[9])/(3*Sqrt[3]*\[Beta]) - 
     ((1 + \[Beta]^2)*G[{-Sqrt[3]}, \[Beta]]*(6*Pi^4 - 3*a[3, 1] + 
        16*Pi^2*(-1 + 6*Log[2]^2 + Log[9])))/(12*Sqrt[3]*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{Sqrt[3]}, \[Beta]]*(6*Pi^4 - 3*a[3, 1] + 
        16*Pi^2*(-1 + 6*Log[2]^2 + Log[9])))/(12*Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3]}, \[Beta]]*Log[576])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]]*
       Log[576])/(3*Sqrt[3]*\[Beta]) + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]]*Log[576])/
      (3*Sqrt[3]*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*G[{1/Sqrt[3], -Sqrt[3]}, 
        \[Beta]]*Log[576])/(3*Sqrt[3]*\[Beta]) - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]]*Log[576])/
      (3*Sqrt[3]*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{Sqrt[3], Sqrt[3]}, 
        \[Beta]]*Log[576])/(3*Sqrt[3]*\[Beta]) + 
     ((I/3)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*(90 + 3*Pi^2 - 4*a[1, 1] + 
        24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]))/
      \[Beta] - ((I/3)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       (90 + 3*Pi^2 - 4*a[1, 1] + 24*Sqrt[3]*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]))/\[Beta] - 
     ((1 + \[Beta]^2)*G[{-(1/Sqrt[3]), -I}, \[Beta]]*
       (Pi^2*(9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{1/Sqrt[3], I}, \[Beta]]*
       (Pi^2*(9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-Sqrt[3], I}, \[Beta]]*
       (Pi^2*(9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) - 
     ((1 + \[Beta]^2)*G[{Sqrt[3], -I}, \[Beta]]*
       (Pi^2*(9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) - 
     ((1 + \[Beta]^2)*G[{-(1/Sqrt[3]), I}, \[Beta]]*
       (Pi^2*(-9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) + 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{1/Sqrt[3], -I}, \[Beta]]*
       (Pi^2*(-9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) + 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) + 
     ((1 + \[Beta]^2)*G[{-Sqrt[3], -I}, \[Beta]]*
       (Pi^2*(-9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) + 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta]) - 
     ((1 + \[Beta]^2)*G[{Sqrt[3], I}, \[Beta]]*
       (Pi^2*(-9*I + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) + 
        (6*I)*(-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/(18*\[Beta])), 
 A[20] -> (Pi^2*(5 - 5*\[Beta]^2 + 7*\[Beta]^4 + 17*\[Beta]^6))/
    (-9 + 39*\[Beta]^2 - 39*\[Beta]^4 + 9*\[Beta]^6) + 
   (8*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{-I, -I}, \[Beta]])/
    (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
   (8*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{-I, I}, \[Beta]])/
    (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
   (8*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{I, -I}, \[Beta]])/
    (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
   (8*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{I, I}, \[Beta]])/
    (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
   \[Epsilon]*((-4*Pi^2*(1 + \[Beta]^2)^3*G[{-1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (4*Pi^2*(1 + \[Beta]^2)^3*G[{1}, \[Beta]])/(-3 + 13*\[Beta]^2 - 
       13*\[Beta]^4 + 3*\[Beta]^6) - (Pi^2*(1 + \[Beta]^2)*
       (Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 8*\[Beta]^3 + 
        Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3])}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (4*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (4*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (32*(1 + \[Beta]^2)^3*G[{-1, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (32*(1 + \[Beta]^2)^3*G[{-1, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 
       13*\[Beta]^4 + 3*\[Beta]^6) + (32*(1 + \[Beta]^2)^3*
       G[{-1, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(1 + \[Beta]^2)^3*G[{-1, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (16*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 0, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (16*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{-I, 0, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (4*(3*I + 20*\[Beta] - (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 
        4*\[Beta]^5 + (10*I)*\[Beta]^6 + 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
        3*\[Beta]^6)) + (4*(3*I + 20*\[Beta] - (10*I)*\[Beta]^2 - 
        4*\[Beta]^3 - 4*\[Beta]^5 + (10*I)*\[Beta]^6 + 20*\[Beta]^7 - 
        (3*I)*\[Beta]^8)*G[{-I, -I, I}, \[Beta]])/(3*\[Beta] - 13*\[Beta]^3 + 
       13*\[Beta]^5 - 3*\[Beta]^7) + 
     ((4*I)*(-3 + (44*I)*\[Beta] + 10*\[Beta]^2 + (4*I)*\[Beta]^3 + 
        (4*I)*\[Beta]^5 - 10*\[Beta]^6 + (44*I)*\[Beta]^7 + 3*\[Beta]^8)*
       G[{-I, I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
        3*\[Beta]^6)) + (4*(3*I + 44*\[Beta] - (10*I)*\[Beta]^2 + 
        4*\[Beta]^3 + 4*\[Beta]^5 + (10*I)*\[Beta]^6 + 44*\[Beta]^7 - 
        (3*I)*\[Beta]^8)*G[{-I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6)) - 
     (16*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{I, 0, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (16*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 0, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (4*(-3*I + 44*\[Beta] + (10*I)*\[Beta]^2 + 
        4*\[Beta]^3 + 4*\[Beta]^5 - (10*I)*\[Beta]^6 + 44*\[Beta]^7 + 
        (3*I)*\[Beta]^8)*G[{I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6)) - 
     ((4*I)*(-3 - (44*I)*\[Beta] + 10*\[Beta]^2 - (4*I)*\[Beta]^3 - 
        (4*I)*\[Beta]^5 - 10*\[Beta]^6 - (44*I)*\[Beta]^7 + 3*\[Beta]^8)*
       G[{I, -I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
        3*\[Beta]^6)) + (4*(3*I - 20*\[Beta] - (10*I)*\[Beta]^2 + 
        4*\[Beta]^3 + 4*\[Beta]^5 + (10*I)*\[Beta]^6 - 20*\[Beta]^7 - 
        (3*I)*\[Beta]^8)*G[{I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (4*(3*I - 20*\[Beta] - (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{I, I, I}, \[Beta]])/(3*\[Beta] - 13*\[Beta]^3 + 13*\[Beta]^5 - 
       3*\[Beta]^7) - (32*(1 + \[Beta]^2)^3*G[{1, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (32*(1 + \[Beta]^2)^3*G[{1, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 
       13*\[Beta]^4 + 3*\[Beta]^6) + (32*(1 + \[Beta]^2)^3*
       G[{1, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(1 + \[Beta]^2)^3*G[{1, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (6*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (2*(1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (Pi^2*(-3*I + 26*\[Beta] + (13*I)*\[Beta]^2 - 28*\[Beta]^3 - 
          (13*I)*\[Beta]^4 + 26*\[Beta]^5 + (3*I)*\[Beta]^6) - 
        (6*I)*Sqrt[3]*(-1 + \[Beta]^2)*(1 + \[Beta]^2)^2*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(-9*\[Beta] + 39*\[Beta]^3 - 
       39*\[Beta]^5 + 9*\[Beta]^7) + (2*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*
       (Pi^2*(3*I + 26*\[Beta] - (13*I)*\[Beta]^2 - 28*\[Beta]^3 + 
          (13*I)*\[Beta]^4 + 26*\[Beta]^5 - (3*I)*\[Beta]^6) + 
        (6*I)*Sqrt[3]*(-1 + \[Beta]^2)*(1 + \[Beta]^2)^2*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(-9*\[Beta] + 39*\[Beta]^3 - 
       39*\[Beta]^5 + 9*\[Beta]^7) - (4*Pi^2*(1 + \[Beta]^2)*
       (\[Beta]^2*(-8*Log[9] + Log[64]) + Log[6561/8] + 
        \[Beta]^4*Log[3359232]))/(-9 + 39*\[Beta]^2 - 39*\[Beta]^4 + 
       9*\[Beta]^6)) + \[Epsilon]^2*
    ((16*Pi^2*(1 + \[Beta]^2)^3*G[{-1, -1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{-1, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{-1, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{-1, 1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (2*Pi^2*(1 + \[Beta]^2)^3*G[{0, -(1/Sqrt[3])}, \[Beta]])/
      (Sqrt[3]*\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (2*Pi^2*(1 + \[Beta]^2)^3*G[{0, 1/Sqrt[3]}, \[Beta]])/
      (Sqrt[3]*\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (8*Pi^2*(1 + \[Beta]^2)^3*G[{0, -Sqrt[3]}, \[Beta]])/
      (Sqrt[3]*\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (8*Pi^2*(1 + \[Beta]^2)^3*G[{0, Sqrt[3]}, \[Beta]])/
      (Sqrt[3]*\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*Pi^2*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{-I, -1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (2*Pi^2*(9*I + 66*\[Beta] - (30*I)*\[Beta]^2 - 10*\[Beta]^3 - 
        10*\[Beta]^5 + (30*I)*\[Beta]^6 + 66*\[Beta]^7 - (9*I)*\[Beta]^8)*
       G[{-I, -I}, \[Beta]])/(-9*\[Beta] + 39*\[Beta]^3 - 39*\[Beta]^5 + 
       9*\[Beta]^7) + (2*Pi^2*(21*I + 158*\[Beta] - (70*I)*\[Beta]^2 - 
        22*\[Beta]^3 - 22*\[Beta]^5 + (70*I)*\[Beta]^6 + 158*\[Beta]^7 - 
        (21*I)*\[Beta]^8)*G[{-I, I}, \[Beta]])/(-9*\[Beta] + 39*\[Beta]^3 - 
       39*\[Beta]^5 + 9*\[Beta]^7) - 
     (16*Pi^2*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{-I, 1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (2*Pi^2*(I + \[Beta])^3*(-3 - I*\[Beta] + \[Beta]^2 + (3*I)*\[Beta]^3)*
       G[{-I, -(1/Sqrt[3])}, \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 
       9*\[Beta]^5) + (2*Pi^2*(I + \[Beta])^3*(-3 - I*\[Beta] + \[Beta]^2 + 
        (3*I)*\[Beta]^3)*G[{-I, 1/Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (8*Pi^2*(I + \[Beta])^3*(-3 - I*\[Beta] + \[Beta]^2 + (3*I)*\[Beta]^3)*
       G[{-I, -Sqrt[3]}, \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (8*Pi^2*(I + \[Beta])^3*(-3 - I*\[Beta] + \[Beta]^2 + (3*I)*\[Beta]^3)*
       G[{-I, Sqrt[3]}, \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (16*Pi^2*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{I, -1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (2*Pi^2*(-21*I + 158*\[Beta] + (70*I)*\[Beta]^2 - 22*\[Beta]^3 - 
        22*\[Beta]^5 - (70*I)*\[Beta]^6 + 158*\[Beta]^7 + (21*I)*\[Beta]^8)*
       G[{I, -I}, \[Beta]])/(-9*\[Beta] + 39*\[Beta]^3 - 39*\[Beta]^5 + 
       9*\[Beta]^7) + (2*Pi^2*(-9*I + 66*\[Beta] + (30*I)*\[Beta]^2 - 
        10*\[Beta]^3 - 10*\[Beta]^5 - (30*I)*\[Beta]^6 + 66*\[Beta]^7 + 
        (9*I)*\[Beta]^8)*G[{I, I}, \[Beta]])/(-9*\[Beta] + 39*\[Beta]^3 - 
       39*\[Beta]^5 + 9*\[Beta]^7) - 
     (16*Pi^2*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*G[{I, 1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (2*Pi^2*(-I + \[Beta])^3*(-3 + I*\[Beta] + \[Beta]^2 - (3*I)*\[Beta]^3)*
       G[{I, -(1/Sqrt[3])}, \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 
       9*\[Beta]^5) + (2*Pi^2*(-I + \[Beta])^3*(-3 + I*\[Beta] + \[Beta]^2 - 
        (3*I)*\[Beta]^3)*G[{I, 1/Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (8*Pi^2*(-I + \[Beta])^3*(-3 + I*\[Beta] + \[Beta]^2 - (3*I)*\[Beta]^3)*
       G[{I, -Sqrt[3]}, \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (8*Pi^2*(-I + \[Beta])^3*(-3 + I*\[Beta] + \[Beta]^2 - (3*I)*\[Beta]^3)*
       G[{I, Sqrt[3]}, \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{1, -1}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{1, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{1, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 
       13*\[Beta]^4 + 3*\[Beta]^6) + (16*Pi^2*(1 + \[Beta]^2)^3*
       G[{1, 1}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), 1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, 
        \[Beta]])/(9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (8*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (8*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (8*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], 1}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (8*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], Sqrt[3]}, \[Beta]])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (128*(1 + \[Beta]^2)^3*G[{-1, -1, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{-1, -1, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{-1, -1, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (128*(1 + \[Beta]^2)^3*G[{-1, -1, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{-1, -I, 0, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{-1, -I, 0, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{-1, -I, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{-1, -I, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (192*(1 + \[Beta]^2)^3*G[{-1, -I, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (192*(1 + \[Beta]^2)^3*G[{-1, -I, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{-1, I, 0, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{-1, I, 0, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (192*(1 + \[Beta]^2)^3*G[{-1, I, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (192*(1 + \[Beta]^2)^3*G[{-1, I, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{-1, I, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{-1, I, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (128*(1 + \[Beta]^2)^3*G[{-1, 1, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{-1, 1, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{-1, 1, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (128*(1 + \[Beta]^2)^3*G[{-1, 1, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -(1/Sqrt[3]), -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -(1/Sqrt[3]), -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -(1/Sqrt[3]), I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -(1/Sqrt[3]), I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, 1/Sqrt[3], -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, 1/Sqrt[3], -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, 1/Sqrt[3], I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, 1/Sqrt[3], I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -Sqrt[3], -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -Sqrt[3], -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -Sqrt[3], I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, -Sqrt[3], I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, Sqrt[3], -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, Sqrt[3], -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, Sqrt[3], I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*Sqrt[3]*(1 + \[Beta]^2)^3*G[{0, Sqrt[3], I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, -1, -I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, -1, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, -1, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, -1, I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (32*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 0, 0, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{-I, 0, 0, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{-I, 0, -I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (32*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 0, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{-I, 0, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (32*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 0, I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (8*(3*I + 20*\[Beta] - (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 
        4*\[Beta]^5 + (10*I)*\[Beta]^6 + 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{-I, -I, 0, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(-3*I - 20*\[Beta] + (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{-I, -I, 0, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(3*I + 20*\[Beta] - (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 + 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{-I, -I, -I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(-3*I - 20*\[Beta] + (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{-I, -I, -I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(-3*I - 20*\[Beta] + (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{-I, -I, I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(3*I + 20*\[Beta] - (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 + 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{-I, -I, I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     ((8*I)*(-3 + (44*I)*\[Beta] + 10*\[Beta]^2 + (4*I)*\[Beta]^3 + 
        (4*I)*\[Beta]^5 - 10*\[Beta]^6 + (44*I)*\[Beta]^7 + 3*\[Beta]^8)*
       G[{-I, I, 0, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(3*I + 44*\[Beta] - (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 + 44*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{-I, I, 0, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(15*I + 148*\[Beta] - (50*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 + 
        (50*I)*\[Beta]^6 + 148*\[Beta]^7 - (15*I)*\[Beta]^8)*
       G[{-I, I, -I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(-15*I - 148*\[Beta] + (50*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 - 
        (50*I)*\[Beta]^6 - 148*\[Beta]^7 + (15*I)*\[Beta]^8)*
       G[{-I, I, -I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(-3*I - 20*\[Beta] + (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{-I, I, I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(3*I + 20*\[Beta] - (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 + 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{-I, I, I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) - 
     (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 1, -I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 1, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 1, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I, 1, I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + 12*(1 + \[Beta]^2)*(I/\[Beta] + 
       (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, 1/Sqrt[3], -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, 1/Sqrt[3], -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, 1/Sqrt[3], I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, 1/Sqrt[3], I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -Sqrt[3], -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -Sqrt[3], -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -Sqrt[3], I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, -Sqrt[3], I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, Sqrt[3], -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, Sqrt[3], -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, Sqrt[3], I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{-I, Sqrt[3], I, I}, \[Beta]] - 
     (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, -1, -I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, -1, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, -1, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, -1, I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{I, 0, 0, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (32*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 0, 0, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (32*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 0, -I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{I, 0, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (32*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 0, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (32*(3 + \[Beta]^2 + \[Beta]^4 + 3*\[Beta]^6)*
       G[{I, 0, I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (8*(-3*I + 44*\[Beta] + (10*I)*\[Beta]^2 + 
        4*\[Beta]^3 + 4*\[Beta]^5 - (10*I)*\[Beta]^6 + 44*\[Beta]^7 + 
        (3*I)*\[Beta]^8)*G[{I, -I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6)) - 
     ((8*I)*(-3 - (44*I)*\[Beta] + 10*\[Beta]^2 - (4*I)*\[Beta]^3 - 
        (4*I)*\[Beta]^5 - 10*\[Beta]^6 - (44*I)*\[Beta]^7 + 3*\[Beta]^8)*
       G[{I, -I, 0, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(-3*I + 20*\[Beta] + (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 + 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{I, -I, -I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(3*I - 20*\[Beta] - (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{I, -I, -I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(15*I - 148*\[Beta] - (50*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (50*I)*\[Beta]^6 - 148*\[Beta]^7 - (15*I)*\[Beta]^8)*
       G[{I, -I, I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(-15*I + 148*\[Beta] + (50*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 - 
        (50*I)*\[Beta]^6 + 148*\[Beta]^7 + (15*I)*\[Beta]^8)*
       G[{I, -I, I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(3*I - 20*\[Beta] - (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{I, I, 0, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(-3*I + 20*\[Beta] + (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 + 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{I, I, 0, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
        3*\[Beta]^6)) + (24*(-3*I + 20*\[Beta] + (10*I)*\[Beta]^2 - 
        4*\[Beta]^3 - 4*\[Beta]^5 - (10*I)*\[Beta]^6 + 20*\[Beta]^7 + 
        (3*I)*\[Beta]^8)*G[{I, I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (24*(3*I - 20*\[Beta] - (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{I, I, -I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(3*I - 20*\[Beta] - (10*I)*\[Beta]^2 + 4*\[Beta]^3 + 4*\[Beta]^5 + 
        (10*I)*\[Beta]^6 - 20*\[Beta]^7 - (3*I)*\[Beta]^8)*
       G[{I, I, I, -I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 
        13*\[Beta]^4 + 3*\[Beta]^6)) + 
     (8*(-3*I + 20*\[Beta] + (10*I)*\[Beta]^2 - 4*\[Beta]^3 - 4*\[Beta]^5 - 
        (10*I)*\[Beta]^6 + 20*\[Beta]^7 + (3*I)*\[Beta]^8)*
       G[{I, I, I, I}, \[Beta]])/(\[Beta]*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
        3*\[Beta]^6)) - (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 1, -I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 1, -I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 1, I, -I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) - (128*(1 + \[Beta]^2)*(3 - 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I, 1, I, I}, \[Beta]])/(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 
       3*\[Beta]^6) + 12*(1 + \[Beta]^2)*((-I)/\[Beta] + 
       (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -(1/Sqrt[3]), I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, 1/Sqrt[3], -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, 1/Sqrt[3], -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, 1/Sqrt[3], I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, 1/Sqrt[3], I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -Sqrt[3], -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -Sqrt[3], -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -Sqrt[3], I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, -Sqrt[3], I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, Sqrt[3], -I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, Sqrt[3], -I, I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      (I/\[Beta] + (8*(-1 + \[Beta]^2))/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, Sqrt[3], I, -I}, \[Beta]] + 12*(1 + \[Beta]^2)*
      ((-I)/\[Beta] + (8 - 8*\[Beta]^2)/(3 - 10*\[Beta]^2 + 3*\[Beta]^4))*
      G[{I, Sqrt[3], I, I}, \[Beta]] + 
     (128*(1 + \[Beta]^2)^3*G[{1, -1, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{1, -1, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{1, -1, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (128*(1 + \[Beta]^2)^3*G[{1, -1, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{1, -I, 0, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{1, -I, 0, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{1, -I, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{1, -I, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (192*(1 + \[Beta]^2)^3*G[{1, -I, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (192*(1 + \[Beta]^2)^3*G[{1, -I, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{1, I, 0, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{1, I, 0, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (192*(1 + \[Beta]^2)^3*G[{1, I, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (192*(1 + \[Beta]^2)^3*G[{1, I, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (64*(1 + \[Beta]^2)^3*G[{1, I, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (64*(1 + \[Beta]^2)^3*G[{1, I, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (128*(1 + \[Beta]^2)^3*G[{1, 1, -I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{1, 1, -I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) - 
     (128*(1 + \[Beta]^2)^3*G[{1, 1, I, -I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (128*(1 + \[Beta]^2)^3*G[{1, 1, I, I}, \[Beta]])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -1, -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -1, -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -1, I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -1, I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, 0, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, 0, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I, I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, 0, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), 1, -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), 1, -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), 1, I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), 1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 
         -I}, \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 
         I}, \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 
         -I}, \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 
         I}, \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), Sqrt[3], -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), Sqrt[3], I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), Sqrt[3], I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -1, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -1, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -1, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -1, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -1, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -1, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1/Sqrt[3], -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1/Sqrt[3], -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1/Sqrt[3], I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], 1/Sqrt[3], I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -Sqrt[3], I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -1, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -1, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -1, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, 0, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, 0, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (40*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], 1, -I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], 1, -I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], 1, I, -I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (16*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], 1, I, I}, \[Beta]])/
      (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -(1/Sqrt[3]), -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -(1/Sqrt[3]), I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -(1/Sqrt[3]), I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], Sqrt[3], -I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], Sqrt[3], I, -I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     (12*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/(\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) - 
     ((1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     ((1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     ((1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     ((1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     ((1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     ((1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     ((1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     ((1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     ((4*I)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*
       (Pi^2*(3 - 10*\[Beta]^2 + 3*\[Beta]^4) - 6*Sqrt[3]*(1 + \[Beta]^2)^2*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(9*\[Beta] - 30*\[Beta]^3 + 
       9*\[Beta]^5) + ((4*I)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       (Pi^2*(3 - 10*\[Beta]^2 + 3*\[Beta]^4) - 6*Sqrt[3]*(1 + \[Beta]^2)^2*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(9*\[Beta] - 30*\[Beta]^3 + 
       9*\[Beta]^5) + (16*Pi^2*(1 + \[Beta]^2)^3*G[{-1}, \[Beta]]*Log[2])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (16*Pi^2*(1 + \[Beta]^2)^3*G[{1}, \[Beta]]*Log[2])/
      (-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-(1/Sqrt[3])}, \[Beta]]*Log[9])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{1/Sqrt[3]}, \[Beta]]*Log[9])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     ((1 + \[Beta]^2)*(Pi^4*(-3 + 6*\[Beta]^2 + 9*\[Beta]^4) - 
        12*(-1 + \[Beta]^2)^2*a[3, 1] + 16*Pi^2*(-4 - 3*Log[2]^2 + 
          \[Beta]^2*(8 + 6*Log[2]^2 - 8*Log[9]) + 4*Log[9] + 
          \[Beta]^4*(-4 + 9*Log[2]^2 + 4*Log[9]))))/
      (6*(-3 + 13*\[Beta]^2 - 13*\[Beta]^4 + 3*\[Beta]^6)) - 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] + 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 - 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{-Sqrt[3]}, \[Beta]]*Log[576])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     (2*Pi^2*(1 + \[Beta]^2)*(Sqrt[3] - 8*\[Beta] + 2*Sqrt[3]*\[Beta]^2 + 
        8*\[Beta]^3 + Sqrt[3]*\[Beta]^4)*G[{Sqrt[3]}, \[Beta]]*Log[576])/
      (9*\[Beta] - 30*\[Beta]^3 + 9*\[Beta]^5) + 
     ((1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (Pi^2*((3*I)*(-3 + 8*Log[9]) - (3*I)*\[Beta]^6*(-3 + 8*Log[9]) - 
          I*\[Beta]^2*(9 + 104*Log[9]) + I*\[Beta]^4*(9 + 104*Log[9]) + 
          64*\[Beta]^3*Log[648] - 32*\[Beta]*Log[41472] - 
          32*\[Beta]^5*Log[41472]) - (6*I)*(-1 + \[Beta]^2)*(1 + \[Beta]^2)^2*
         (-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          2*Zeta[3])))/(6*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       (-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)) + 
     ((I/6)*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*
       (Pi^2*(9 - 24*Log[9] + 3*\[Beta]^6*(-3 + 8*Log[9]) + 
          \[Beta]^2*(9 + 104*Log[9]) - \[Beta]^4*(9 + 104*Log[9]) - 
          (64*I)*\[Beta]^3*Log[648] + (32*I)*\[Beta]*Log[41472] + 
          (32*I)*\[Beta]^5*Log[41472]) + 6*(-1 + \[Beta]^2)*(1 + \[Beta]^2)^2*
         (-45 + 2*a[1, 1] - 12*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          2*Zeta[3])))/((-1 + \[Beta])*\[Beta]*(1 + \[Beta])*(-3 + \[Beta]^2)*
       (-1 + 3*\[Beta]^2))), 
 A[21] -> ((I/2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]^2) + 
   (I*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]) + 
   ((I/12)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(24 + Pi^2 + 
      24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
   G[{-I}, \[Beta]]*(((-I/2)*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]^2) - 
     (I*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]) - 
     ((I/12)*(1 + \[Beta]^2)*(24 + Pi^2 + 24*Sqrt[3]*
         Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/\[Beta] + 
     ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*(240*Pi^2 + 7*Pi^4 + 
        120*(48 + 3*a[1, 1] - 3*a[1, 2] - 4*Zeta[3])))/\[Beta] + 
     ((I/12)*(1 + \[Beta]^2)*\[Epsilon]*(222 + 7*Pi^2 - 12*a[1, 1] + 
        24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 8*Zeta[3]))/
      \[Beta]) - ((I/360)*(1 + \[Beta]^2)*\[Epsilon]^2*G[{I}, \[Beta]]*
     (240*Pi^2 + 7*Pi^4 + 120*(48 + 3*a[1, 1] - 3*a[1, 2] - 4*Zeta[3])))/
    \[Beta] - ((I/12)*(1 + \[Beta]^2)*\[Epsilon]*G[{I}, \[Beta]]*
     (222 + 7*Pi^2 - 12*a[1, 1] + 24*Sqrt[3]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 8*Zeta[3]))/\[Beta], 
 A[22] -> (((2*I)*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta])/\[Epsilon] - 
   (I*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*(-4 + Log[16]))/\[Beta] + 
   (I*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(-4 + Log[16]))/\[Beta] + 
   \[Epsilon]*(((I/3)*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*
       (24 + 2*Pi^2 + 12*Log[2]^2 - 3*Log[256]))/\[Beta] - 
     ((I/3)*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(24 + 2*Pi^2 + 12*Log[2]^2 - 
        3*Log[256]))/\[Beta]) + \[Epsilon]^2*
    ((((-2*I)/3)*Pi*(1 + \[Beta]^2)*G[{-I}, \[Beta]]*(Pi^2*(-2 + Log[4]) + 
        4*(-6 - 3*Log[2]^2 + Log[2]^3 + Log[64] + 2*Zeta[3])))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(Pi^2*(-2 + Log[4]) + 
        4*(-6 - 3*Log[2]^2 + Log[2]^3 + Log[64] + 2*Zeta[3])))/\[Beta]), 
 A[23] -> (-4*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/\[Beta] - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I}, \[Beta]])/\[Beta] - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I}, \[Beta]])/\[Beta] + 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I}, \[Beta]])/\[Beta] - 
   ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*((8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (4*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1}, \[Beta]])/
      \[Beta] - (4*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]])/\[Beta] - 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (4*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (4*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, I}, \[Beta]])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -I}, \[Beta]])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], I}, 
        \[Beta]])/\[Beta] + (I*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]]*
       Log[16])/\[Beta] - (I*Pi*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]]*
       Log[16])/\[Beta] + (I*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]]*
       Log[16])/\[Beta] - (I*Pi*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]]*
       Log[16])/\[Beta] - (I*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I}, \[Beta]]*
       Log[16])/\[Beta] + (I*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I}, \[Beta]]*
       Log[16])/\[Beta] - (I*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I}, \[Beta]]*
       Log[16])/\[Beta] + (I*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I}, \[Beta]]*
       Log[16])/\[Beta] + ((1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/
      (3*Sqrt[3]*\[Beta])) + G[{0, -Sqrt[3]}, \[Beta]]*
    ((4*Pi^2*(1 + \[Beta]^2))/(3*\[Beta]) - 
     ((1 + \[Beta]^2)*\[Epsilon]*(8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 
        3*a[2, 1] + Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/
      (3*Sqrt[3]*\[Beta]) + ((1 + \[Beta]^2)*\[Epsilon]^2*
       (12*a[2, 1] - 3*a[2, 2] + Pi^3*Log[16] + 
        16*Pi^2*(-6 + Sqrt[3] + Log[4096]) + 2*Pi*(48 + 4*Log[2]^3 - 
          Log[16777216] + 8*Zeta[3])))/(3*Sqrt[3]*\[Beta])) + 
   \[Epsilon]^2*((16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, 0, Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, -1}, \[Beta]])/
      \[Beta] - (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (8*Pi^2*(1 + \[Beta]^2)*
       G[{0, 0, Sqrt[3], -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 0, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 0, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, 0, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, 0, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, -1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -1}, \[Beta]])/
      \[Beta] - (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], 1}, 
        \[Beta]])/\[Beta] + (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], -1}, 
        \[Beta]])/\[Beta] - (8*Pi^2*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], Sqrt[3]}, \[Beta]])/(3*\[Beta]) + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, 1}, \[Beta]])/\[Beta] - 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, Sqrt[3]}, 
        \[Beta]])/(3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, 1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -1}, \[Beta]])/\[Beta] - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, 1}, \[Beta]])/\[Beta] + 
     (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -1}, \[Beta]])/
      \[Beta] - (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], 1}, 
        \[Beta]])/\[Beta] + (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -1}, 
        \[Beta]])/\[Beta] - (8*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], 1}, \[Beta]])/\[Beta] + 
     (16*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -Sqrt[3]}, \[Beta]])/
      (3*\[Beta]) - (16*Pi^2*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], Sqrt[3]}, \[Beta]])/(3*\[Beta]) - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, -Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, Sqrt[3], -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, 0, Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, 1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -Sqrt[3], 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], 1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], 1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -Sqrt[3], -Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], Sqrt[3], -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, -Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, Sqrt[3], 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, Sqrt[3], I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, Sqrt[3], Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, 0, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, 1, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, 1, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, 0, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, 0, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, 1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, 1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, 1, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -1, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, 1, I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -1, -I}, 
        \[Beta]])/\[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -1, -1, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, 0, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, 0, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -I, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, 1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, 1, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 0, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, 0, -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, 1, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, 1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 0, -Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, Sqrt[3], -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 0, Sqrt[3], I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -1, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, 0, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I, I}, 
        \[Beta]])/\[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, 1, I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -1, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, 0, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, 1, I}, 
        \[Beta]])/\[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 1, -1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -1, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, 0, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 1, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, 1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, 1, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -1, I}, \[Beta]])/
      \[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], 0, -I}, 
        \[Beta]])/\[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], 1, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], -Sqrt[3], -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], Sqrt[3], -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], -Sqrt[3], 
         -I}, \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], Sqrt[3], -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -1, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -1, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, 1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, 1, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 0, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -Sqrt[3], -I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, -Sqrt[3], I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 0, Sqrt[3], -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, Sqrt[3], I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -1, -I}, 
        \[Beta]])/\[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, 0, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I, I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I, -I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, 1, -I}, \[Beta]])/
      \[Beta] + ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, 1, I}, 
        \[Beta]])/\[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], I, -1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, -I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, 1, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, 1, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -1, -I}, \[Beta]])/
      \[Beta] - ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -1, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 1, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I, I}, 
        \[Beta]])/\[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, 1, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, 1, I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], -Sqrt[3], 
         -I}, \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], Sqrt[3], -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -1, -I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -1, I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], 0, I}, \[Beta]])/
      \[Beta] - ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -I, -I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], I, -I}, \[Beta]])/
      \[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], I, I}, 
        \[Beta]])/\[Beta] + ((16*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], 1, I}, \[Beta]])/
      \[Beta] + ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -Sqrt[3], 
         -I}, \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], -Sqrt[3], I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], Sqrt[3], -I}, 
        \[Beta]])/\[Beta] - ((8*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], Sqrt[3], I}, \[Beta]])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1}, \[Beta]]*Log[2])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]]*Log[2])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]]*Log[2])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]]*Log[2])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1}, \[Beta]]*Log[2])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] + 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1}, \[Beta]]*Log[2])/\[Beta] - 
     (32*Pi^2*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1}, \[Beta]]*Log[2])/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] + (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] - 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] + (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{0, I, I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] - (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] + 
     (((2*I)/3)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I}, \[Beta]]*
       (Pi^2 + 6*Log[2]^2))/\[Beta] - (((2*I)/3)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], I}, \[Beta]]*(Pi^2 + 6*Log[2]^2))/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], -I}, \[Beta]]*Log[16])/
      \[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3], I}, \[Beta]]*
       Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3], -I}, 
        \[Beta]]*Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, 0, Sqrt[3], I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 0, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -I, 1, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, I, 1, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, -I}, \[Beta]]*Log[16])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -1, I}, \[Beta]]*
       Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 0, -I}, 
        \[Beta]]*Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], 0, I}, \[Beta]]*Log[16])/\[Beta] - 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, -I}, \[Beta]]*Log[16])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -I, I}, \[Beta]]*
       Log[16])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], I, -I}, 
        \[Beta]]*Log[16])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], I, I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, -I}, \[Beta]]*Log[16])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], 1, I}, \[Beta]]*
       Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], -Sqrt[3], -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3], I}, \[Beta]]*
       Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, -Sqrt[3], Sqrt[3], -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3], I}, \[Beta]]*Log[16])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, -I}, \[Beta]]*
       Log[16])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -1, I}, 
        \[Beta]]*Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], 0, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 0, I}, \[Beta]]*Log[16])/
      \[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, -I}, \[Beta]]*
       Log[16])/\[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -I, I}, 
        \[Beta]]*Log[16])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], I, -I}, \[Beta]]*Log[16])/\[Beta] + 
     ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], I, I}, \[Beta]]*Log[16])/
      \[Beta] + ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, -I}, \[Beta]]*
       Log[16])/\[Beta] - ((4*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], 1, I}, 
        \[Beta]]*Log[16])/\[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], -Sqrt[3], -I}, \[Beta]]*Log[16])/\[Beta] - 
     ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3], I}, \[Beta]]*Log[16])/
      \[Beta] + ((2*I)*Pi*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3], -I}, 
        \[Beta]]*Log[16])/\[Beta] - ((2*I)*Pi*(1 + \[Beta]^2)*
       G[{0, Sqrt[3], Sqrt[3], I}, \[Beta]]*Log[16])/\[Beta] - 
     (2*(1 + \[Beta]^2)*G[{0, 0, -Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, 0, Sqrt[3]}, \[Beta]]*(8*(3 + 2*Sqrt[3])*Pi^2 + 
        2*Pi^3 + 3*a[2, 1] + Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/
      (3*Sqrt[3]*\[Beta]) + (2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], -Sqrt[3]}, 
        \[Beta]]*(8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) - 
     (2*(1 + \[Beta]^2)*G[{0, -Sqrt[3], Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) + 
     (2*(1 + \[Beta]^2)*G[{0, Sqrt[3], -Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) - 
     (2*(1 + \[Beta]^2)*G[{0, Sqrt[3], Sqrt[3]}, \[Beta]]*
       (8*(3 + 2*Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/(3*Sqrt[3]*\[Beta]) - 
     ((1 + \[Beta]^2)*G[{0, Sqrt[3]}, \[Beta]]*(12*a[2, 1] - 3*a[2, 2] + 
        Pi^3*Log[16] + 16*Pi^2*(-6 + Sqrt[3] + Log[4096]) + 
        2*Pi*(48 + 4*Log[2]^3 - Log[16777216] + 8*Zeta[3])))/
      (3*Sqrt[3]*\[Beta])), A[24] -> (14 + Pi^2)/4 + 1/(2*\[Epsilon]^2) + 
   3/(2*\[Epsilon]) + (\[Epsilon]*(90 + 9*Pi^2 - 16*Zeta[3]))/12 + 
   \[Epsilon]^2*(31/2 + (7*Pi^2)/4 + (7*Pi^4)/80 - 4*Zeta[3]), 
 A[25] -> (-2*Pi)/\[Epsilon] + 4*Pi*(-2 + Log[2]) - 
   (2*Pi*\[Epsilon]*(5*Pi^2 + 6*(6 - 4*Log[2] + Log[2]^2)))/3 + 
   (4*Pi*\[Epsilon]^2*(-48 + 5*Pi^2*(-2 + Log[2]) + 36*Log[2] - 12*Log[2]^2 + 
      2*Log[2]^3 + 7*Zeta[3]))/3, 
 A[26] -> ((I/4)*(8 + Pi^2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta] + 
   ((I/2)*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]^2) + 
   (I*(1 + \[Beta]^2)*G[{I}, \[Beta]])/(\[Beta]*\[Epsilon]) + 
   G[{-I}, \[Beta]]*(((-I/4)*(8 + Pi^2)*(1 + \[Beta]^2))/\[Beta] - 
     ((I/2)*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]^2) - 
     (I*(1 + \[Beta]^2))/(\[Beta]*\[Epsilon]) - 
     ((I/240)*(1 + \[Beta]^2)*\[Epsilon]^2*(240*Pi^2 + 21*Pi^4 - 
        640*(-3 + Zeta[3])))/\[Beta] - ((I/6)*(1 + \[Beta]^2)*\[Epsilon]*
       (24 + 3*Pi^2 - 8*Zeta[3]))/\[Beta]) + 
   ((I/240)*(1 + \[Beta]^2)*\[Epsilon]^2*G[{I}, \[Beta]]*
     (240*Pi^2 + 21*Pi^4 - 640*(-3 + Zeta[3])))/\[Beta] + 
   ((I/6)*(1 + \[Beta]^2)*\[Epsilon]*G[{I}, \[Beta]]*
     (24 + 3*Pi^2 - 8*Zeta[3]))/\[Beta]}


==> anc/Data/HHv-L-matrix <==
Print["L matrix for heavy-heavy vertex"]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (35*(-1 + \[Epsilon])*\[Epsilon])/(2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 
  -(\[Epsilon]*(-1 + 2*\[Epsilon]))/(9*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (15*\[Epsilon])/((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/9, 0, 0, 0, -(-1 + 2*\[Epsilon])^2/(18*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (\[Epsilon]*(-1 + 2*\[Epsilon]))/(3*(-1 + \[Epsilon])^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + \[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-15*\[Epsilon]^2)/(4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])), 0, 
  (15*\[Epsilon])/(4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])), 0, 0, 0, 0, 
  (15*\[Epsilon]^2)/(2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-35*\[Epsilon]^2)/(4*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
  (-35*\[Epsilon])/(4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])), 0, 0, 0, 0, 
  0, (35*\[Epsilon]^2)/(2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^2/(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + 2*\[Epsilon])/
   (3*(-1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-5*(-2 + \[Epsilon]))/(24*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (35*\[Epsilon]*(-1 + 2*\[Epsilon]))/(6*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + 2*\[Epsilon])^2/
   (9*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]^2/(2*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (105*\[Epsilon]^2)/(2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-2*\[Epsilon]*(-1 + 2*\[Epsilon]))/(-1 + \[Epsilon])^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1 + 4*\[Epsilon]^2)/
   (4*(-1 + \[Epsilon])^2), (1 + 2*\[Epsilon])/(4*(-1 + \[Epsilon])^2), 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, -(-1 + 2*\[Epsilon])^2/
   (8*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(-1 + 2*\[Epsilon])^2/(8*(-1 + \[Epsilon])^2), 0, 0, 
  -((\[Epsilon]*(-1 + 2*\[Epsilon]))/(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon]*(-1 + 2*\[Epsilon]))/(3*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (35*\[Epsilon]^2)/(2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (105*\[Epsilon]^2)/(8*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, (105*\[Epsilon]^3)/
   (4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, \[Epsilon]/(-1 + \[Epsilon])}}


==> anc/Data/HHv-canonical-masters-expressions <==
Print["Expressions for canonical masters in the case of heavy-heavy vertex"]
{Acanonical[1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3) + 
   \[Epsilon]^3*(6 + (7*Pi^4)/180 - (Pi^2*(-6 + Zeta[3]))/9 - 2*Zeta[3] - 
     (2*Zeta[5])/5), Acanonical[2] -> 
  (35*Pi)/3 + (35*Pi*\[Epsilon]^2*(680 + 6*Pi^2 - 108*Log[2] + 36*Log[2]^2 - 
      39*Log[16]))/54 + (35*Pi*\[Epsilon]*(44 - 3*Log[16]))/18 - 
   (35*\[Epsilon]^3*(Pi^3*(-66 + 9*Log[4]) + 
      4*Pi*(-1150 + 270*Log[2] - 99*Log[2]^2 + 9*Log[2]^3 + 60*Log[16] + 
        18*Zeta[3])))/81, Acanonical[3] -> (32*Pi^2*\[Epsilon])/3 + 
   (64*Pi^2*\[Epsilon]^2*(11 - 12*Log[2]))/9 + 
   (16*\[Epsilon]^3*(21*Pi^4 + 8*Pi^2*(85 - 132*Log[2] + 72*Log[2]^2)))/27, 
 Acanonical[4] -> (-2*Pi)/\[Epsilon] + 4*Pi*(-2 + Log[2]) - 
   (2*Pi*\[Epsilon]*(5*Pi^2 + 6*(6 - 4*Log[2] + Log[2]^2)))/3 + 
   (4*Pi*\[Epsilon]^2*(-48 + 5*Pi^2*(-2 + Log[2]) + 36*Log[2] - 12*Log[2]^2 + 
      2*Log[2]^3 + 7*Zeta[3]))/3 - 
   (2*Pi*\[Epsilon]^3*(119*Pi^4 + 150*Pi^2*(6 - 4*Log[2] + Log[2]^2) + 
      30*(120 + 36*Log[2]^2 - 8*Log[2]^3 + Log[2]^4 - 28*Zeta[3] + 
        2*Log[2]*(-48 + 7*Zeta[3]))))/45, 
 Acanonical[5] -> (I/9)*G[{I}, \[Beta]] + ((I/18)*G[{I}, \[Beta]])/
    \[Epsilon] - (I/9)*G[{0, -I}, \[Beta]] + (I/9)*G[{0, I}, \[Beta]] + 
   (I/9)*G[{-I, -I}, \[Beta]] - (I/9)*G[{-I, I}, \[Beta]] + 
   (I/9)*G[{I, -I}, \[Beta]] - (I/9)*G[{I, I}, \[Beta]] + 
   \[Epsilon]*((-I/108)*(-18 + 5*Pi^2)*G[{I}, \[Beta]] - 
     ((2*I)/9)*G[{0, -I}, \[Beta]] + ((2*I)/9)*G[{0, I}, \[Beta]] + 
     ((2*I)/9)*G[{-I, -I}, \[Beta]] - ((2*I)/9)*G[{-I, I}, \[Beta]] + 
     ((2*I)/9)*G[{I, -I}, \[Beta]] - ((2*I)/9)*G[{I, I}, \[Beta]] - 
     ((2*I)/9)*G[{0, 0, -I}, \[Beta]] + ((2*I)/9)*G[{0, 0, I}, \[Beta]] + 
     ((2*I)/9)*G[{0, -I, -I}, \[Beta]] - ((2*I)/9)*G[{0, -I, I}, \[Beta]] + 
     ((2*I)/9)*G[{0, I, -I}, \[Beta]] - ((2*I)/9)*G[{0, I, I}, \[Beta]] + 
     ((2*I)/9)*G[{-I, 0, -I}, \[Beta]] - ((2*I)/9)*G[{-I, 0, I}, \[Beta]] + 
     ((2*I)/9)*G[{-I, -I, -I}, \[Beta]] - ((2*I)/9)*G[{-I, -I, I}, \[Beta]] - 
     ((2*I)/3)*G[{-I, I, -I}, \[Beta]] + ((2*I)/3)*G[{-I, I, I}, \[Beta]] + 
     ((2*I)/9)*G[{I, 0, -I}, \[Beta]] - ((2*I)/9)*G[{I, 0, I}, \[Beta]] - 
     ((2*I)/3)*G[{I, -I, -I}, \[Beta]] + ((2*I)/3)*G[{I, -I, I}, \[Beta]] + 
     ((2*I)/9)*G[{I, I, -I}, \[Beta]] - ((2*I)/9)*G[{I, I, I}, \[Beta]]) + 
   \[Epsilon]^2*((I/54)*(-18 + 5*Pi^2)*G[{0, -I}, \[Beta]] - 
     (I/54)*(-18 + 5*Pi^2)*G[{0, I}, \[Beta]] - 
     ((2*I)/9)*Pi^2*G[{-I, -1}, \[Beta]] + (I/54)*(18 + 7*Pi^2)*
      G[{-I, -I}, \[Beta]] + (I/54)*(-18 + 17*Pi^2)*G[{-I, I}, \[Beta]] - 
     ((2*I)/9)*Pi^2*G[{-I, 1}, \[Beta]] + ((2*I)/9)*Pi^2*
      G[{I, -1}, \[Beta]] - (I/54)*(-18 + 17*Pi^2)*G[{I, -I}, \[Beta]] - 
     (I/54)*(18 + 7*Pi^2)*G[{I, I}, \[Beta]] + ((2*I)/9)*Pi^2*
      G[{I, 1}, \[Beta]] - ((4*I)/9)*G[{0, 0, -I}, \[Beta]] + 
     ((4*I)/9)*G[{0, 0, I}, \[Beta]] + ((4*I)/9)*G[{0, -I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, -I, I}, \[Beta]] + ((4*I)/9)*G[{0, I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, I, I}, \[Beta]] + ((4*I)/9)*G[{-I, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, 0, I}, \[Beta]] + ((4*I)/9)*G[{-I, -I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, -I, I}, \[Beta]] - ((4*I)/3)*G[{-I, I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{-I, I, I}, \[Beta]] + ((4*I)/9)*G[{I, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{I, 0, I}, \[Beta]] - ((4*I)/3)*G[{I, -I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{I, -I, I}, \[Beta]] + ((4*I)/9)*G[{I, I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{I, I, I}, \[Beta]] - ((4*I)/9)*G[{0, 0, 0, -I}, \[Beta]] + 
     ((4*I)/9)*G[{0, 0, 0, I}, \[Beta]] + 
     ((4*I)/9)*G[{0, 0, -I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, 0, -I, I}, \[Beta]] + 
     ((4*I)/9)*G[{0, 0, I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, 0, I, I}, \[Beta]] + 
     ((4*I)/9)*G[{0, -I, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, -I, 0, I}, \[Beta]] + 
     ((4*I)/9)*G[{0, -I, -I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, -I, -I, I}, \[Beta]] - 
     ((4*I)/3)*G[{0, -I, I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{0, -I, I, I}, \[Beta]] + 
     ((4*I)/9)*G[{0, I, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, I, 0, I}, \[Beta]] - 
     ((4*I)/3)*G[{0, I, -I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{0, I, -I, I}, \[Beta]] + 
     ((4*I)/9)*G[{0, I, I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{0, I, I, I}, \[Beta]] - 
     ((16*I)/9)*G[{-I, -1, -I, -I}, \[Beta]] + 
     ((16*I)/9)*G[{-I, -1, -I, I}, \[Beta]] + 
     ((16*I)/9)*G[{-I, -1, I, -I}, \[Beta]] - 
     ((16*I)/9)*G[{-I, -1, I, I}, \[Beta]] + 
     ((4*I)/9)*G[{-I, 0, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, 0, 0, I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, 0, -I, -I}, \[Beta]] + 
     ((4*I)/9)*G[{-I, 0, -I, I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, 0, I, -I}, \[Beta]] + 
     ((4*I)/9)*G[{-I, 0, I, I}, \[Beta]] + 
     ((4*I)/9)*G[{-I, -I, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, -I, 0, I}, \[Beta]] + 
     ((4*I)/9)*G[{-I, -I, -I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{-I, -I, -I, I}, \[Beta]] - 
     ((4*I)/3)*G[{-I, -I, I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{-I, -I, I, I}, \[Beta]] - 
     ((4*I)/3)*G[{-I, I, 0, -I}, \[Beta]] + 
     ((4*I)/3)*G[{-I, I, 0, I}, \[Beta]] + 
     (4*I)*G[{-I, I, -I, -I}, \[Beta]] - (4*I)*G[{-I, I, -I, I}, \[Beta]] - 
     ((4*I)/3)*G[{-I, I, I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{-I, I, I, I}, \[Beta]] - 
     ((16*I)/9)*G[{-I, 1, -I, -I}, \[Beta]] + 
     ((16*I)/9)*G[{-I, 1, -I, I}, \[Beta]] + 
     ((16*I)/9)*G[{-I, 1, I, -I}, \[Beta]] - 
     ((16*I)/9)*G[{-I, 1, I, I}, \[Beta]] + 
     ((16*I)/9)*G[{I, -1, -I, -I}, \[Beta]] - 
     ((16*I)/9)*G[{I, -1, -I, I}, \[Beta]] - 
     ((16*I)/9)*G[{I, -1, I, -I}, \[Beta]] + 
     ((16*I)/9)*G[{I, -1, I, I}, \[Beta]] + 
     ((4*I)/9)*G[{I, 0, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{I, 0, 0, I}, \[Beta]] - 
     ((4*I)/9)*G[{I, 0, -I, -I}, \[Beta]] + 
     ((4*I)/9)*G[{I, 0, -I, I}, \[Beta]] - 
     ((4*I)/9)*G[{I, 0, I, -I}, \[Beta]] + 
     ((4*I)/9)*G[{I, 0, I, I}, \[Beta]] - 
     ((4*I)/3)*G[{I, -I, 0, -I}, \[Beta]] + 
     ((4*I)/3)*G[{I, -I, 0, I}, \[Beta]] - 
     ((4*I)/3)*G[{I, -I, -I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{I, -I, -I, I}, \[Beta]] + 
     (4*I)*G[{I, -I, I, -I}, \[Beta]] - (4*I)*G[{I, -I, I, I}, \[Beta]] + 
     ((4*I)/9)*G[{I, I, 0, -I}, \[Beta]] - 
     ((4*I)/9)*G[{I, I, 0, I}, \[Beta]] - 
     ((4*I)/3)*G[{I, I, -I, -I}, \[Beta]] + 
     ((4*I)/3)*G[{I, I, -I, I}, \[Beta]] + 
     ((4*I)/9)*G[{I, I, I, -I}, \[Beta]] - 
     ((4*I)/9)*G[{I, I, I, I}, \[Beta]] + 
     ((16*I)/9)*G[{I, 1, -I, -I}, \[Beta]] - 
     ((16*I)/9)*G[{I, 1, -I, I}, \[Beta]] - 
     ((16*I)/9)*G[{I, 1, I, -I}, \[Beta]] + 
     ((16*I)/9)*G[{I, 1, I, I}, \[Beta]] + (I/54)*G[{I}, \[Beta]]*
      (Pi^2*(-5 + Log[4096]) - 2*(-6 + Zeta[3]))) + 
   G[{-I}, \[Beta]]*(-I/9 - (I/18)/\[Epsilon] + (I/108)*(-18 + 5*Pi^2)*
      \[Epsilon] - (I/54)*\[Epsilon]^2*(Pi^2*(-5 + Log[4096]) - 
       2*(-6 + Zeta[3])) + (I/6480)*\[Epsilon]^3*
      (173*Pi^4 + 180*Pi^2*(5 - 16*Log[2] + 16*Log[2]^2) + 
       120*(-15 + 4*Zeta[3]))) + \[Epsilon]^3*
    ((I/27)*(-18 + 5*Pi^2)*G[{0, 0, -I}, \[Beta]] - 
     (I/27)*(-18 + 5*Pi^2)*G[{0, 0, I}, \[Beta]] - 
     ((4*I)/9)*Pi^2*G[{0, -I, -1}, \[Beta]] + (I/27)*(18 + 7*Pi^2)*
      G[{0, -I, -I}, \[Beta]] + (I/27)*(-18 + 17*Pi^2)*
      G[{0, -I, I}, \[Beta]] - ((4*I)/9)*Pi^2*G[{0, -I, 1}, \[Beta]] + 
     ((4*I)/9)*Pi^2*G[{0, I, -1}, \[Beta]] - (I/27)*(-18 + 17*Pi^2)*
      G[{0, I, -I}, \[Beta]] - (I/27)*(18 + 7*Pi^2)*G[{0, I, I}, \[Beta]] + 
     ((4*I)/9)*Pi^2*G[{0, I, 1}, \[Beta]] + ((8*I)/9)*Pi^2*
      G[{-I, -1, -1}, \[Beta]] - ((8*I)/9)*Pi^2*G[{-I, -1, -I}, \[Beta]] - 
     ((8*I)/9)*Pi^2*G[{-I, -1, I}, \[Beta]] + ((8*I)/9)*Pi^2*
      G[{-I, -1, 1}, \[Beta]] - (I/27)*(-18 + 5*Pi^2)*
      G[{-I, 0, -I}, \[Beta]] + (I/27)*(-18 + 5*Pi^2)*
      G[{-I, 0, I}, \[Beta]] - ((4*I)/9)*Pi^2*G[{-I, -I, -1}, \[Beta]] + 
     (I/27)*(18 + 7*Pi^2)*G[{-I, -I, -I}, \[Beta]] + 
     (I/27)*(-18 + 17*Pi^2)*G[{-I, -I, I}, \[Beta]] - 
     ((4*I)/9)*Pi^2*G[{-I, -I, 1}, \[Beta]] - ((4*I)/3)*Pi^2*
      G[{-I, I, -1}, \[Beta]] + (-2*I + ((17*I)/9)*Pi^2)*
      G[{-I, I, -I}, \[Beta]] + (2*I + ((7*I)/9)*Pi^2)*
      G[{-I, I, I}, \[Beta]] - ((4*I)/3)*Pi^2*G[{-I, I, 1}, \[Beta]] + 
     ((8*I)/9)*Pi^2*G[{-I, 1, -1}, \[Beta]] - ((8*I)/9)*Pi^2*
      G[{-I, 1, -I}, \[Beta]] - ((8*I)/9)*Pi^2*G[{-I, 1, I}, \[Beta]] + 
     ((8*I)/9)*Pi^2*G[{-I, 1, 1}, \[Beta]] - ((8*I)/9)*Pi^2*
      G[{I, -1, -1}, \[Beta]] + ((8*I)/9)*Pi^2*G[{I, -1, -I}, \[Beta]] + 
     ((8*I)/9)*Pi^2*G[{I, -1, I}, \[Beta]] - ((8*I)/9)*Pi^2*
      G[{I, -1, 1}, \[Beta]] - (I/27)*(-18 + 5*Pi^2)*G[{I, 0, -I}, \[Beta]] + 
     (I/27)*(-18 + 5*Pi^2)*G[{I, 0, I}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{I, -I, -1}, \[Beta]] - (I/9)*(18 + 7*Pi^2)*
      G[{I, -I, -I}, \[Beta]] + (2*I - ((17*I)/9)*Pi^2)*
      G[{I, -I, I}, \[Beta]] + ((4*I)/3)*Pi^2*G[{I, -I, 1}, \[Beta]] + 
     ((4*I)/9)*Pi^2*G[{I, I, -1}, \[Beta]] - (I/27)*(-18 + 17*Pi^2)*
      G[{I, I, -I}, \[Beta]] - (I/27)*(18 + 7*Pi^2)*G[{I, I, I}, \[Beta]] + 
     ((4*I)/9)*Pi^2*G[{I, I, 1}, \[Beta]] - ((8*I)/9)*Pi^2*
      G[{I, 1, -1}, \[Beta]] + ((8*I)/9)*Pi^2*G[{I, 1, -I}, \[Beta]] + 
     ((8*I)/9)*Pi^2*G[{I, 1, I}, \[Beta]] - ((8*I)/9)*Pi^2*
      G[{I, 1, 1}, \[Beta]] - ((8*I)/9)*G[{0, 0, 0, -I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, -I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, -I, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, I, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -1, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -1, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -1, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, -I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, -I, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, I, -I, -I}, \[Beta]] - (8*I)*G[{-I, I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, 1, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, 1, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, 1, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, 1, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, -1, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, -1, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, -1, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, -1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, -I, I, -I}, \[Beta]] - (8*I)*G[{I, -I, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, I, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, 1, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, 1, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, 1, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, 1, I, I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, 0, 0, -I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, 0, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, 0, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, 0, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, 0, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, 0, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, -I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, -I, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, -I, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, -I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, 0, -I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, 0, -I, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, 0, I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, 0, I, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, 0, I, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, 0, I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{0, -I, -1, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{0, -I, -1, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{0, -I, -1, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{0, -I, -1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, 0, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, -I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, -I, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, -I, -I, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, -I, -I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, -I, -I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, -I, -I, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, -I, I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, -I, I, 0, I}, \[Beta]] + 
     (8*I)*G[{0, -I, I, -I, -I}, \[Beta]] - 
     (8*I)*G[{0, -I, I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, -I, I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, -I, I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{0, -I, 1, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{0, -I, 1, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{0, -I, 1, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{0, -I, 1, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{0, I, -1, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{0, I, -1, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{0, I, -1, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{0, I, -1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, 0, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, I, -I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, I, -I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, I, -I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, I, -I, -I, I}, \[Beta]] + 
     (8*I)*G[{0, I, -I, I, -I}, \[Beta]] - 
     (8*I)*G[{0, I, -I, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{0, I, I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{0, I, I, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{0, I, I, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{0, I, I, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{0, I, 1, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{0, I, 1, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{0, I, 1, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{0, I, 1, I, I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, -1, -1, -I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, -1, -1, -I, I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, -1, -1, I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, -1, -1, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -1, -I, 0, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -1, -I, 0, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -1, -I, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -1, -I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, -1, -I, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, -1, -I, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -1, I, 0, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -1, I, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, -1, I, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, -1, I, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -1, I, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -1, I, I, I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, -1, 1, -I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, -1, 1, -I, I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, -1, 1, I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, -1, 1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, 0, I, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, -I, 0, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, -I, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, -I, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, -I, -I, I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, 0, -I, I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, 0, -I, I, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, I, 0, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, I, 0, I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, 0, I, -I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, 0, I, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, 0, I, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, 0, I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -I, -1, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -I, -1, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -I, -1, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -I, -1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, 0, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, -I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, -I, 0, I}, \[Beta]] + 
     ((8*I)/9)*G[{-I, -I, -I, -I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{-I, -I, -I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, -I, -I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, -I, -I, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, -I, I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, -I, I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, -I, I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -I, I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, -I, I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, -I, I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -I, 1, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -I, 1, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, -I, 1, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, -I, 1, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, -1, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, -1, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, -1, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, -1, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, 0, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, 0, 0, I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, 0, -I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, 0, -I, I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, 0, I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, 0, I, I}, \[Beta]] + 
     (8*I)*G[{-I, I, -I, 0, -I}, \[Beta]] - 
     (8*I)*G[{-I, I, -I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, I, -I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, I, -I, -I, I}, \[Beta]] - 
     (24*I)*G[{-I, I, -I, I, -I}, \[Beta]] + 
     (24*I)*G[{-I, I, -I, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, I, I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, I, I, -I, I}, \[Beta]] - 
     ((8*I)/3)*G[{-I, I, I, I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{-I, I, I, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, 1, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, 1, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, 1, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, 1, I, I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, 1, -1, -I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, 1, -1, -I, I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, 1, -1, I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, 1, -1, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, 1, -I, 0, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, 1, -I, 0, I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, 1, -I, -I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, 1, -I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, 1, -I, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, 1, -I, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, 1, I, 0, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, 1, I, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, 1, I, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, 1, I, -I, I}, \[Beta]] + 
     ((32*I)/9)*G[{-I, 1, I, I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{-I, 1, I, I, I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, 1, 1, -I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, 1, 1, -I, I}, \[Beta]] - 
     ((64*I)/9)*G[{-I, 1, 1, I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{-I, 1, 1, I, I}, \[Beta]] - 
     ((64*I)/9)*G[{I, -1, -1, -I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{I, -1, -1, -I, I}, \[Beta]] + 
     ((64*I)/9)*G[{I, -1, -1, I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{I, -1, -1, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, -1, -I, 0, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, -1, -I, 0, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, -1, -I, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, -1, -I, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -1, -I, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -1, -I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, -1, I, 0, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, -1, I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -1, I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -1, I, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, -1, I, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, -1, I, I, I}, \[Beta]] - 
     ((64*I)/9)*G[{I, -1, 1, -I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{I, -1, 1, -I, I}, \[Beta]] + 
     ((64*I)/9)*G[{I, -1, 1, I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{I, -1, 1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, 0, I, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, -I, 0, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, -I, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, -I, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, -I, -I, I}, \[Beta]] + 
     ((8*I)/3)*G[{I, 0, -I, I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{I, 0, -I, I, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, I, 0, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, I, 0, I}, \[Beta]] + 
     ((8*I)/3)*G[{I, 0, I, -I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{I, 0, I, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, 0, I, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, 0, I, I, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, -1, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, -1, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, -1, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, -1, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, 0, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, 0, 0, I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, 0, -I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, 0, -I, I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, 0, I, -I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, 0, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, -I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, -I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, -I, -I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, -I, -I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, -I, -I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, -I, -I, I, I}, \[Beta]] + 
     (8*I)*G[{I, -I, I, 0, -I}, \[Beta]] - 
     (8*I)*G[{I, -I, I, 0, I}, \[Beta]] - 
     (24*I)*G[{I, -I, I, -I, -I}, \[Beta]] + 
     (24*I)*G[{I, -I, I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, -I, I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, -I, I, I, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, 1, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, 1, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, 1, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, 1, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, I, -1, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, I, -1, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, I, -1, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, I, -1, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, 0, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, 0, 0, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, 0, -I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, 0, -I, I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, 0, I, -I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, 0, I, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, I, -I, 0, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, I, -I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, I, -I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, I, -I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, I, -I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, I, -I, I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, I, 0, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, I, 0, I}, \[Beta]] - 
     ((8*I)/3)*G[{I, I, I, -I, -I}, \[Beta]] + 
     ((8*I)/3)*G[{I, I, I, -I, I}, \[Beta]] + 
     ((8*I)/9)*G[{I, I, I, I, -I}, \[Beta]] - 
     ((8*I)/9)*G[{I, I, I, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, I, 1, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, I, 1, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, I, 1, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, I, 1, I, I}, \[Beta]] - 
     ((64*I)/9)*G[{I, 1, -1, -I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{I, 1, -1, -I, I}, \[Beta]] + 
     ((64*I)/9)*G[{I, 1, -1, I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{I, 1, -1, I, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, 1, -I, 0, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, 1, -I, 0, I}, \[Beta]] + 
     ((32*I)/9)*G[{I, 1, -I, -I, -I}, \[Beta]] - 
     ((32*I)/9)*G[{I, 1, -I, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, 1, -I, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, 1, -I, I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, 1, I, 0, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, 1, I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, 1, I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, 1, I, -I, I}, \[Beta]] - 
     ((32*I)/9)*G[{I, 1, I, I, -I}, \[Beta]] + 
     ((32*I)/9)*G[{I, 1, I, I, I}, \[Beta]] - 
     ((64*I)/9)*G[{I, 1, 1, -I, -I}, \[Beta]] + 
     ((64*I)/9)*G[{I, 1, 1, -I, I}, \[Beta]] + 
     ((64*I)/9)*G[{I, 1, 1, I, -I}, \[Beta]] - 
     ((64*I)/9)*G[{I, 1, 1, I, I}, \[Beta]] + ((4*I)/9)*Pi^2*
      G[{-I, -1}, \[Beta]]*(-1 + Log[4]) + ((4*I)/9)*Pi^2*G[{-I, 1}, \[Beta]]*
      (-1 + Log[4]) - ((4*I)/9)*Pi^2*G[{I, -1}, \[Beta]]*(-1 + Log[4]) - 
     ((4*I)/9)*Pi^2*G[{I, 1}, \[Beta]]*(-1 + Log[4]) - 
     (I/27)*G[{-I, I}, \[Beta]]*(Pi^2*(-17 + 36*Log[2]) - 2*(-6 + Zeta[3])) + 
     (I/27)*G[{I, -I}, \[Beta]]*(Pi^2*(-17 + 36*Log[2]) - 2*(-6 + Zeta[3])) - 
     (I/27)*G[{0, -I}, \[Beta]]*(Pi^2*(-5 + Log[4096]) - 2*(-6 + Zeta[3])) + 
     (I/27)*G[{0, I}, \[Beta]]*(Pi^2*(-5 + Log[4096]) - 2*(-6 + Zeta[3])) - 
     (I/27)*G[{-I, -I}, \[Beta]]*(Pi^2*(-7 + Log[4096]) + 2*(-6 + Zeta[3])) + 
     (I/27)*G[{I, I}, \[Beta]]*(Pi^2*(-7 + Log[4096]) + 2*(-6 + Zeta[3])) - 
     (I/6480)*G[{I}, \[Beta]]*(173*Pi^4 + 180*Pi^2*(5 - 16*Log[2] + 
         16*Log[2]^2) + 120*(-15 + 4*Zeta[3]))), 
 Acanonical[6] -> \[Epsilon]*((-20*I)*Pi*G[{-I}, \[Beta]] + 
     (20*I)*Pi*G[{I}, \[Beta]]) + \[Epsilon]^2*(40*Pi^2*G[{-1}, \[Beta]] - 
     40*Pi^2*G[{1}, \[Beta]] + (80*I)*Pi*G[{-1, -I}, \[Beta]] - 
     (80*I)*Pi*G[{-1, I}, \[Beta]] - (40*I)*Pi*G[{0, -I}, \[Beta]] + 
     (40*I)*Pi*G[{0, I}, \[Beta]] - (40*I)*Pi*G[{-I, -I}, \[Beta]] + 
     (40*I)*Pi*G[{-I, I}, \[Beta]] - (40*I)*Pi*G[{I, -I}, \[Beta]] + 
     (40*I)*Pi*G[{I, I}, \[Beta]] + (80*I)*Pi*G[{1, -I}, \[Beta]] - 
     (80*I)*Pi*G[{1, I}, \[Beta]] + ((10*I)/3)*Pi*G[{-I}, \[Beta]]*
      (-44 + Log[4096]) - ((10*I)/3)*Pi*G[{I}, \[Beta]]*(-44 + Log[4096])) + 
   \[Epsilon]^3*(-160*Pi^2*G[{-1, -1}, \[Beta]] + 
     160*Pi^2*G[{-1, 1}, \[Beta]] + 80*Pi^2*G[{0, -1}, \[Beta]] - 
     80*Pi^2*G[{0, 1}, \[Beta]] + 80*Pi^2*G[{-I, -1}, \[Beta]] - 
     80*Pi^2*G[{-I, 1}, \[Beta]] + 80*Pi^2*G[{I, -1}, \[Beta]] - 
     80*Pi^2*G[{I, 1}, \[Beta]] - 160*Pi^2*G[{1, -1}, \[Beta]] + 
     160*Pi^2*G[{1, 1}, \[Beta]] - (320*I)*Pi*G[{-1, -1, -I}, \[Beta]] + 
     (320*I)*Pi*G[{-1, -1, I}, \[Beta]] + 
     (160*I)*Pi*G[{-1, 0, -I}, \[Beta]] - (160*I)*Pi*G[{-1, 0, I}, \[Beta]] + 
     (160*I)*Pi*G[{-1, -I, -I}, \[Beta]] - 
     (160*I)*Pi*G[{-1, -I, I}, \[Beta]] + 
     (160*I)*Pi*G[{-1, I, -I}, \[Beta]] - (160*I)*Pi*G[{-1, I, I}, \[Beta]] - 
     (320*I)*Pi*G[{-1, 1, -I}, \[Beta]] + (320*I)*Pi*G[{-1, 1, I}, \[Beta]] + 
     (160*I)*Pi*G[{0, -1, -I}, \[Beta]] - (160*I)*Pi*G[{0, -1, I}, \[Beta]] - 
     (80*I)*Pi*G[{0, 0, -I}, \[Beta]] + (80*I)*Pi*G[{0, 0, I}, \[Beta]] - 
     (80*I)*Pi*G[{0, -I, -I}, \[Beta]] + (80*I)*Pi*G[{0, -I, I}, \[Beta]] - 
     (80*I)*Pi*G[{0, I, -I}, \[Beta]] + (80*I)*Pi*G[{0, I, I}, \[Beta]] + 
     (160*I)*Pi*G[{0, 1, -I}, \[Beta]] - (160*I)*Pi*G[{0, 1, I}, \[Beta]] + 
     (160*I)*Pi*G[{-I, -1, -I}, \[Beta]] - 
     (160*I)*Pi*G[{-I, -1, I}, \[Beta]] - (80*I)*Pi*G[{-I, 0, -I}, \[Beta]] + 
     (80*I)*Pi*G[{-I, 0, I}, \[Beta]] - (80*I)*Pi*G[{-I, -I, -I}, \[Beta]] + 
     (80*I)*Pi*G[{-I, -I, I}, \[Beta]] - (80*I)*Pi*G[{-I, I, -I}, \[Beta]] + 
     (80*I)*Pi*G[{-I, I, I}, \[Beta]] + (160*I)*Pi*G[{-I, 1, -I}, \[Beta]] - 
     (160*I)*Pi*G[{-I, 1, I}, \[Beta]] + (160*I)*Pi*G[{I, -1, -I}, \[Beta]] - 
     (160*I)*Pi*G[{I, -1, I}, \[Beta]] - (80*I)*Pi*G[{I, 0, -I}, \[Beta]] + 
     (80*I)*Pi*G[{I, 0, I}, \[Beta]] - (80*I)*Pi*G[{I, -I, -I}, \[Beta]] + 
     (80*I)*Pi*G[{I, -I, I}, \[Beta]] - (80*I)*Pi*G[{I, I, -I}, \[Beta]] + 
     (80*I)*Pi*G[{I, I, I}, \[Beta]] + (160*I)*Pi*G[{I, 1, -I}, \[Beta]] - 
     (160*I)*Pi*G[{I, 1, I}, \[Beta]] - (320*I)*Pi*G[{1, -1, -I}, \[Beta]] + 
     (320*I)*Pi*G[{1, -1, I}, \[Beta]] + (160*I)*Pi*G[{1, 0, -I}, \[Beta]] - 
     (160*I)*Pi*G[{1, 0, I}, \[Beta]] + (160*I)*Pi*G[{1, -I, -I}, \[Beta]] - 
     (160*I)*Pi*G[{1, -I, I}, \[Beta]] + (160*I)*Pi*G[{1, I, -I}, \[Beta]] - 
     (160*I)*Pi*G[{1, I, I}, \[Beta]] - (320*I)*Pi*G[{1, 1, -I}, \[Beta]] + 
     (320*I)*Pi*G[{1, 1, I}, \[Beta]] + 
     (80*Pi^2*G[{-1}, \[Beta]]*(11 - 12*Log[2]))/3 - 
     ((10*I)/9)*Pi*G[{-I}, \[Beta]]*(680 + 6*Pi^2 - 108*Log[2] + 
       36*Log[2]^2 - 39*Log[16]) + ((10*I)/9)*Pi*G[{I}, \[Beta]]*
      (680 + 6*Pi^2 - 108*Log[2] + 36*Log[2]^2 - 39*Log[16]) - 
     ((40*I)/3)*Pi*G[{-1, -I}, \[Beta]]*(-44 + Log[4096]) + 
     ((40*I)/3)*Pi*G[{-1, I}, \[Beta]]*(-44 + Log[4096]) + 
     ((20*I)/3)*Pi*G[{0, -I}, \[Beta]]*(-44 + Log[4096]) - 
     ((20*I)/3)*Pi*G[{0, I}, \[Beta]]*(-44 + Log[4096]) + 
     ((20*I)/3)*Pi*G[{-I, -I}, \[Beta]]*(-44 + Log[4096]) - 
     ((20*I)/3)*Pi*G[{-I, I}, \[Beta]]*(-44 + Log[4096]) + 
     ((20*I)/3)*Pi*G[{I, -I}, \[Beta]]*(-44 + Log[4096]) - 
     ((20*I)/3)*Pi*G[{I, I}, \[Beta]]*(-44 + Log[4096]) - 
     ((40*I)/3)*Pi*G[{1, -I}, \[Beta]]*(-44 + Log[4096]) + 
     ((40*I)/3)*Pi*G[{1, I}, \[Beta]]*(-44 + Log[4096]) + 
     (80*Pi^2*G[{1}, \[Beta]]*(-11 + Log[4096]))/3), 
 Acanonical[7] -> -1/3 - (7*Pi^2)/54 - 1/(9*\[Epsilon]^2) - 
   2/(9*\[Epsilon]) - (8*G[{-I, -I}, \[Beta]])/9 + 
   (8*G[{-I, I}, \[Beta]])/9 + (8*G[{I, -I}, \[Beta]])/9 - 
   (8*G[{I, I}, \[Beta]])/9 + \[Epsilon]*((4*Pi^2*G[{-1}, \[Beta]])/9 - 
     (4*Pi^2*G[{-I}, \[Beta]])/9 - (4*Pi^2*G[{I}, \[Beta]])/9 + 
     (4*Pi^2*G[{1}, \[Beta]])/9 - (16*G[{-I, -I}, \[Beta]])/9 + 
     (16*G[{-I, I}, \[Beta]])/9 + (16*G[{I, -I}, \[Beta]])/9 - 
     (16*G[{I, I}, \[Beta]])/9 + (32*G[{-1, -I, -I}, \[Beta]])/9 - 
     (32*G[{-1, -I, I}, \[Beta]])/9 - (32*G[{-1, I, -I}, \[Beta]])/9 + 
     (32*G[{-1, I, I}, \[Beta]])/9 - (16*G[{-I, 0, -I}, \[Beta]])/9 + 
     (16*G[{-I, 0, I}, \[Beta]])/9 - (16*G[{-I, -I, -I}, \[Beta]])/9 + 
     (16*G[{-I, -I, I}, \[Beta]])/9 + (16*G[{-I, I, -I}, \[Beta]])/3 - 
     (16*G[{-I, I, I}, \[Beta]])/3 + (16*G[{I, 0, -I}, \[Beta]])/9 - 
     (16*G[{I, 0, I}, \[Beta]])/9 - (16*G[{I, -I, -I}, \[Beta]])/3 + 
     (16*G[{I, -I, I}, \[Beta]])/3 + (16*G[{I, I, -I}, \[Beta]])/9 - 
     (16*G[{I, I, I}, \[Beta]])/9 + (32*G[{1, -I, -I}, \[Beta]])/9 - 
     (32*G[{1, -I, I}, \[Beta]])/9 - (32*G[{1, I, -I}, \[Beta]])/9 + 
     (32*G[{1, I, I}, \[Beta]])/9 + (Pi^2*(-7 + Log[4096]) + 
       2*(-6 + Zeta[3]))/27) + \[Epsilon]^2*(-5/9 - (187*Pi^4)/3240 - 
     (16*Pi^2*G[{-1, -1}, \[Beta]])/9 + (16*Pi^2*G[{-1, -I}, \[Beta]])/9 + 
     (16*Pi^2*G[{-1, I}, \[Beta]])/9 - (16*Pi^2*G[{-1, 1}, \[Beta]])/9 + 
     (16*Pi^2*G[{-I, -1}, \[Beta]])/9 - 
     (4*(18 + 7*Pi^2)*G[{-I, -I}, \[Beta]])/27 + (8/3 - (68*Pi^2)/27)*
      G[{-I, I}, \[Beta]] + (16*Pi^2*G[{-I, 1}, \[Beta]])/9 + 
     (16*Pi^2*G[{I, -1}, \[Beta]])/9 + (8/3 - (68*Pi^2)/27)*
      G[{I, -I}, \[Beta]] - (4*(18 + 7*Pi^2)*G[{I, I}, \[Beta]])/27 + 
     (16*Pi^2*G[{I, 1}, \[Beta]])/9 - (16*Pi^2*G[{1, -1}, \[Beta]])/9 + 
     (16*Pi^2*G[{1, -I}, \[Beta]])/9 + (16*Pi^2*G[{1, I}, \[Beta]])/9 - 
     (16*Pi^2*G[{1, 1}, \[Beta]])/9 + (64*G[{-1, -I, -I}, \[Beta]])/9 - 
     (64*G[{-1, -I, I}, \[Beta]])/9 - (64*G[{-1, I, -I}, \[Beta]])/9 + 
     (64*G[{-1, I, I}, \[Beta]])/9 - (32*G[{-I, 0, -I}, \[Beta]])/9 + 
     (32*G[{-I, 0, I}, \[Beta]])/9 - (32*G[{-I, -I, -I}, \[Beta]])/9 + 
     (32*G[{-I, -I, I}, \[Beta]])/9 + (32*G[{-I, I, -I}, \[Beta]])/3 - 
     (32*G[{-I, I, I}, \[Beta]])/3 + (32*G[{I, 0, -I}, \[Beta]])/9 - 
     (32*G[{I, 0, I}, \[Beta]])/9 - (32*G[{I, -I, -I}, \[Beta]])/3 + 
     (32*G[{I, -I, I}, \[Beta]])/3 + (32*G[{I, I, -I}, \[Beta]])/9 - 
     (32*G[{I, I, I}, \[Beta]])/9 + (64*G[{1, -I, -I}, \[Beta]])/9 - 
     (64*G[{1, -I, I}, \[Beta]])/9 - (64*G[{1, I, -I}, \[Beta]])/9 + 
     (64*G[{1, I, I}, \[Beta]])/9 - (128*G[{-1, -1, -I, -I}, \[Beta]])/9 + 
     (128*G[{-1, -1, -I, I}, \[Beta]])/9 + (128*G[{-1, -1, I, -I}, \[Beta]])/
      9 - (128*G[{-1, -1, I, I}, \[Beta]])/9 + 
     (64*G[{-1, -I, 0, -I}, \[Beta]])/9 - (64*G[{-1, -I, 0, I}, \[Beta]])/9 + 
     (64*G[{-1, -I, -I, -I}, \[Beta]])/9 - (64*G[{-1, -I, -I, I}, \[Beta]])/
      9 - (64*G[{-1, -I, I, -I}, \[Beta]])/3 + 
     (64*G[{-1, -I, I, I}, \[Beta]])/3 - (64*G[{-1, I, 0, -I}, \[Beta]])/9 + 
     (64*G[{-1, I, 0, I}, \[Beta]])/9 + (64*G[{-1, I, -I, -I}, \[Beta]])/3 - 
     (64*G[{-1, I, -I, I}, \[Beta]])/3 - (64*G[{-1, I, I, -I}, \[Beta]])/9 + 
     (64*G[{-1, I, I, I}, \[Beta]])/9 - (128*G[{-1, 1, -I, -I}, \[Beta]])/9 + 
     (128*G[{-1, 1, -I, I}, \[Beta]])/9 + (128*G[{-1, 1, I, -I}, \[Beta]])/
      9 - (128*G[{-1, 1, I, I}, \[Beta]])/9 + 
     (128*G[{-I, -1, -I, -I}, \[Beta]])/9 - (128*G[{-I, -1, -I, I}, \[Beta]])/
      9 - (128*G[{-I, -1, I, -I}, \[Beta]])/9 + 
     (128*G[{-I, -1, I, I}, \[Beta]])/9 - (32*G[{-I, 0, 0, -I}, \[Beta]])/9 + 
     (32*G[{-I, 0, 0, I}, \[Beta]])/9 + (32*G[{-I, 0, -I, -I}, \[Beta]])/9 - 
     (32*G[{-I, 0, -I, I}, \[Beta]])/9 + (32*G[{-I, 0, I, -I}, \[Beta]])/9 - 
     (32*G[{-I, 0, I, I}, \[Beta]])/9 - (32*G[{-I, -I, 0, -I}, \[Beta]])/9 + 
     (32*G[{-I, -I, 0, I}, \[Beta]])/9 - (32*G[{-I, -I, -I, -I}, \[Beta]])/
      9 + (32*G[{-I, -I, -I, I}, \[Beta]])/9 + 
     (32*G[{-I, -I, I, -I}, \[Beta]])/3 - (32*G[{-I, -I, I, I}, \[Beta]])/3 + 
     (32*G[{-I, I, 0, -I}, \[Beta]])/3 - (32*G[{-I, I, 0, I}, \[Beta]])/3 - 
     32*G[{-I, I, -I, -I}, \[Beta]] + 32*G[{-I, I, -I, I}, \[Beta]] + 
     (32*G[{-I, I, I, -I}, \[Beta]])/3 - (32*G[{-I, I, I, I}, \[Beta]])/3 + 
     (128*G[{-I, 1, -I, -I}, \[Beta]])/9 - (128*G[{-I, 1, -I, I}, \[Beta]])/
      9 - (128*G[{-I, 1, I, -I}, \[Beta]])/9 + 
     (128*G[{-I, 1, I, I}, \[Beta]])/9 + (128*G[{I, -1, -I, -I}, \[Beta]])/
      9 - (128*G[{I, -1, -I, I}, \[Beta]])/9 - 
     (128*G[{I, -1, I, -I}, \[Beta]])/9 + (128*G[{I, -1, I, I}, \[Beta]])/9 + 
     (32*G[{I, 0, 0, -I}, \[Beta]])/9 - (32*G[{I, 0, 0, I}, \[Beta]])/9 - 
     (32*G[{I, 0, -I, -I}, \[Beta]])/9 + (32*G[{I, 0, -I, I}, \[Beta]])/9 - 
     (32*G[{I, 0, I, -I}, \[Beta]])/9 + (32*G[{I, 0, I, I}, \[Beta]])/9 - 
     (32*G[{I, -I, 0, -I}, \[Beta]])/3 + (32*G[{I, -I, 0, I}, \[Beta]])/3 - 
     (32*G[{I, -I, -I, -I}, \[Beta]])/3 + (32*G[{I, -I, -I, I}, \[Beta]])/3 + 
     32*G[{I, -I, I, -I}, \[Beta]] - 32*G[{I, -I, I, I}, \[Beta]] + 
     (32*G[{I, I, 0, -I}, \[Beta]])/9 - (32*G[{I, I, 0, I}, \[Beta]])/9 - 
     (32*G[{I, I, -I, -I}, \[Beta]])/3 + (32*G[{I, I, -I, I}, \[Beta]])/3 + 
     (32*G[{I, I, I, -I}, \[Beta]])/9 - (32*G[{I, I, I, I}, \[Beta]])/9 + 
     (128*G[{I, 1, -I, -I}, \[Beta]])/9 - (128*G[{I, 1, -I, I}, \[Beta]])/9 - 
     (128*G[{I, 1, I, -I}, \[Beta]])/9 + (128*G[{I, 1, I, I}, \[Beta]])/9 - 
     (128*G[{1, -1, -I, -I}, \[Beta]])/9 + (128*G[{1, -1, -I, I}, \[Beta]])/
      9 + (128*G[{1, -1, I, -I}, \[Beta]])/9 - 
     (128*G[{1, -1, I, I}, \[Beta]])/9 + (64*G[{1, -I, 0, -I}, \[Beta]])/9 - 
     (64*G[{1, -I, 0, I}, \[Beta]])/9 + (64*G[{1, -I, -I, -I}, \[Beta]])/9 - 
     (64*G[{1, -I, -I, I}, \[Beta]])/9 - (64*G[{1, -I, I, -I}, \[Beta]])/3 + 
     (64*G[{1, -I, I, I}, \[Beta]])/3 - (64*G[{1, I, 0, -I}, \[Beta]])/9 + 
     (64*G[{1, I, 0, I}, \[Beta]])/9 + (64*G[{1, I, -I, -I}, \[Beta]])/3 - 
     (64*G[{1, I, -I, I}, \[Beta]])/3 - (64*G[{1, I, I, -I}, \[Beta]])/9 + 
     (64*G[{1, I, I, I}, \[Beta]])/9 - (128*G[{1, 1, -I, -I}, \[Beta]])/9 + 
     (128*G[{1, 1, -I, I}, \[Beta]])/9 + (128*G[{1, 1, I, -I}, \[Beta]])/9 - 
     (128*G[{1, 1, I, I}, \[Beta]])/9 - (Pi^2*(7 - 16*Log[2] + 16*Log[2]^2))/
      18 - (8*Pi^2*G[{-1}, \[Beta]]*(-1 + Log[4]))/9 + 
     (8*Pi^2*G[{-I}, \[Beta]]*(-1 + Log[4]))/9 + 
     (8*Pi^2*G[{I}, \[Beta]]*(-1 + Log[4]))/9 - 
     (8*Pi^2*G[{1}, \[Beta]]*(-1 + Log[4]))/9 + (4*Zeta[3])/27) + 
   \[Epsilon]^3*((64*Pi^2*G[{-1, -1, -1}, \[Beta]])/9 - 
     (64*Pi^2*G[{-1, -1, -I}, \[Beta]])/9 - (64*Pi^2*G[{-1, -1, I}, \[Beta]])/
      9 + (64*Pi^2*G[{-1, -1, 1}, \[Beta]])/9 - 
     (64*Pi^2*G[{-1, -I, -1}, \[Beta]])/9 + 
     (16*(18 + 7*Pi^2)*G[{-1, -I, -I}, \[Beta]])/27 + 
     (16*(-18 + 17*Pi^2)*G[{-1, -I, I}, \[Beta]])/27 - 
     (64*Pi^2*G[{-1, -I, 1}, \[Beta]])/9 - (64*Pi^2*G[{-1, I, -1}, \[Beta]])/
      9 + (16*(-18 + 17*Pi^2)*G[{-1, I, -I}, \[Beta]])/27 + 
     (16*(18 + 7*Pi^2)*G[{-1, I, I}, \[Beta]])/27 - 
     (64*Pi^2*G[{-1, I, 1}, \[Beta]])/9 + (64*Pi^2*G[{-1, 1, -1}, \[Beta]])/
      9 - (64*Pi^2*G[{-1, 1, -I}, \[Beta]])/9 - 
     (64*Pi^2*G[{-1, 1, I}, \[Beta]])/9 + (64*Pi^2*G[{-1, 1, 1}, \[Beta]])/
      9 - (64*Pi^2*G[{-I, -1, -1}, \[Beta]])/9 + 
     (64*Pi^2*G[{-I, -1, -I}, \[Beta]])/9 + (64*Pi^2*G[{-I, -1, I}, \[Beta]])/
      9 - (64*Pi^2*G[{-I, -1, 1}, \[Beta]])/9 + 
     (8*(-18 + 5*Pi^2)*G[{-I, 0, -I}, \[Beta]])/27 - 
     (8*(-18 + 5*Pi^2)*G[{-I, 0, I}, \[Beta]])/27 + 
     (32*Pi^2*G[{-I, -I, -1}, \[Beta]])/9 - 
     (8*(18 + 7*Pi^2)*G[{-I, -I, -I}, \[Beta]])/27 - 
     (8*(-18 + 17*Pi^2)*G[{-I, -I, I}, \[Beta]])/27 + 
     (32*Pi^2*G[{-I, -I, 1}, \[Beta]])/9 + (32*Pi^2*G[{-I, I, -1}, \[Beta]])/
      3 + (16 - (136*Pi^2)/9)*G[{-I, I, -I}, \[Beta]] - 
     (8*(18 + 7*Pi^2)*G[{-I, I, I}, \[Beta]])/9 + 
     (32*Pi^2*G[{-I, I, 1}, \[Beta]])/3 - (64*Pi^2*G[{-I, 1, -1}, \[Beta]])/
      9 + (64*Pi^2*G[{-I, 1, -I}, \[Beta]])/9 + 
     (64*Pi^2*G[{-I, 1, I}, \[Beta]])/9 - (64*Pi^2*G[{-I, 1, 1}, \[Beta]])/
      9 - (64*Pi^2*G[{I, -1, -1}, \[Beta]])/9 + 
     (64*Pi^2*G[{I, -1, -I}, \[Beta]])/9 + (64*Pi^2*G[{I, -1, I}, \[Beta]])/
      9 - (64*Pi^2*G[{I, -1, 1}, \[Beta]])/9 - 
     (8*(-18 + 5*Pi^2)*G[{I, 0, -I}, \[Beta]])/27 + 
     (8*(-18 + 5*Pi^2)*G[{I, 0, I}, \[Beta]])/27 + 
     (32*Pi^2*G[{I, -I, -1}, \[Beta]])/3 - 
     (8*(18 + 7*Pi^2)*G[{I, -I, -I}, \[Beta]])/9 + 
     (16 - (136*Pi^2)/9)*G[{I, -I, I}, \[Beta]] + 
     (32*Pi^2*G[{I, -I, 1}, \[Beta]])/3 + (32*Pi^2*G[{I, I, -1}, \[Beta]])/
      9 - (8*(-18 + 17*Pi^2)*G[{I, I, -I}, \[Beta]])/27 - 
     (8*(18 + 7*Pi^2)*G[{I, I, I}, \[Beta]])/27 + 
     (32*Pi^2*G[{I, I, 1}, \[Beta]])/9 - (64*Pi^2*G[{I, 1, -1}, \[Beta]])/9 + 
     (64*Pi^2*G[{I, 1, -I}, \[Beta]])/9 + (64*Pi^2*G[{I, 1, I}, \[Beta]])/9 - 
     (64*Pi^2*G[{I, 1, 1}, \[Beta]])/9 + (64*Pi^2*G[{1, -1, -1}, \[Beta]])/
      9 - (64*Pi^2*G[{1, -1, -I}, \[Beta]])/9 - 
     (64*Pi^2*G[{1, -1, I}, \[Beta]])/9 + (64*Pi^2*G[{1, -1, 1}, \[Beta]])/
      9 - (64*Pi^2*G[{1, -I, -1}, \[Beta]])/9 + 
     (16*(18 + 7*Pi^2)*G[{1, -I, -I}, \[Beta]])/27 + 
     (16*(-18 + 17*Pi^2)*G[{1, -I, I}, \[Beta]])/27 - 
     (64*Pi^2*G[{1, -I, 1}, \[Beta]])/9 - (64*Pi^2*G[{1, I, -1}, \[Beta]])/
      9 + (16*(-18 + 17*Pi^2)*G[{1, I, -I}, \[Beta]])/27 + 
     (16*(18 + 7*Pi^2)*G[{1, I, I}, \[Beta]])/27 - 
     (64*Pi^2*G[{1, I, 1}, \[Beta]])/9 + (64*Pi^2*G[{1, 1, -1}, \[Beta]])/9 - 
     (64*Pi^2*G[{1, 1, -I}, \[Beta]])/9 - (64*Pi^2*G[{1, 1, I}, \[Beta]])/9 + 
     (64*Pi^2*G[{1, 1, 1}, \[Beta]])/9 - (256*G[{-1, -1, -I, -I}, \[Beta]])/
      9 + (256*G[{-1, -1, -I, I}, \[Beta]])/9 + 
     (256*G[{-1, -1, I, -I}, \[Beta]])/9 - (256*G[{-1, -1, I, I}, \[Beta]])/
      9 + (128*G[{-1, -I, 0, -I}, \[Beta]])/9 - 
     (128*G[{-1, -I, 0, I}, \[Beta]])/9 + (128*G[{-1, -I, -I, -I}, \[Beta]])/
      9 - (128*G[{-1, -I, -I, I}, \[Beta]])/9 - 
     (128*G[{-1, -I, I, -I}, \[Beta]])/3 + (128*G[{-1, -I, I, I}, \[Beta]])/
      3 - (128*G[{-1, I, 0, -I}, \[Beta]])/9 + 
     (128*G[{-1, I, 0, I}, \[Beta]])/9 + (128*G[{-1, I, -I, -I}, \[Beta]])/
      3 - (128*G[{-1, I, -I, I}, \[Beta]])/3 - 
     (128*G[{-1, I, I, -I}, \[Beta]])/9 + (128*G[{-1, I, I, I}, \[Beta]])/9 - 
     (256*G[{-1, 1, -I, -I}, \[Beta]])/9 + (256*G[{-1, 1, -I, I}, \[Beta]])/
      9 + (256*G[{-1, 1, I, -I}, \[Beta]])/9 - 
     (256*G[{-1, 1, I, I}, \[Beta]])/9 + (256*G[{-I, -1, -I, -I}, \[Beta]])/
      9 - (256*G[{-I, -1, -I, I}, \[Beta]])/9 - 
     (256*G[{-I, -1, I, -I}, \[Beta]])/9 + (256*G[{-I, -1, I, I}, \[Beta]])/
      9 - (64*G[{-I, 0, 0, -I}, \[Beta]])/9 + (64*G[{-I, 0, 0, I}, \[Beta]])/
      9 + (64*G[{-I, 0, -I, -I}, \[Beta]])/9 - 
     (64*G[{-I, 0, -I, I}, \[Beta]])/9 + (64*G[{-I, 0, I, -I}, \[Beta]])/9 - 
     (64*G[{-I, 0, I, I}, \[Beta]])/9 - (64*G[{-I, -I, 0, -I}, \[Beta]])/9 + 
     (64*G[{-I, -I, 0, I}, \[Beta]])/9 - (64*G[{-I, -I, -I, -I}, \[Beta]])/
      9 + (64*G[{-I, -I, -I, I}, \[Beta]])/9 + 
     (64*G[{-I, -I, I, -I}, \[Beta]])/3 - (64*G[{-I, -I, I, I}, \[Beta]])/3 + 
     (64*G[{-I, I, 0, -I}, \[Beta]])/3 - (64*G[{-I, I, 0, I}, \[Beta]])/3 - 
     64*G[{-I, I, -I, -I}, \[Beta]] + 64*G[{-I, I, -I, I}, \[Beta]] + 
     (64*G[{-I, I, I, -I}, \[Beta]])/3 - (64*G[{-I, I, I, I}, \[Beta]])/3 + 
     (256*G[{-I, 1, -I, -I}, \[Beta]])/9 - (256*G[{-I, 1, -I, I}, \[Beta]])/
      9 - (256*G[{-I, 1, I, -I}, \[Beta]])/9 + 
     (256*G[{-I, 1, I, I}, \[Beta]])/9 + (256*G[{I, -1, -I, -I}, \[Beta]])/
      9 - (256*G[{I, -1, -I, I}, \[Beta]])/9 - 
     (256*G[{I, -1, I, -I}, \[Beta]])/9 + (256*G[{I, -1, I, I}, \[Beta]])/9 + 
     (64*G[{I, 0, 0, -I}, \[Beta]])/9 - (64*G[{I, 0, 0, I}, \[Beta]])/9 - 
     (64*G[{I, 0, -I, -I}, \[Beta]])/9 + (64*G[{I, 0, -I, I}, \[Beta]])/9 - 
     (64*G[{I, 0, I, -I}, \[Beta]])/9 + (64*G[{I, 0, I, I}, \[Beta]])/9 - 
     (64*G[{I, -I, 0, -I}, \[Beta]])/3 + (64*G[{I, -I, 0, I}, \[Beta]])/3 - 
     (64*G[{I, -I, -I, -I}, \[Beta]])/3 + (64*G[{I, -I, -I, I}, \[Beta]])/3 + 
     64*G[{I, -I, I, -I}, \[Beta]] - 64*G[{I, -I, I, I}, \[Beta]] + 
     (64*G[{I, I, 0, -I}, \[Beta]])/9 - (64*G[{I, I, 0, I}, \[Beta]])/9 - 
     (64*G[{I, I, -I, -I}, \[Beta]])/3 + (64*G[{I, I, -I, I}, \[Beta]])/3 + 
     (64*G[{I, I, I, -I}, \[Beta]])/9 - (64*G[{I, I, I, I}, \[Beta]])/9 + 
     (256*G[{I, 1, -I, -I}, \[Beta]])/9 - (256*G[{I, 1, -I, I}, \[Beta]])/9 - 
     (256*G[{I, 1, I, -I}, \[Beta]])/9 + (256*G[{I, 1, I, I}, \[Beta]])/9 - 
     (256*G[{1, -1, -I, -I}, \[Beta]])/9 + (256*G[{1, -1, -I, I}, \[Beta]])/
      9 + (256*G[{1, -1, I, -I}, \[Beta]])/9 - 
     (256*G[{1, -1, I, I}, \[Beta]])/9 + (128*G[{1, -I, 0, -I}, \[Beta]])/9 - 
     (128*G[{1, -I, 0, I}, \[Beta]])/9 + (128*G[{1, -I, -I, -I}, \[Beta]])/
      9 - (128*G[{1, -I, -I, I}, \[Beta]])/9 - 
     (128*G[{1, -I, I, -I}, \[Beta]])/3 + (128*G[{1, -I, I, I}, \[Beta]])/3 - 
     (128*G[{1, I, 0, -I}, \[Beta]])/9 + (128*G[{1, I, 0, I}, \[Beta]])/9 + 
     (128*G[{1, I, -I, -I}, \[Beta]])/3 - (128*G[{1, I, -I, I}, \[Beta]])/3 - 
     (128*G[{1, I, I, -I}, \[Beta]])/9 + (128*G[{1, I, I, I}, \[Beta]])/9 - 
     (256*G[{1, 1, -I, -I}, \[Beta]])/9 + (256*G[{1, 1, -I, I}, \[Beta]])/9 + 
     (256*G[{1, 1, I, -I}, \[Beta]])/9 - (256*G[{1, 1, I, I}, \[Beta]])/9 + 
     (512*G[{-1, -1, -1, -I, -I}, \[Beta]])/9 - 
     (512*G[{-1, -1, -1, -I, I}, \[Beta]])/9 - 
     (512*G[{-1, -1, -1, I, -I}, \[Beta]])/9 + 
     (512*G[{-1, -1, -1, I, I}, \[Beta]])/9 - 
     (256*G[{-1, -1, -I, 0, -I}, \[Beta]])/9 + 
     (256*G[{-1, -1, -I, 0, I}, \[Beta]])/9 - 
     (256*G[{-1, -1, -I, -I, -I}, \[Beta]])/9 + 
     (256*G[{-1, -1, -I, -I, I}, \[Beta]])/9 + 
     (256*G[{-1, -1, -I, I, -I}, \[Beta]])/3 - 
     (256*G[{-1, -1, -I, I, I}, \[Beta]])/3 + 
     (256*G[{-1, -1, I, 0, -I}, \[Beta]])/9 - 
     (256*G[{-1, -1, I, 0, I}, \[Beta]])/9 - 
     (256*G[{-1, -1, I, -I, -I}, \[Beta]])/3 + 
     (256*G[{-1, -1, I, -I, I}, \[Beta]])/3 + 
     (256*G[{-1, -1, I, I, -I}, \[Beta]])/9 - 
     (256*G[{-1, -1, I, I, I}, \[Beta]])/9 + 
     (512*G[{-1, -1, 1, -I, -I}, \[Beta]])/9 - 
     (512*G[{-1, -1, 1, -I, I}, \[Beta]])/9 - 
     (512*G[{-1, -1, 1, I, -I}, \[Beta]])/9 + 
     (512*G[{-1, -1, 1, I, I}, \[Beta]])/9 - 
     (512*G[{-1, -I, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-1, -I, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{-1, -I, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{-1, -I, -1, I, I}, \[Beta]])/9 + 
     (128*G[{-1, -I, 0, 0, -I}, \[Beta]])/9 - 
     (128*G[{-1, -I, 0, 0, I}, \[Beta]])/9 - 
     (128*G[{-1, -I, 0, -I, -I}, \[Beta]])/9 + 
     (128*G[{-1, -I, 0, -I, I}, \[Beta]])/9 - 
     (128*G[{-1, -I, 0, I, -I}, \[Beta]])/9 + 
     (128*G[{-1, -I, 0, I, I}, \[Beta]])/9 + 
     (128*G[{-1, -I, -I, 0, -I}, \[Beta]])/9 - 
     (128*G[{-1, -I, -I, 0, I}, \[Beta]])/9 + 
     (128*G[{-1, -I, -I, -I, -I}, \[Beta]])/9 - 
     (128*G[{-1, -I, -I, -I, I}, \[Beta]])/9 - 
     (128*G[{-1, -I, -I, I, -I}, \[Beta]])/3 + 
     (128*G[{-1, -I, -I, I, I}, \[Beta]])/3 - 
     (128*G[{-1, -I, I, 0, -I}, \[Beta]])/3 + 
     (128*G[{-1, -I, I, 0, I}, \[Beta]])/3 + 
     128*G[{-1, -I, I, -I, -I}, \[Beta]] - 
     128*G[{-1, -I, I, -I, I}, \[Beta]] - 
     (128*G[{-1, -I, I, I, -I}, \[Beta]])/3 + 
     (128*G[{-1, -I, I, I, I}, \[Beta]])/3 - 
     (512*G[{-1, -I, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-1, -I, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{-1, -I, 1, I, -I}, \[Beta]])/9 - 
     (512*G[{-1, -I, 1, I, I}, \[Beta]])/9 - 
     (512*G[{-1, I, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-1, I, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{-1, I, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{-1, I, -1, I, I}, \[Beta]])/9 - 
     (128*G[{-1, I, 0, 0, -I}, \[Beta]])/9 + 
     (128*G[{-1, I, 0, 0, I}, \[Beta]])/9 + 
     (128*G[{-1, I, 0, -I, -I}, \[Beta]])/9 - 
     (128*G[{-1, I, 0, -I, I}, \[Beta]])/9 + 
     (128*G[{-1, I, 0, I, -I}, \[Beta]])/9 - 
     (128*G[{-1, I, 0, I, I}, \[Beta]])/9 + 
     (128*G[{-1, I, -I, 0, -I}, \[Beta]])/3 - 
     (128*G[{-1, I, -I, 0, I}, \[Beta]])/3 + 
     (128*G[{-1, I, -I, -I, -I}, \[Beta]])/3 - 
     (128*G[{-1, I, -I, -I, I}, \[Beta]])/3 - 
     128*G[{-1, I, -I, I, -I}, \[Beta]] + 128*G[{-1, I, -I, I, I}, \[Beta]] - 
     (128*G[{-1, I, I, 0, -I}, \[Beta]])/9 + 
     (128*G[{-1, I, I, 0, I}, \[Beta]])/9 + 
     (128*G[{-1, I, I, -I, -I}, \[Beta]])/3 - 
     (128*G[{-1, I, I, -I, I}, \[Beta]])/3 - 
     (128*G[{-1, I, I, I, -I}, \[Beta]])/9 + 
     (128*G[{-1, I, I, I, I}, \[Beta]])/9 - 
     (512*G[{-1, I, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-1, I, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{-1, I, 1, I, -I}, \[Beta]])/9 - 
     (512*G[{-1, I, 1, I, I}, \[Beta]])/9 + 
     (512*G[{-1, 1, -1, -I, -I}, \[Beta]])/9 - 
     (512*G[{-1, 1, -1, -I, I}, \[Beta]])/9 - 
     (512*G[{-1, 1, -1, I, -I}, \[Beta]])/9 + 
     (512*G[{-1, 1, -1, I, I}, \[Beta]])/9 - 
     (256*G[{-1, 1, -I, 0, -I}, \[Beta]])/9 + 
     (256*G[{-1, 1, -I, 0, I}, \[Beta]])/9 - 
     (256*G[{-1, 1, -I, -I, -I}, \[Beta]])/9 + 
     (256*G[{-1, 1, -I, -I, I}, \[Beta]])/9 + 
     (256*G[{-1, 1, -I, I, -I}, \[Beta]])/3 - 
     (256*G[{-1, 1, -I, I, I}, \[Beta]])/3 + 
     (256*G[{-1, 1, I, 0, -I}, \[Beta]])/9 - 
     (256*G[{-1, 1, I, 0, I}, \[Beta]])/9 - 
     (256*G[{-1, 1, I, -I, -I}, \[Beta]])/3 + 
     (256*G[{-1, 1, I, -I, I}, \[Beta]])/3 + 
     (256*G[{-1, 1, I, I, -I}, \[Beta]])/9 - 
     (256*G[{-1, 1, I, I, I}, \[Beta]])/9 + 
     (512*G[{-1, 1, 1, -I, -I}, \[Beta]])/9 - 
     (512*G[{-1, 1, 1, -I, I}, \[Beta]])/9 - 
     (512*G[{-1, 1, 1, I, -I}, \[Beta]])/9 + 
     (512*G[{-1, 1, 1, I, I}, \[Beta]])/9 - 
     (512*G[{-I, -1, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-I, -1, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{-I, -1, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{-I, -1, -1, I, I}, \[Beta]])/9 + 
     (256*G[{-I, -1, -I, 0, -I}, \[Beta]])/9 - 
     (256*G[{-I, -1, -I, 0, I}, \[Beta]])/9 + 
     (256*G[{-I, -1, -I, -I, -I}, \[Beta]])/9 - 
     (256*G[{-I, -1, -I, -I, I}, \[Beta]])/9 - 
     (256*G[{-I, -1, -I, I, -I}, \[Beta]])/3 + 
     (256*G[{-I, -1, -I, I, I}, \[Beta]])/3 - 
     (256*G[{-I, -1, I, 0, -I}, \[Beta]])/9 + 
     (256*G[{-I, -1, I, 0, I}, \[Beta]])/9 + 
     (256*G[{-I, -1, I, -I, -I}, \[Beta]])/3 - 
     (256*G[{-I, -1, I, -I, I}, \[Beta]])/3 - 
     (256*G[{-I, -1, I, I, -I}, \[Beta]])/9 + 
     (256*G[{-I, -1, I, I, I}, \[Beta]])/9 - 
     (512*G[{-I, -1, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-I, -1, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{-I, -1, 1, I, -I}, \[Beta]])/9 - 
     (512*G[{-I, -1, 1, I, I}, \[Beta]])/9 - 
     (64*G[{-I, 0, 0, 0, -I}, \[Beta]])/9 + (64*G[{-I, 0, 0, 0, I}, \[Beta]])/
      9 + (64*G[{-I, 0, 0, -I, -I}, \[Beta]])/9 - 
     (64*G[{-I, 0, 0, -I, I}, \[Beta]])/9 + 
     (64*G[{-I, 0, 0, I, -I}, \[Beta]])/9 - (64*G[{-I, 0, 0, I, I}, \[Beta]])/
      9 + (64*G[{-I, 0, -I, 0, -I}, \[Beta]])/9 - 
     (64*G[{-I, 0, -I, 0, I}, \[Beta]])/9 + 
     (64*G[{-I, 0, -I, -I, -I}, \[Beta]])/9 - 
     (64*G[{-I, 0, -I, -I, I}, \[Beta]])/9 - 
     (64*G[{-I, 0, -I, I, -I}, \[Beta]])/3 + 
     (64*G[{-I, 0, -I, I, I}, \[Beta]])/3 + 
     (64*G[{-I, 0, I, 0, -I}, \[Beta]])/9 - (64*G[{-I, 0, I, 0, I}, \[Beta]])/
      9 - (64*G[{-I, 0, I, -I, -I}, \[Beta]])/3 + 
     (64*G[{-I, 0, I, -I, I}, \[Beta]])/3 + 
     (64*G[{-I, 0, I, I, -I}, \[Beta]])/9 - (64*G[{-I, 0, I, I, I}, \[Beta]])/
      9 + (256*G[{-I, -I, -1, -I, -I}, \[Beta]])/9 - 
     (256*G[{-I, -I, -1, -I, I}, \[Beta]])/9 - 
     (256*G[{-I, -I, -1, I, -I}, \[Beta]])/9 + 
     (256*G[{-I, -I, -1, I, I}, \[Beta]])/9 - 
     (64*G[{-I, -I, 0, 0, -I}, \[Beta]])/9 + 
     (64*G[{-I, -I, 0, 0, I}, \[Beta]])/9 + 
     (64*G[{-I, -I, 0, -I, -I}, \[Beta]])/9 - 
     (64*G[{-I, -I, 0, -I, I}, \[Beta]])/9 + 
     (64*G[{-I, -I, 0, I, -I}, \[Beta]])/9 - 
     (64*G[{-I, -I, 0, I, I}, \[Beta]])/9 - 
     (64*G[{-I, -I, -I, 0, -I}, \[Beta]])/9 + 
     (64*G[{-I, -I, -I, 0, I}, \[Beta]])/9 - 
     (64*G[{-I, -I, -I, -I, -I}, \[Beta]])/9 + 
     (64*G[{-I, -I, -I, -I, I}, \[Beta]])/9 + 
     (64*G[{-I, -I, -I, I, -I}, \[Beta]])/3 - 
     (64*G[{-I, -I, -I, I, I}, \[Beta]])/3 + 
     (64*G[{-I, -I, I, 0, -I}, \[Beta]])/3 - 
     (64*G[{-I, -I, I, 0, I}, \[Beta]])/3 - 
     64*G[{-I, -I, I, -I, -I}, \[Beta]] + 64*G[{-I, -I, I, -I, I}, \[Beta]] + 
     (64*G[{-I, -I, I, I, -I}, \[Beta]])/3 - 
     (64*G[{-I, -I, I, I, I}, \[Beta]])/3 + 
     (256*G[{-I, -I, 1, -I, -I}, \[Beta]])/9 - 
     (256*G[{-I, -I, 1, -I, I}, \[Beta]])/9 - 
     (256*G[{-I, -I, 1, I, -I}, \[Beta]])/9 + 
     (256*G[{-I, -I, 1, I, I}, \[Beta]])/9 + 
     (256*G[{-I, I, -1, -I, -I}, \[Beta]])/3 - 
     (256*G[{-I, I, -1, -I, I}, \[Beta]])/3 - 
     (256*G[{-I, I, -1, I, -I}, \[Beta]])/3 + 
     (256*G[{-I, I, -1, I, I}, \[Beta]])/3 + 
     (64*G[{-I, I, 0, 0, -I}, \[Beta]])/3 - (64*G[{-I, I, 0, 0, I}, \[Beta]])/
      3 - (64*G[{-I, I, 0, -I, -I}, \[Beta]])/3 + 
     (64*G[{-I, I, 0, -I, I}, \[Beta]])/3 - 
     (64*G[{-I, I, 0, I, -I}, \[Beta]])/3 + (64*G[{-I, I, 0, I, I}, \[Beta]])/
      3 - 64*G[{-I, I, -I, 0, -I}, \[Beta]] + 
     64*G[{-I, I, -I, 0, I}, \[Beta]] - 64*G[{-I, I, -I, -I, -I}, \[Beta]] + 
     64*G[{-I, I, -I, -I, I}, \[Beta]] + 192*G[{-I, I, -I, I, -I}, \[Beta]] - 
     192*G[{-I, I, -I, I, I}, \[Beta]] + (64*G[{-I, I, I, 0, -I}, \[Beta]])/
      3 - (64*G[{-I, I, I, 0, I}, \[Beta]])/3 - 
     64*G[{-I, I, I, -I, -I}, \[Beta]] + 64*G[{-I, I, I, -I, I}, \[Beta]] + 
     (64*G[{-I, I, I, I, -I}, \[Beta]])/3 - (64*G[{-I, I, I, I, I}, \[Beta]])/
      3 + (256*G[{-I, I, 1, -I, -I}, \[Beta]])/3 - 
     (256*G[{-I, I, 1, -I, I}, \[Beta]])/3 - 
     (256*G[{-I, I, 1, I, -I}, \[Beta]])/3 + 
     (256*G[{-I, I, 1, I, I}, \[Beta]])/3 - 
     (512*G[{-I, 1, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-I, 1, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{-I, 1, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{-I, 1, -1, I, I}, \[Beta]])/9 + 
     (256*G[{-I, 1, -I, 0, -I}, \[Beta]])/9 - 
     (256*G[{-I, 1, -I, 0, I}, \[Beta]])/9 + 
     (256*G[{-I, 1, -I, -I, -I}, \[Beta]])/9 - 
     (256*G[{-I, 1, -I, -I, I}, \[Beta]])/9 - 
     (256*G[{-I, 1, -I, I, -I}, \[Beta]])/3 + 
     (256*G[{-I, 1, -I, I, I}, \[Beta]])/3 - 
     (256*G[{-I, 1, I, 0, -I}, \[Beta]])/9 + 
     (256*G[{-I, 1, I, 0, I}, \[Beta]])/9 + 
     (256*G[{-I, 1, I, -I, -I}, \[Beta]])/3 - 
     (256*G[{-I, 1, I, -I, I}, \[Beta]])/3 - 
     (256*G[{-I, 1, I, I, -I}, \[Beta]])/9 + 
     (256*G[{-I, 1, I, I, I}, \[Beta]])/9 - 
     (512*G[{-I, 1, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{-I, 1, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{-I, 1, 1, I, -I}, \[Beta]])/9 - 
     (512*G[{-I, 1, 1, I, I}, \[Beta]])/9 - 
     (512*G[{I, -1, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{I, -1, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{I, -1, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{I, -1, -1, I, I}, \[Beta]])/9 + 
     (256*G[{I, -1, -I, 0, -I}, \[Beta]])/9 - 
     (256*G[{I, -1, -I, 0, I}, \[Beta]])/9 + 
     (256*G[{I, -1, -I, -I, -I}, \[Beta]])/9 - 
     (256*G[{I, -1, -I, -I, I}, \[Beta]])/9 - 
     (256*G[{I, -1, -I, I, -I}, \[Beta]])/3 + 
     (256*G[{I, -1, -I, I, I}, \[Beta]])/3 - 
     (256*G[{I, -1, I, 0, -I}, \[Beta]])/9 + 
     (256*G[{I, -1, I, 0, I}, \[Beta]])/9 + 
     (256*G[{I, -1, I, -I, -I}, \[Beta]])/3 - 
     (256*G[{I, -1, I, -I, I}, \[Beta]])/3 - 
     (256*G[{I, -1, I, I, -I}, \[Beta]])/9 + 
     (256*G[{I, -1, I, I, I}, \[Beta]])/9 - 
     (512*G[{I, -1, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{I, -1, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{I, -1, 1, I, -I}, \[Beta]])/9 - 
     (512*G[{I, -1, 1, I, I}, \[Beta]])/9 + (64*G[{I, 0, 0, 0, -I}, \[Beta]])/
      9 - (64*G[{I, 0, 0, 0, I}, \[Beta]])/9 - 
     (64*G[{I, 0, 0, -I, -I}, \[Beta]])/9 + (64*G[{I, 0, 0, -I, I}, \[Beta]])/
      9 - (64*G[{I, 0, 0, I, -I}, \[Beta]])/9 + 
     (64*G[{I, 0, 0, I, I}, \[Beta]])/9 - (64*G[{I, 0, -I, 0, -I}, \[Beta]])/
      9 + (64*G[{I, 0, -I, 0, I}, \[Beta]])/9 - 
     (64*G[{I, 0, -I, -I, -I}, \[Beta]])/9 + 
     (64*G[{I, 0, -I, -I, I}, \[Beta]])/9 + 
     (64*G[{I, 0, -I, I, -I}, \[Beta]])/3 - (64*G[{I, 0, -I, I, I}, \[Beta]])/
      3 - (64*G[{I, 0, I, 0, -I}, \[Beta]])/9 + 
     (64*G[{I, 0, I, 0, I}, \[Beta]])/9 + (64*G[{I, 0, I, -I, -I}, \[Beta]])/
      3 - (64*G[{I, 0, I, -I, I}, \[Beta]])/3 - 
     (64*G[{I, 0, I, I, -I}, \[Beta]])/9 + (64*G[{I, 0, I, I, I}, \[Beta]])/
      9 + (256*G[{I, -I, -1, -I, -I}, \[Beta]])/3 - 
     (256*G[{I, -I, -1, -I, I}, \[Beta]])/3 - 
     (256*G[{I, -I, -1, I, -I}, \[Beta]])/3 + 
     (256*G[{I, -I, -1, I, I}, \[Beta]])/3 - 
     (64*G[{I, -I, 0, 0, -I}, \[Beta]])/3 + (64*G[{I, -I, 0, 0, I}, \[Beta]])/
      3 + (64*G[{I, -I, 0, -I, -I}, \[Beta]])/3 - 
     (64*G[{I, -I, 0, -I, I}, \[Beta]])/3 + 
     (64*G[{I, -I, 0, I, -I}, \[Beta]])/3 - (64*G[{I, -I, 0, I, I}, \[Beta]])/
      3 - (64*G[{I, -I, -I, 0, -I}, \[Beta]])/3 + 
     (64*G[{I, -I, -I, 0, I}, \[Beta]])/3 - 
     (64*G[{I, -I, -I, -I, -I}, \[Beta]])/3 + 
     (64*G[{I, -I, -I, -I, I}, \[Beta]])/3 + 
     64*G[{I, -I, -I, I, -I}, \[Beta]] - 64*G[{I, -I, -I, I, I}, \[Beta]] + 
     64*G[{I, -I, I, 0, -I}, \[Beta]] - 64*G[{I, -I, I, 0, I}, \[Beta]] - 
     192*G[{I, -I, I, -I, -I}, \[Beta]] + 192*G[{I, -I, I, -I, I}, \[Beta]] + 
     64*G[{I, -I, I, I, -I}, \[Beta]] - 64*G[{I, -I, I, I, I}, \[Beta]] + 
     (256*G[{I, -I, 1, -I, -I}, \[Beta]])/3 - 
     (256*G[{I, -I, 1, -I, I}, \[Beta]])/3 - 
     (256*G[{I, -I, 1, I, -I}, \[Beta]])/3 + 
     (256*G[{I, -I, 1, I, I}, \[Beta]])/3 + 
     (256*G[{I, I, -1, -I, -I}, \[Beta]])/9 - 
     (256*G[{I, I, -1, -I, I}, \[Beta]])/9 - 
     (256*G[{I, I, -1, I, -I}, \[Beta]])/9 + 
     (256*G[{I, I, -1, I, I}, \[Beta]])/9 + (64*G[{I, I, 0, 0, -I}, \[Beta]])/
      9 - (64*G[{I, I, 0, 0, I}, \[Beta]])/9 - 
     (64*G[{I, I, 0, -I, -I}, \[Beta]])/9 + (64*G[{I, I, 0, -I, I}, \[Beta]])/
      9 - (64*G[{I, I, 0, I, -I}, \[Beta]])/9 + 
     (64*G[{I, I, 0, I, I}, \[Beta]])/9 - (64*G[{I, I, -I, 0, -I}, \[Beta]])/
      3 + (64*G[{I, I, -I, 0, I}, \[Beta]])/3 - 
     (64*G[{I, I, -I, -I, -I}, \[Beta]])/3 + 
     (64*G[{I, I, -I, -I, I}, \[Beta]])/3 + 
     64*G[{I, I, -I, I, -I}, \[Beta]] - 64*G[{I, I, -I, I, I}, \[Beta]] + 
     (64*G[{I, I, I, 0, -I}, \[Beta]])/9 - (64*G[{I, I, I, 0, I}, \[Beta]])/
      9 - (64*G[{I, I, I, -I, -I}, \[Beta]])/3 + 
     (64*G[{I, I, I, -I, I}, \[Beta]])/3 + (64*G[{I, I, I, I, -I}, \[Beta]])/
      9 - (64*G[{I, I, I, I, I}, \[Beta]])/9 + 
     (256*G[{I, I, 1, -I, -I}, \[Beta]])/9 - 
     (256*G[{I, I, 1, -I, I}, \[Beta]])/9 - 
     (256*G[{I, I, 1, I, -I}, \[Beta]])/9 + (256*G[{I, I, 1, I, I}, \[Beta]])/
      9 - (512*G[{I, 1, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{I, 1, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{I, 1, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{I, 1, -1, I, I}, \[Beta]])/9 + 
     (256*G[{I, 1, -I, 0, -I}, \[Beta]])/9 - 
     (256*G[{I, 1, -I, 0, I}, \[Beta]])/9 + 
     (256*G[{I, 1, -I, -I, -I}, \[Beta]])/9 - 
     (256*G[{I, 1, -I, -I, I}, \[Beta]])/9 - 
     (256*G[{I, 1, -I, I, -I}, \[Beta]])/3 + 
     (256*G[{I, 1, -I, I, I}, \[Beta]])/3 - 
     (256*G[{I, 1, I, 0, -I}, \[Beta]])/9 + (256*G[{I, 1, I, 0, I}, \[Beta]])/
      9 + (256*G[{I, 1, I, -I, -I}, \[Beta]])/3 - 
     (256*G[{I, 1, I, -I, I}, \[Beta]])/3 - 
     (256*G[{I, 1, I, I, -I}, \[Beta]])/9 + (256*G[{I, 1, I, I, I}, \[Beta]])/
      9 - (512*G[{I, 1, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{I, 1, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{I, 1, 1, I, -I}, \[Beta]])/9 - (512*G[{I, 1, 1, I, I}, \[Beta]])/
      9 + (512*G[{1, -1, -1, -I, -I}, \[Beta]])/9 - 
     (512*G[{1, -1, -1, -I, I}, \[Beta]])/9 - 
     (512*G[{1, -1, -1, I, -I}, \[Beta]])/9 + 
     (512*G[{1, -1, -1, I, I}, \[Beta]])/9 - 
     (256*G[{1, -1, -I, 0, -I}, \[Beta]])/9 + 
     (256*G[{1, -1, -I, 0, I}, \[Beta]])/9 - 
     (256*G[{1, -1, -I, -I, -I}, \[Beta]])/9 + 
     (256*G[{1, -1, -I, -I, I}, \[Beta]])/9 + 
     (256*G[{1, -1, -I, I, -I}, \[Beta]])/3 - 
     (256*G[{1, -1, -I, I, I}, \[Beta]])/3 + 
     (256*G[{1, -1, I, 0, -I}, \[Beta]])/9 - 
     (256*G[{1, -1, I, 0, I}, \[Beta]])/9 - 
     (256*G[{1, -1, I, -I, -I}, \[Beta]])/3 + 
     (256*G[{1, -1, I, -I, I}, \[Beta]])/3 + 
     (256*G[{1, -1, I, I, -I}, \[Beta]])/9 - 
     (256*G[{1, -1, I, I, I}, \[Beta]])/9 + 
     (512*G[{1, -1, 1, -I, -I}, \[Beta]])/9 - 
     (512*G[{1, -1, 1, -I, I}, \[Beta]])/9 - 
     (512*G[{1, -1, 1, I, -I}, \[Beta]])/9 + 
     (512*G[{1, -1, 1, I, I}, \[Beta]])/9 - 
     (512*G[{1, -I, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{1, -I, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{1, -I, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{1, -I, -1, I, I}, \[Beta]])/9 + 
     (128*G[{1, -I, 0, 0, -I}, \[Beta]])/9 - 
     (128*G[{1, -I, 0, 0, I}, \[Beta]])/9 - 
     (128*G[{1, -I, 0, -I, -I}, \[Beta]])/9 + 
     (128*G[{1, -I, 0, -I, I}, \[Beta]])/9 - 
     (128*G[{1, -I, 0, I, -I}, \[Beta]])/9 + 
     (128*G[{1, -I, 0, I, I}, \[Beta]])/9 + 
     (128*G[{1, -I, -I, 0, -I}, \[Beta]])/9 - 
     (128*G[{1, -I, -I, 0, I}, \[Beta]])/9 + 
     (128*G[{1, -I, -I, -I, -I}, \[Beta]])/9 - 
     (128*G[{1, -I, -I, -I, I}, \[Beta]])/9 - 
     (128*G[{1, -I, -I, I, -I}, \[Beta]])/3 + 
     (128*G[{1, -I, -I, I, I}, \[Beta]])/3 - 
     (128*G[{1, -I, I, 0, -I}, \[Beta]])/3 + 
     (128*G[{1, -I, I, 0, I}, \[Beta]])/3 + 
     128*G[{1, -I, I, -I, -I}, \[Beta]] - 128*G[{1, -I, I, -I, I}, \[Beta]] - 
     (128*G[{1, -I, I, I, -I}, \[Beta]])/3 + 
     (128*G[{1, -I, I, I, I}, \[Beta]])/3 - 
     (512*G[{1, -I, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{1, -I, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{1, -I, 1, I, -I}, \[Beta]])/9 - 
     (512*G[{1, -I, 1, I, I}, \[Beta]])/9 - 
     (512*G[{1, I, -1, -I, -I}, \[Beta]])/9 + 
     (512*G[{1, I, -1, -I, I}, \[Beta]])/9 + 
     (512*G[{1, I, -1, I, -I}, \[Beta]])/9 - 
     (512*G[{1, I, -1, I, I}, \[Beta]])/9 - 
     (128*G[{1, I, 0, 0, -I}, \[Beta]])/9 + (128*G[{1, I, 0, 0, I}, \[Beta]])/
      9 + (128*G[{1, I, 0, -I, -I}, \[Beta]])/9 - 
     (128*G[{1, I, 0, -I, I}, \[Beta]])/9 + 
     (128*G[{1, I, 0, I, -I}, \[Beta]])/9 - (128*G[{1, I, 0, I, I}, \[Beta]])/
      9 + (128*G[{1, I, -I, 0, -I}, \[Beta]])/3 - 
     (128*G[{1, I, -I, 0, I}, \[Beta]])/3 + 
     (128*G[{1, I, -I, -I, -I}, \[Beta]])/3 - 
     (128*G[{1, I, -I, -I, I}, \[Beta]])/3 - 
     128*G[{1, I, -I, I, -I}, \[Beta]] + 128*G[{1, I, -I, I, I}, \[Beta]] - 
     (128*G[{1, I, I, 0, -I}, \[Beta]])/9 + (128*G[{1, I, I, 0, I}, \[Beta]])/
      9 + (128*G[{1, I, I, -I, -I}, \[Beta]])/3 - 
     (128*G[{1, I, I, -I, I}, \[Beta]])/3 - 
     (128*G[{1, I, I, I, -I}, \[Beta]])/9 + (128*G[{1, I, I, I, I}, \[Beta]])/
      9 - (512*G[{1, I, 1, -I, -I}, \[Beta]])/9 + 
     (512*G[{1, I, 1, -I, I}, \[Beta]])/9 + 
     (512*G[{1, I, 1, I, -I}, \[Beta]])/9 - (512*G[{1, I, 1, I, I}, \[Beta]])/
      9 + (512*G[{1, 1, -1, -I, -I}, \[Beta]])/9 - 
     (512*G[{1, 1, -1, -I, I}, \[Beta]])/9 - 
     (512*G[{1, 1, -1, I, -I}, \[Beta]])/9 + 
     (512*G[{1, 1, -1, I, I}, \[Beta]])/9 - 
     (256*G[{1, 1, -I, 0, -I}, \[Beta]])/9 + 
     (256*G[{1, 1, -I, 0, I}, \[Beta]])/9 - 
     (256*G[{1, 1, -I, -I, -I}, \[Beta]])/9 + 
     (256*G[{1, 1, -I, -I, I}, \[Beta]])/9 + 
     (256*G[{1, 1, -I, I, -I}, \[Beta]])/3 - 
     (256*G[{1, 1, -I, I, I}, \[Beta]])/3 + 
     (256*G[{1, 1, I, 0, -I}, \[Beta]])/9 - (256*G[{1, 1, I, 0, I}, \[Beta]])/
      9 - (256*G[{1, 1, I, -I, -I}, \[Beta]])/3 + 
     (256*G[{1, 1, I, -I, I}, \[Beta]])/3 + 
     (256*G[{1, 1, I, I, -I}, \[Beta]])/9 - (256*G[{1, 1, I, I, I}, \[Beta]])/
      9 + (512*G[{1, 1, 1, -I, -I}, \[Beta]])/9 - 
     (512*G[{1, 1, 1, -I, I}, \[Beta]])/9 - 
     (512*G[{1, 1, 1, I, -I}, \[Beta]])/9 + (512*G[{1, 1, 1, I, I}, \[Beta]])/
      9 + (2*Pi^2*G[{-1}, \[Beta]]*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/9 - 
     (2*Pi^2*G[{-I}, \[Beta]]*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/9 - 
     (2*Pi^2*G[{I}, \[Beta]]*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/9 + 
     (2*Pi^2*G[{1}, \[Beta]]*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/9 + 
     (32*Pi^2*G[{-1, -1}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{-1, -I}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{-1, I}, \[Beta]]*(-1 + Log[4]))/9 + 
     (32*Pi^2*G[{-1, 1}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{-I, -1}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{-I, 1}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{I, -1}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{I, 1}, \[Beta]]*(-1 + Log[4]))/9 + 
     (32*Pi^2*G[{1, -1}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{1, -I}, \[Beta]]*(-1 + Log[4]))/9 - 
     (32*Pi^2*G[{1, I}, \[Beta]]*(-1 + Log[4]))/9 + 
     (32*Pi^2*G[{1, 1}, \[Beta]]*(-1 + Log[4]))/9 + 
     (8*G[{-I, I}, \[Beta]]*(Pi^2*(-17 + 36*Log[2]) - 2*(-6 + Zeta[3])))/27 + 
     (8*G[{I, -I}, \[Beta]]*(Pi^2*(-17 + 36*Log[2]) - 2*(-6 + Zeta[3])))/27 + 
     (8*G[{-I, -I}, \[Beta]]*(Pi^2*(-7 + Log[4096]) + 2*(-6 + Zeta[3])))/27 + 
     (8*G[{I, I}, \[Beta]]*(Pi^2*(-7 + Log[4096]) + 2*(-6 + Zeta[3])))/27 + 
     (Pi^4*(-187 + 120*Log[8]) + 20*Pi^2*(-42 + 108*Log[2] - 144*Log[2]^2 + 
         96*Log[2]^3 + 43*Zeta[3]) + 72*(-15 + 5*Zeta[3] + Zeta[5]))/1620), 
 Acanonical[8] -> ((-2*I)/3)*G[{I}, \[Beta]] - ((I/3)*G[{I}, \[Beta]])/
    \[Epsilon] - (I/18)*(18 + Pi^2)*\[Epsilon]*G[{I}, \[Beta]] + 
   G[{-I}, \[Beta]]*((2*I)/3 + (I/3)/\[Epsilon] + (I/18)*(18 + Pi^2)*
      \[Epsilon] + (I/1080)*\[Epsilon]^3*(1800 + 180*Pi^2 + 7*Pi^4 - 
       480*Zeta[3]) + (I/9)*\[Epsilon]^2*(12 + Pi^2 - 2*Zeta[3])) - 
   (I/1080)*\[Epsilon]^3*G[{I}, \[Beta]]*(1800 + 180*Pi^2 + 7*Pi^4 - 
     480*Zeta[3]) - (I/9)*\[Epsilon]^2*G[{I}, \[Beta]]*
    (12 + Pi^2 - 2*Zeta[3]), Acanonical[9] -> (-2*I)*G[{I}, \[Beta]] - 
   (I*G[{I}, \[Beta]])/\[Epsilon] - (I/6)*(18 + Pi^2)*\[Epsilon]*
    G[{I}, \[Beta]] + G[{-I}, \[Beta]]*(2*I + I/\[Epsilon] + 
     (I/6)*(18 + Pi^2)*\[Epsilon] + (I/360)*\[Epsilon]^3*
      (1800 + 180*Pi^2 + 7*Pi^4 - 480*Zeta[3]) + (I/3)*\[Epsilon]^2*
      (12 + Pi^2 - 2*Zeta[3])) - (I/360)*\[Epsilon]^3*G[{I}, \[Beta]]*
    (1800 + 180*Pi^2 + 7*Pi^4 - 480*Zeta[3]) - 
   (I/3)*\[Epsilon]^2*G[{I}, \[Beta]]*(12 + Pi^2 - 2*Zeta[3]), 
 Acanonical[10] -> \[Epsilon]*((5*Pi)/2 + (5*I)*Pi*G[{-I}, \[Beta]] - 
     (5*I)*Pi*G[{I}, \[Beta]]) + \[Epsilon]^2*
    ((-10*I)*Pi*G[{0, -I}, \[Beta]] + (10*I)*Pi*G[{0, I}, \[Beta]] + 
     (10*I)*Pi*G[{-I, -I}, \[Beta]] - (10*I)*Pi*G[{-I, I}, \[Beta]] + 
     (10*I)*Pi*G[{I, -I}, \[Beta]] - (10*I)*Pi*G[{I, I}, \[Beta]] + 
     Pi*(95/6 - Log[32]) - ((5*I)/6)*Pi*G[{-I}, \[Beta]]*(-44 + Log[4096]) + 
     ((5*I)/6)*Pi*G[{I}, \[Beta]]*(-44 + Log[4096])) + 
   \[Epsilon]^3*(20*Pi^2*G[{0, -1}, \[Beta]] - 20*Pi^2*G[{0, 1}, \[Beta]] - 
     20*Pi^2*G[{-I, -1}, \[Beta]] + 20*Pi^2*G[{-I, 1}, \[Beta]] - 
     20*Pi^2*G[{I, -1}, \[Beta]] + 20*Pi^2*G[{I, 1}, \[Beta]] + 
     (40*I)*Pi*G[{0, -1, -I}, \[Beta]] - (40*I)*Pi*G[{0, -1, I}, \[Beta]] - 
     (20*I)*Pi*G[{0, 0, -I}, \[Beta]] + (20*I)*Pi*G[{0, 0, I}, \[Beta]] - 
     (20*I)*Pi*G[{0, -I, -I}, \[Beta]] + (20*I)*Pi*G[{0, -I, I}, \[Beta]] - 
     (20*I)*Pi*G[{0, I, -I}, \[Beta]] + (20*I)*Pi*G[{0, I, I}, \[Beta]] + 
     (40*I)*Pi*G[{0, 1, -I}, \[Beta]] - (40*I)*Pi*G[{0, 1, I}, \[Beta]] - 
     (40*I)*Pi*G[{-I, -1, -I}, \[Beta]] + (40*I)*Pi*G[{-I, -1, I}, \[Beta]] + 
     (20*I)*Pi*G[{-I, 0, -I}, \[Beta]] - (20*I)*Pi*G[{-I, 0, I}, \[Beta]] + 
     (20*I)*Pi*G[{-I, -I, -I}, \[Beta]] - (20*I)*Pi*G[{-I, -I, I}, \[Beta]] + 
     (20*I)*Pi*G[{-I, I, -I}, \[Beta]] - (20*I)*Pi*G[{-I, I, I}, \[Beta]] - 
     (40*I)*Pi*G[{-I, 1, -I}, \[Beta]] + (40*I)*Pi*G[{-I, 1, I}, \[Beta]] - 
     (40*I)*Pi*G[{I, -1, -I}, \[Beta]] + (40*I)*Pi*G[{I, -1, I}, \[Beta]] + 
     (20*I)*Pi*G[{I, 0, -I}, \[Beta]] - (20*I)*Pi*G[{I, 0, I}, \[Beta]] + 
     (20*I)*Pi*G[{I, -I, -I}, \[Beta]] - (20*I)*Pi*G[{I, -I, I}, \[Beta]] + 
     (20*I)*Pi*G[{I, I, -I}, \[Beta]] - (20*I)*Pi*G[{I, I, I}, \[Beta]] - 
     (40*I)*Pi*G[{I, 1, -I}, \[Beta]] + (40*I)*Pi*G[{I, 1, I}, \[Beta]] + 
     ((5*I)/18)*Pi*G[{-I}, \[Beta]]*(680 + 6*Pi^2 - 108*Log[2] + 
       36*Log[2]^2 - 39*Log[16]) - ((5*I)/18)*Pi*G[{I}, \[Beta]]*
      (680 + 6*Pi^2 - 108*Log[2] + 36*Log[2]^2 - 39*Log[16]) + 
     (5*Pi*(229 + 3*Pi^2 - 54*Log[2] + 18*Log[2]^2 - 15*Log[16]))/18 + 
     ((5*I)/3)*Pi*G[{0, -I}, \[Beta]]*(-44 + Log[4096]) - 
     ((5*I)/3)*Pi*G[{0, I}, \[Beta]]*(-44 + Log[4096]) - 
     ((5*I)/3)*Pi*G[{-I, -I}, \[Beta]]*(-44 + Log[4096]) + 
     ((5*I)/3)*Pi*G[{-I, I}, \[Beta]]*(-44 + Log[4096]) - 
     ((5*I)/3)*Pi*G[{I, -I}, \[Beta]]*(-44 + Log[4096]) + 
     ((5*I)/3)*Pi*G[{I, I}, \[Beta]]*(-44 + Log[4096])), 
 Acanonical[11] -> (35*Pi*\[Epsilon])/6 + 
   \[Epsilon]^2*(((70*I)/3)*Pi*G[{0, -I}, \[Beta]] - 
     ((70*I)/3)*Pi*G[{0, I}, \[Beta]] - (35*Pi*(-50 + Log[4096]))/36) + 
   \[Epsilon]^3*((-140*Pi^2*G[{0, -1}, \[Beta]])/3 + 
     (140*Pi^2*G[{0, 1}, \[Beta]])/3 - ((280*I)/3)*Pi*
      G[{0, -1, -I}, \[Beta]] + ((280*I)/3)*Pi*G[{0, -1, I}, \[Beta]] + 
     ((140*I)/3)*Pi*G[{0, 0, -I}, \[Beta]] - ((140*I)/3)*Pi*
      G[{0, 0, I}, \[Beta]] + ((140*I)/3)*Pi*G[{0, -I, -I}, \[Beta]] - 
     ((140*I)/3)*Pi*G[{0, -I, I}, \[Beta]] + ((140*I)/3)*Pi*
      G[{0, I, -I}, \[Beta]] - ((140*I)/3)*Pi*G[{0, I, I}, \[Beta]] - 
     ((280*I)/3)*Pi*G[{0, 1, -I}, \[Beta]] + ((280*I)/3)*Pi*
      G[{0, 1, I}, \[Beta]] + (35*Pi*(415 + 3*Pi^2 - 54*Log[2] + 
        18*Log[2]^2 - 24*Log[16]))/54 - ((35*I)/9)*Pi*G[{0, -I}, \[Beta]]*
      (-44 + Log[4096]) + ((35*I)/9)*Pi*G[{0, I}, \[Beta]]*
      (-44 + Log[4096])), Acanonical[12] -> -G[{-I, I}, \[Beta]] - 
   G[{I, -I}, \[Beta]] + G[{I, I}, \[Beta]] + 
   \[Epsilon]*(-2*G[{-I, I}, \[Beta]] - 2*G[{I, -I}, \[Beta]] + 
     2*G[{I, I}, \[Beta]] - 2*G[{-I, 0, -I}, \[Beta]] + 
     2*G[{-I, 0, I}, \[Beta]] + 2*G[{-I, -I, -I}, \[Beta]] - 
     2*G[{-I, -I, I}, \[Beta]] + 2*G[{-I, I, -I}, \[Beta]] - 
     2*G[{-I, I, I}, \[Beta]] + 2*G[{I, 0, -I}, \[Beta]] - 
     2*G[{I, 0, I}, \[Beta]] - 2*G[{I, -I, -I}, \[Beta]] + 
     2*G[{I, -I, I}, \[Beta]] - 2*G[{I, I, -I}, \[Beta]] + 
     2*G[{I, I, I}, \[Beta]]) + \[Epsilon]^2*
    ((-3 - (7*Pi^2)/6)*G[{-I, I}, \[Beta]] + (-3 - (7*Pi^2)/6)*
      G[{I, -I}, \[Beta]] + (3 + (7*Pi^2)/6)*G[{I, I}, \[Beta]] - 
     4*G[{-I, 0, -I}, \[Beta]] + 4*G[{-I, 0, I}, \[Beta]] + 
     4*G[{-I, -I, -I}, \[Beta]] - 4*G[{-I, -I, I}, \[Beta]] + 
     4*G[{-I, I, -I}, \[Beta]] - 4*G[{-I, I, I}, \[Beta]] + 
     4*G[{I, 0, -I}, \[Beta]] - 4*G[{I, 0, I}, \[Beta]] - 
     4*G[{I, -I, -I}, \[Beta]] + 4*G[{I, -I, I}, \[Beta]] - 
     4*G[{I, I, -I}, \[Beta]] + 4*G[{I, I, I}, \[Beta]] - 
     4*G[{-I, 0, 0, -I}, \[Beta]] + 4*G[{-I, 0, 0, I}, \[Beta]] + 
     4*G[{-I, 0, -I, -I}, \[Beta]] - 4*G[{-I, 0, -I, I}, \[Beta]] + 
     4*G[{-I, 0, I, -I}, \[Beta]] - 4*G[{-I, 0, I, I}, \[Beta]] + 
     4*G[{-I, -I, 0, -I}, \[Beta]] - 4*G[{-I, -I, 0, I}, \[Beta]] + 
     4*G[{-I, -I, -I, -I}, \[Beta]] - 4*G[{-I, -I, -I, I}, \[Beta]] - 
     12*G[{-I, -I, I, -I}, \[Beta]] + 12*G[{-I, -I, I, I}, \[Beta]] + 
     4*G[{-I, I, 0, -I}, \[Beta]] - 4*G[{-I, I, 0, I}, \[Beta]] - 
     12*G[{-I, I, -I, -I}, \[Beta]] + 12*G[{-I, I, -I, I}, \[Beta]] + 
     4*G[{-I, I, I, -I}, \[Beta]] - 4*G[{-I, I, I, I}, \[Beta]] + 
     4*G[{I, 0, 0, -I}, \[Beta]] - 4*G[{I, 0, 0, I}, \[Beta]] - 
     4*G[{I, 0, -I, -I}, \[Beta]] + 4*G[{I, 0, -I, I}, \[Beta]] - 
     4*G[{I, 0, I, -I}, \[Beta]] + 4*G[{I, 0, I, I}, \[Beta]] - 
     4*G[{I, -I, 0, -I}, \[Beta]] + 4*G[{I, -I, 0, I}, \[Beta]] - 
     4*G[{I, -I, -I, -I}, \[Beta]] + 4*G[{I, -I, -I, I}, \[Beta]] + 
     12*G[{I, -I, I, -I}, \[Beta]] - 12*G[{I, -I, I, I}, \[Beta]] - 
     4*G[{I, I, 0, -I}, \[Beta]] + 4*G[{I, I, 0, I}, \[Beta]] + 
     12*G[{I, I, -I, -I}, \[Beta]] - 12*G[{I, I, -I, I}, \[Beta]] - 
     4*G[{I, I, I, -I}, \[Beta]] + 4*G[{I, I, I, I}, \[Beta]]) + 
   G[{-I, -I}, \[Beta]]*(1 + 2*\[Epsilon] + (3 + (7*Pi^2)/6)*\[Epsilon]^2 + 
     \[Epsilon]^3*(4 + Pi^2*(7/3 - 4*Log[2]) - (2*Zeta[3])/3)) + 
   \[Epsilon]^3*((-6 + (5*Pi^2)/3)*G[{-I, 0, -I}, \[Beta]] + 
     (6 - (5*Pi^2)/3)*G[{-I, 0, I}, \[Beta]] - 
     4*Pi^2*G[{-I, -I, -1}, \[Beta]] + (6 + (7*Pi^2)/3)*
      G[{-I, -I, -I}, \[Beta]] + (-6 + (17*Pi^2)/3)*G[{-I, -I, I}, \[Beta]] - 
     4*Pi^2*G[{-I, -I, 1}, \[Beta]] + 4*Pi^2*G[{-I, I, -1}, \[Beta]] + 
     (6 - (17*Pi^2)/3)*G[{-I, I, -I}, \[Beta]] + (-6 - (7*Pi^2)/3)*
      G[{-I, I, I}, \[Beta]] + 4*Pi^2*G[{-I, I, 1}, \[Beta]] + 
     (6 - (5*Pi^2)/3)*G[{I, 0, -I}, \[Beta]] + (-6 + (5*Pi^2)/3)*
      G[{I, 0, I}, \[Beta]] + 4*Pi^2*G[{I, -I, -1}, \[Beta]] + 
     (-6 - (7*Pi^2)/3)*G[{I, -I, -I}, \[Beta]] + (6 - (17*Pi^2)/3)*
      G[{I, -I, I}, \[Beta]] + 4*Pi^2*G[{I, -I, 1}, \[Beta]] - 
     4*Pi^2*G[{I, I, -1}, \[Beta]] + (-6 + (17*Pi^2)/3)*
      G[{I, I, -I}, \[Beta]] + (6 + (7*Pi^2)/3)*G[{I, I, I}, \[Beta]] - 
     4*Pi^2*G[{I, I, 1}, \[Beta]] - 8*G[{-I, 0, 0, -I}, \[Beta]] + 
     8*G[{-I, 0, 0, I}, \[Beta]] + 8*G[{-I, 0, -I, -I}, \[Beta]] - 
     8*G[{-I, 0, -I, I}, \[Beta]] + 8*G[{-I, 0, I, -I}, \[Beta]] - 
     8*G[{-I, 0, I, I}, \[Beta]] + 8*G[{-I, -I, 0, -I}, \[Beta]] - 
     8*G[{-I, -I, 0, I}, \[Beta]] + 8*G[{-I, -I, -I, -I}, \[Beta]] - 
     8*G[{-I, -I, -I, I}, \[Beta]] - 24*G[{-I, -I, I, -I}, \[Beta]] + 
     24*G[{-I, -I, I, I}, \[Beta]] + 8*G[{-I, I, 0, -I}, \[Beta]] - 
     8*G[{-I, I, 0, I}, \[Beta]] - 24*G[{-I, I, -I, -I}, \[Beta]] + 
     24*G[{-I, I, -I, I}, \[Beta]] + 8*G[{-I, I, I, -I}, \[Beta]] - 
     8*G[{-I, I, I, I}, \[Beta]] + 8*G[{I, 0, 0, -I}, \[Beta]] - 
     8*G[{I, 0, 0, I}, \[Beta]] - 8*G[{I, 0, -I, -I}, \[Beta]] + 
     8*G[{I, 0, -I, I}, \[Beta]] - 8*G[{I, 0, I, -I}, \[Beta]] + 
     8*G[{I, 0, I, I}, \[Beta]] - 8*G[{I, -I, 0, -I}, \[Beta]] + 
     8*G[{I, -I, 0, I}, \[Beta]] - 8*G[{I, -I, -I, -I}, \[Beta]] + 
     8*G[{I, -I, -I, I}, \[Beta]] + 24*G[{I, -I, I, -I}, \[Beta]] - 
     24*G[{I, -I, I, I}, \[Beta]] - 8*G[{I, I, 0, -I}, \[Beta]] + 
     8*G[{I, I, 0, I}, \[Beta]] + 24*G[{I, I, -I, -I}, \[Beta]] - 
     24*G[{I, I, -I, I}, \[Beta]] - 8*G[{I, I, I, -I}, \[Beta]] + 
     8*G[{I, I, I, I}, \[Beta]] - 8*G[{-I, 0, 0, 0, -I}, \[Beta]] + 
     8*G[{-I, 0, 0, 0, I}, \[Beta]] + 8*G[{-I, 0, 0, -I, -I}, \[Beta]] - 
     8*G[{-I, 0, 0, -I, I}, \[Beta]] + 8*G[{-I, 0, 0, I, -I}, \[Beta]] - 
     8*G[{-I, 0, 0, I, I}, \[Beta]] + 8*G[{-I, 0, -I, 0, -I}, \[Beta]] - 
     8*G[{-I, 0, -I, 0, I}, \[Beta]] + 8*G[{-I, 0, -I, -I, -I}, \[Beta]] - 
     8*G[{-I, 0, -I, -I, I}, \[Beta]] - 24*G[{-I, 0, -I, I, -I}, \[Beta]] + 
     24*G[{-I, 0, -I, I, I}, \[Beta]] + 8*G[{-I, 0, I, 0, -I}, \[Beta]] - 
     8*G[{-I, 0, I, 0, I}, \[Beta]] - 24*G[{-I, 0, I, -I, -I}, \[Beta]] + 
     24*G[{-I, 0, I, -I, I}, \[Beta]] + 8*G[{-I, 0, I, I, -I}, \[Beta]] - 
     8*G[{-I, 0, I, I, I}, \[Beta]] - 32*G[{-I, -I, -1, -I, -I}, \[Beta]] + 
     32*G[{-I, -I, -1, -I, I}, \[Beta]] + 
     32*G[{-I, -I, -1, I, -I}, \[Beta]] - 32*G[{-I, -I, -1, I, I}, \[Beta]] + 
     8*G[{-I, -I, 0, 0, -I}, \[Beta]] - 8*G[{-I, -I, 0, 0, I}, \[Beta]] - 
     8*G[{-I, -I, 0, -I, -I}, \[Beta]] + 8*G[{-I, -I, 0, -I, I}, \[Beta]] - 
     8*G[{-I, -I, 0, I, -I}, \[Beta]] + 8*G[{-I, -I, 0, I, I}, \[Beta]] + 
     8*G[{-I, -I, -I, 0, -I}, \[Beta]] - 8*G[{-I, -I, -I, 0, I}, \[Beta]] + 
     8*G[{-I, -I, -I, -I, -I}, \[Beta]] - 8*G[{-I, -I, -I, -I, I}, \[Beta]] - 
     24*G[{-I, -I, -I, I, -I}, \[Beta]] + 24*G[{-I, -I, -I, I, I}, \[Beta]] - 
     24*G[{-I, -I, I, 0, -I}, \[Beta]] + 24*G[{-I, -I, I, 0, I}, \[Beta]] + 
     72*G[{-I, -I, I, -I, -I}, \[Beta]] - 72*G[{-I, -I, I, -I, I}, \[Beta]] - 
     24*G[{-I, -I, I, I, -I}, \[Beta]] + 24*G[{-I, -I, I, I, I}, \[Beta]] - 
     32*G[{-I, -I, 1, -I, -I}, \[Beta]] + 32*G[{-I, -I, 1, -I, I}, \[Beta]] + 
     32*G[{-I, -I, 1, I, -I}, \[Beta]] - 32*G[{-I, -I, 1, I, I}, \[Beta]] + 
     32*G[{-I, I, -1, -I, -I}, \[Beta]] - 32*G[{-I, I, -1, -I, I}, \[Beta]] - 
     32*G[{-I, I, -1, I, -I}, \[Beta]] + 32*G[{-I, I, -1, I, I}, \[Beta]] + 
     8*G[{-I, I, 0, 0, -I}, \[Beta]] - 8*G[{-I, I, 0, 0, I}, \[Beta]] - 
     8*G[{-I, I, 0, -I, -I}, \[Beta]] + 8*G[{-I, I, 0, -I, I}, \[Beta]] - 
     8*G[{-I, I, 0, I, -I}, \[Beta]] + 8*G[{-I, I, 0, I, I}, \[Beta]] - 
     24*G[{-I, I, -I, 0, -I}, \[Beta]] + 24*G[{-I, I, -I, 0, I}, \[Beta]] - 
     24*G[{-I, I, -I, -I, -I}, \[Beta]] + 24*G[{-I, I, -I, -I, I}, \[Beta]] + 
     72*G[{-I, I, -I, I, -I}, \[Beta]] - 72*G[{-I, I, -I, I, I}, \[Beta]] + 
     8*G[{-I, I, I, 0, -I}, \[Beta]] - 8*G[{-I, I, I, 0, I}, \[Beta]] - 
     24*G[{-I, I, I, -I, -I}, \[Beta]] + 24*G[{-I, I, I, -I, I}, \[Beta]] + 
     8*G[{-I, I, I, I, -I}, \[Beta]] - 8*G[{-I, I, I, I, I}, \[Beta]] + 
     32*G[{-I, I, 1, -I, -I}, \[Beta]] - 32*G[{-I, I, 1, -I, I}, \[Beta]] - 
     32*G[{-I, I, 1, I, -I}, \[Beta]] + 32*G[{-I, I, 1, I, I}, \[Beta]] + 
     8*G[{I, 0, 0, 0, -I}, \[Beta]] - 8*G[{I, 0, 0, 0, I}, \[Beta]] - 
     8*G[{I, 0, 0, -I, -I}, \[Beta]] + 8*G[{I, 0, 0, -I, I}, \[Beta]] - 
     8*G[{I, 0, 0, I, -I}, \[Beta]] + 8*G[{I, 0, 0, I, I}, \[Beta]] - 
     8*G[{I, 0, -I, 0, -I}, \[Beta]] + 8*G[{I, 0, -I, 0, I}, \[Beta]] - 
     8*G[{I, 0, -I, -I, -I}, \[Beta]] + 8*G[{I, 0, -I, -I, I}, \[Beta]] + 
     24*G[{I, 0, -I, I, -I}, \[Beta]] - 24*G[{I, 0, -I, I, I}, \[Beta]] - 
     8*G[{I, 0, I, 0, -I}, \[Beta]] + 8*G[{I, 0, I, 0, I}, \[Beta]] + 
     24*G[{I, 0, I, -I, -I}, \[Beta]] - 24*G[{I, 0, I, -I, I}, \[Beta]] - 
     8*G[{I, 0, I, I, -I}, \[Beta]] + 8*G[{I, 0, I, I, I}, \[Beta]] + 
     32*G[{I, -I, -1, -I, -I}, \[Beta]] - 32*G[{I, -I, -1, -I, I}, \[Beta]] - 
     32*G[{I, -I, -1, I, -I}, \[Beta]] + 32*G[{I, -I, -1, I, I}, \[Beta]] - 
     8*G[{I, -I, 0, 0, -I}, \[Beta]] + 8*G[{I, -I, 0, 0, I}, \[Beta]] + 
     8*G[{I, -I, 0, -I, -I}, \[Beta]] - 8*G[{I, -I, 0, -I, I}, \[Beta]] + 
     8*G[{I, -I, 0, I, -I}, \[Beta]] - 8*G[{I, -I, 0, I, I}, \[Beta]] - 
     8*G[{I, -I, -I, 0, -I}, \[Beta]] + 8*G[{I, -I, -I, 0, I}, \[Beta]] - 
     8*G[{I, -I, -I, -I, -I}, \[Beta]] + 8*G[{I, -I, -I, -I, I}, \[Beta]] + 
     24*G[{I, -I, -I, I, -I}, \[Beta]] - 24*G[{I, -I, -I, I, I}, \[Beta]] + 
     24*G[{I, -I, I, 0, -I}, \[Beta]] - 24*G[{I, -I, I, 0, I}, \[Beta]] - 
     72*G[{I, -I, I, -I, -I}, \[Beta]] + 72*G[{I, -I, I, -I, I}, \[Beta]] + 
     24*G[{I, -I, I, I, -I}, \[Beta]] - 24*G[{I, -I, I, I, I}, \[Beta]] + 
     32*G[{I, -I, 1, -I, -I}, \[Beta]] - 32*G[{I, -I, 1, -I, I}, \[Beta]] - 
     32*G[{I, -I, 1, I, -I}, \[Beta]] + 32*G[{I, -I, 1, I, I}, \[Beta]] - 
     32*G[{I, I, -1, -I, -I}, \[Beta]] + 32*G[{I, I, -1, -I, I}, \[Beta]] + 
     32*G[{I, I, -1, I, -I}, \[Beta]] - 32*G[{I, I, -1, I, I}, \[Beta]] - 
     8*G[{I, I, 0, 0, -I}, \[Beta]] + 8*G[{I, I, 0, 0, I}, \[Beta]] + 
     8*G[{I, I, 0, -I, -I}, \[Beta]] - 8*G[{I, I, 0, -I, I}, \[Beta]] + 
     8*G[{I, I, 0, I, -I}, \[Beta]] - 8*G[{I, I, 0, I, I}, \[Beta]] + 
     24*G[{I, I, -I, 0, -I}, \[Beta]] - 24*G[{I, I, -I, 0, I}, \[Beta]] + 
     24*G[{I, I, -I, -I, -I}, \[Beta]] - 24*G[{I, I, -I, -I, I}, \[Beta]] - 
     72*G[{I, I, -I, I, -I}, \[Beta]] + 72*G[{I, I, -I, I, I}, \[Beta]] - 
     8*G[{I, I, I, 0, -I}, \[Beta]] + 8*G[{I, I, I, 0, I}, \[Beta]] + 
     24*G[{I, I, I, -I, -I}, \[Beta]] - 24*G[{I, I, I, -I, I}, \[Beta]] - 
     8*G[{I, I, I, I, -I}, \[Beta]] + 8*G[{I, I, I, I, I}, \[Beta]] - 
     32*G[{I, I, 1, -I, -I}, \[Beta]] + 32*G[{I, I, 1, -I, I}, \[Beta]] + 
     32*G[{I, I, 1, I, -I}, \[Beta]] - 32*G[{I, I, 1, I, I}, \[Beta]] + 
     G[{-I, I}, \[Beta]]*(Pi^2*(-7/3 + Log[16]) + (2*(-6 + Zeta[3]))/3) + 
     G[{I, -I}, \[Beta]]*(Pi^2*(-7/3 + Log[16]) + (2*(-6 + Zeta[3]))/3) + 
     G[{I, I}, \[Beta]]*(4 + Pi^2*(7/3 - 4*Log[2]) - (2*Zeta[3])/3)), 
 Acanonical[13] -> 1/(2*\[Epsilon]^2) + \[Epsilon]^(-1) + 
   (\[Epsilon]*(-66 - Pi^2 + 4*a[1, 1] - 8*Sqrt[3]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/12 + 
   (\[Epsilon]^2*(-66 - Pi^2 - 4*a[1, 1] + 4*a[1, 2] - 
      8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/12 + 
   (\[Epsilon]^3*(-66 - Pi^2 - 4*a[1, 1] - 4*a[1, 2] + 4*a[1, 3] - 
      8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/12 + 
   (18 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/12, 
 Acanonical[14] -> (35*Pi)/9 + 
   (10*Pi*\[Epsilon]*(77 + (-12 + 7*Sqrt[3])*Pi - 7*Log[8]))/27 + 
   (5*\[Epsilon]^2*(-63*a[2, 1] + 8*Pi^2*(-195 + 35*Sqrt[3] + 144*Log[2]) - 
      56*Pi*(-58 + 5*Log[8])))/162 - 
   (5*\[Epsilon]^3*(504*Pi^4 + 63*(10*a[2, 1] + 3*a[2, 2]) - 
      16*Pi^2*(-2091 + 196*Sqrt[3] + 2340*Log[2] - 864*Log[2]^2) + 
      448*Pi*(-83 + 7*Log[8])))/486, Acanonical[15] -> 
  (4*Pi^2)/9 + (2*Pi^2*\[Epsilon]^2*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/9 - 
   (8*Pi^2*\[Epsilon]*(-1 + Log[4]))/9 - 
   (4*\[Epsilon]^3*(Pi^4*(-3 + Log[64]) + 
      2*Pi^2*(-6 + 18*Log[2] - 24*Log[2]^2 + 16*Log[2]^3 + 7*Zeta[3])))/27, 
 Acanonical[16] -> (-2*Pi^2)/(3*\[Epsilon]) + (\[Epsilon]*a[3, 1])/2 + 
   (\[Epsilon]^2*a[3, 2])/2 + (\[Epsilon]^3*a[3, 3])/2 + 
   (4*Pi^2*(-1 + Log[9]))/3, Acanonical[17] -> 
  \[Epsilon]*((-I/6)*Pi^2*G[{-I}, \[Beta]] + (I/6)*Pi^2*G[{I}, \[Beta]] - 
     I*G[{-I, -I, -I}, \[Beta]] + I*G[{-I, -I, I}, \[Beta]] + 
     I*G[{-I, I, -I}, \[Beta]] - I*G[{-I, I, I}, \[Beta]] + 
     I*G[{I, -I, -I}, \[Beta]] - I*G[{I, -I, I}, \[Beta]] - 
     I*G[{I, I, -I}, \[Beta]] + I*G[{I, I, I}, \[Beta]]) + 
   \[Epsilon]^2*((-I/3)*Pi^2*G[{0, -I}, \[Beta]] + 
     (I/3)*Pi^2*G[{0, I}, \[Beta]] - (I/2)*Pi^2*G[{-I, -I}, \[Beta]] - 
     ((7*I)/6)*Pi^2*G[{-I, I}, \[Beta]] + 
     (I/6)*Pi^2*G[{-I, -(1/Sqrt[3])}, \[Beta]] + 
     (I/6)*Pi^2*G[{-I, 1/Sqrt[3]}, \[Beta]] + ((2*I)/3)*Pi^2*
      G[{-I, -Sqrt[3]}, \[Beta]] + ((2*I)/3)*Pi^2*G[{-I, Sqrt[3]}, \[Beta]] + 
     ((7*I)/6)*Pi^2*G[{I, -I}, \[Beta]] + (I/2)*Pi^2*G[{I, I}, \[Beta]] - 
     (I/6)*Pi^2*G[{I, -(1/Sqrt[3])}, \[Beta]] - 
     (I/6)*Pi^2*G[{I, 1/Sqrt[3]}, \[Beta]] - ((2*I)/3)*Pi^2*
      G[{I, -Sqrt[3]}, \[Beta]] - ((2*I)/3)*Pi^2*G[{I, Sqrt[3]}, \[Beta]] - 
     (2*I)*G[{-I, -I, -I}, \[Beta]] + (2*I)*G[{-I, -I, I}, \[Beta]] + 
     (2*I)*G[{-I, I, -I}, \[Beta]] - (2*I)*G[{-I, I, I}, \[Beta]] + 
     (2*I)*G[{I, -I, -I}, \[Beta]] - (2*I)*G[{I, -I, I}, \[Beta]] - 
     (2*I)*G[{I, I, -I}, \[Beta]] + (2*I)*G[{I, I, I}, \[Beta]] - 
     (2*I)*G[{0, -I, -I, -I}, \[Beta]] + (2*I)*G[{0, -I, -I, I}, \[Beta]] + 
     (2*I)*G[{0, -I, I, -I}, \[Beta]] - (2*I)*G[{0, -I, I, I}, \[Beta]] + 
     (2*I)*G[{0, I, -I, -I}, \[Beta]] - (2*I)*G[{0, I, -I, I}, \[Beta]] - 
     (2*I)*G[{0, I, I, -I}, \[Beta]] + (2*I)*G[{0, I, I, I}, \[Beta]] - 
     (2*I)*G[{-I, -I, 0, -I}, \[Beta]] + (2*I)*G[{-I, -I, 0, I}, \[Beta]] - 
     (2*I)*G[{-I, -I, -I, -I}, \[Beta]] + (2*I)*G[{-I, -I, -I, I}, \[Beta]] + 
     (6*I)*G[{-I, -I, I, -I}, \[Beta]] - (6*I)*G[{-I, -I, I, I}, \[Beta]] + 
     (2*I)*G[{-I, I, 0, -I}, \[Beta]] - (2*I)*G[{-I, I, 0, I}, \[Beta]] - 
     (10*I)*G[{-I, I, -I, -I}, \[Beta]] + (10*I)*G[{-I, I, -I, I}, \[Beta]] + 
     (6*I)*G[{-I, I, I, -I}, \[Beta]] - (6*I)*G[{-I, I, I, I}, \[Beta]] + 
     (3*I)*G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     (3*I)*G[{-I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     (3*I)*G[{-I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     (3*I)*G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     (3*I)*G[{-I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     (3*I)*G[{-I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     (3*I)*G[{-I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     (3*I)*G[{-I, 1/Sqrt[3], I, I}, \[Beta]] + 
     (3*I)*G[{-I, -Sqrt[3], -I, -I}, \[Beta]] - 
     (3*I)*G[{-I, -Sqrt[3], -I, I}, \[Beta]] - 
     (3*I)*G[{-I, -Sqrt[3], I, -I}, \[Beta]] + 
     (3*I)*G[{-I, -Sqrt[3], I, I}, \[Beta]] + 
     (3*I)*G[{-I, Sqrt[3], -I, -I}, \[Beta]] - 
     (3*I)*G[{-I, Sqrt[3], -I, I}, \[Beta]] - 
     (3*I)*G[{-I, Sqrt[3], I, -I}, \[Beta]] + 
     (3*I)*G[{-I, Sqrt[3], I, I}, \[Beta]] + 
     (2*I)*G[{I, -I, 0, -I}, \[Beta]] - (2*I)*G[{I, -I, 0, I}, \[Beta]] + 
     (6*I)*G[{I, -I, -I, -I}, \[Beta]] - (6*I)*G[{I, -I, -I, I}, \[Beta]] - 
     (10*I)*G[{I, -I, I, -I}, \[Beta]] + (10*I)*G[{I, -I, I, I}, \[Beta]] - 
     (2*I)*G[{I, I, 0, -I}, \[Beta]] + (2*I)*G[{I, I, 0, I}, \[Beta]] + 
     (6*I)*G[{I, I, -I, -I}, \[Beta]] - (6*I)*G[{I, I, -I, I}, \[Beta]] - 
     (2*I)*G[{I, I, I, -I}, \[Beta]] + (2*I)*G[{I, I, I, I}, \[Beta]] - 
     (3*I)*G[{I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (3*I)*G[{I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     (3*I)*G[{I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     (3*I)*G[{I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     (3*I)*G[{I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     (3*I)*G[{I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     (3*I)*G[{I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     (3*I)*G[{I, 1/Sqrt[3], I, I}, \[Beta]] - 
     (3*I)*G[{I, -Sqrt[3], -I, -I}, \[Beta]] + 
     (3*I)*G[{I, -Sqrt[3], -I, I}, \[Beta]] + 
     (3*I)*G[{I, -Sqrt[3], I, -I}, \[Beta]] - 
     (3*I)*G[{I, -Sqrt[3], I, I}, \[Beta]] - 
     (3*I)*G[{I, Sqrt[3], -I, -I}, \[Beta]] + 
     (3*I)*G[{I, Sqrt[3], -I, I}, \[Beta]] + 
     (3*I)*G[{I, Sqrt[3], I, -I}, \[Beta]] - 
     (3*I)*G[{I, Sqrt[3], I, I}, \[Beta]] + (I/3)*Pi^2*G[{-I}, \[Beta]]*
      (-1 + Log[9]) - (I/3)*Pi^2*G[{I}, \[Beta]]*(-1 + Log[9])) + 
   \[Epsilon]^3*((I/24)*(4*Pi^2 + 3*a[3, 1])*G[{-I}, \[Beta]] - 
     (I/24)*(4*Pi^2 + 3*a[3, 1])*G[{I}, \[Beta]] - 
     ((2*I)/3)*Pi^2*G[{0, 0, -I}, \[Beta]] + ((2*I)/3)*Pi^2*
      G[{0, 0, I}, \[Beta]] - I*Pi^2*G[{0, -I, -I}, \[Beta]] - 
     ((7*I)/3)*Pi^2*G[{0, -I, I}, \[Beta]] + 
     (I/3)*Pi^2*G[{0, -I, -(1/Sqrt[3])}, \[Beta]] + 
     (I/3)*Pi^2*G[{0, -I, 1/Sqrt[3]}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{0, -I, -Sqrt[3]}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{0, -I, Sqrt[3]}, \[Beta]] + 
     ((7*I)/3)*Pi^2*G[{0, I, -I}, \[Beta]] + I*Pi^2*G[{0, I, I}, \[Beta]] - 
     (I/3)*Pi^2*G[{0, I, -(1/Sqrt[3])}, \[Beta]] - 
     (I/3)*Pi^2*G[{0, I, 1/Sqrt[3]}, \[Beta]] - 
     ((4*I)/3)*Pi^2*G[{0, I, -Sqrt[3]}, \[Beta]] - 
     ((4*I)/3)*Pi^2*G[{0, I, Sqrt[3]}, \[Beta]] + 
     ((2*I)/3)*Pi^2*G[{-I, 0, -I}, \[Beta]] - ((2*I)/3)*Pi^2*
      G[{-I, 0, I}, \[Beta]] + (2*I)*Pi^2*G[{-I, -I, -1}, \[Beta]] - 
     (I/6)*(18 + 7*Pi^2)*G[{-I, -I, -I}, \[Beta]] + 
     (3*I - ((17*I)/6)*Pi^2)*G[{-I, -I, I}, \[Beta]] + 
     (2*I)*Pi^2*G[{-I, -I, 1}, \[Beta]] + 
     (2*I)*Pi^2*G[{-I, I, -1}, \[Beta]] - ((3*I)/2)*(-2 + 5*Pi^2)*
      G[{-I, I, -I}, \[Beta]] - (I/6)*(18 + 19*Pi^2)*G[{-I, I, I}, \[Beta]] + 
     (2*I)*Pi^2*G[{-I, I, 1}, \[Beta]] + ((2*I)/3)*Pi^2*
      G[{-I, I, -(1/Sqrt[3])}, \[Beta]] + ((2*I)/3)*Pi^2*
      G[{-I, I, 1/Sqrt[3]}, \[Beta]] + ((8*I)/3)*Pi^2*
      G[{-I, I, -Sqrt[3]}, \[Beta]] + ((8*I)/3)*Pi^2*
      G[{-I, I, Sqrt[3]}, \[Beta]] - I*Pi^2*G[{-I, -(1/Sqrt[3]), -1}, 
       \[Beta]] - I*Pi^2*G[{-I, -(1/Sqrt[3]), 1}, \[Beta]] - 
     (I/3)*Pi^2*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]] - 
     ((4*I)/3)*Pi^2*G[{-I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]] - 
     I*Pi^2*G[{-I, 1/Sqrt[3], -1}, \[Beta]] - 
     I*Pi^2*G[{-I, 1/Sqrt[3], 1}, \[Beta]] - 
     (I/3)*Pi^2*G[{-I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]] - 
     ((4*I)/3)*Pi^2*G[{-I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]] - 
     I*Pi^2*G[{-I, -Sqrt[3], -1}, \[Beta]] - 
     I*Pi^2*G[{-I, -Sqrt[3], 1}, \[Beta]] - 
     (I/3)*Pi^2*G[{-I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]] - 
     ((4*I)/3)*Pi^2*G[{-I, -Sqrt[3], -Sqrt[3]}, \[Beta]] - 
     I*Pi^2*G[{-I, Sqrt[3], -1}, \[Beta]] - 
     I*Pi^2*G[{-I, Sqrt[3], 1}, \[Beta]] - 
     (I/3)*Pi^2*G[{-I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]] - 
     ((4*I)/3)*Pi^2*G[{-I, Sqrt[3], Sqrt[3]}, \[Beta]] + 
     ((2*I)/3)*Pi^2*G[{I, 0, -I}, \[Beta]] - ((2*I)/3)*Pi^2*
      G[{I, 0, I}, \[Beta]] - (2*I)*Pi^2*G[{I, -I, -1}, \[Beta]] + 
     (3*I + ((19*I)/6)*Pi^2)*G[{I, -I, -I}, \[Beta]] + 
     ((3*I)/2)*(-2 + 5*Pi^2)*G[{I, -I, I}, \[Beta]] - 
     (2*I)*Pi^2*G[{I, -I, 1}, \[Beta]] - ((2*I)/3)*Pi^2*
      G[{I, -I, -(1/Sqrt[3])}, \[Beta]] - ((2*I)/3)*Pi^2*
      G[{I, -I, 1/Sqrt[3]}, \[Beta]] - ((8*I)/3)*Pi^2*
      G[{I, -I, -Sqrt[3]}, \[Beta]] - ((8*I)/3)*Pi^2*
      G[{I, -I, Sqrt[3]}, \[Beta]] - (2*I)*Pi^2*G[{I, I, -1}, \[Beta]] + 
     (-3*I + ((17*I)/6)*Pi^2)*G[{I, I, -I}, \[Beta]] + 
     (3*I + ((7*I)/6)*Pi^2)*G[{I, I, I}, \[Beta]] - 
     (2*I)*Pi^2*G[{I, I, 1}, \[Beta]] + I*Pi^2*G[{I, -(1/Sqrt[3]), -1}, 
       \[Beta]] + I*Pi^2*G[{I, -(1/Sqrt[3]), 1}, \[Beta]] + 
     (I/3)*Pi^2*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]] + 
     I*Pi^2*G[{I, 1/Sqrt[3], -1}, \[Beta]] + 
     I*Pi^2*G[{I, 1/Sqrt[3], 1}, \[Beta]] + 
     (I/3)*Pi^2*G[{I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]] + 
     I*Pi^2*G[{I, -Sqrt[3], -1}, \[Beta]] + 
     I*Pi^2*G[{I, -Sqrt[3], 1}, \[Beta]] + 
     (I/3)*Pi^2*G[{I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{I, -Sqrt[3], -Sqrt[3]}, \[Beta]] + 
     I*Pi^2*G[{I, Sqrt[3], -1}, \[Beta]] + 
     I*Pi^2*G[{I, Sqrt[3], 1}, \[Beta]] + 
     (I/3)*Pi^2*G[{I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]] + 
     ((4*I)/3)*Pi^2*G[{I, Sqrt[3], Sqrt[3]}, \[Beta]] - 
     (4*I)*G[{0, -I, -I, -I}, \[Beta]] + (4*I)*G[{0, -I, -I, I}, \[Beta]] + 
     (4*I)*G[{0, -I, I, -I}, \[Beta]] - (4*I)*G[{0, -I, I, I}, \[Beta]] + 
     (4*I)*G[{0, I, -I, -I}, \[Beta]] - (4*I)*G[{0, I, -I, I}, \[Beta]] - 
     (4*I)*G[{0, I, I, -I}, \[Beta]] + (4*I)*G[{0, I, I, I}, \[Beta]] - 
     (4*I)*G[{-I, -I, 0, -I}, \[Beta]] + (4*I)*G[{-I, -I, 0, I}, \[Beta]] - 
     (4*I)*G[{-I, -I, -I, -I}, \[Beta]] + (4*I)*G[{-I, -I, -I, I}, \[Beta]] + 
     (12*I)*G[{-I, -I, I, -I}, \[Beta]] - (12*I)*G[{-I, -I, I, I}, \[Beta]] + 
     (4*I)*G[{-I, I, 0, -I}, \[Beta]] - (4*I)*G[{-I, I, 0, I}, \[Beta]] - 
     (20*I)*G[{-I, I, -I, -I}, \[Beta]] + (20*I)*G[{-I, I, -I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, I, -I}, \[Beta]] - (12*I)*G[{-I, I, I, I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], I, I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], I, I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], I, I}, \[Beta]] + 
     (4*I)*G[{I, -I, 0, -I}, \[Beta]] - (4*I)*G[{I, -I, 0, I}, \[Beta]] + 
     (12*I)*G[{I, -I, -I, -I}, \[Beta]] - (12*I)*G[{I, -I, -I, I}, \[Beta]] - 
     (20*I)*G[{I, -I, I, -I}, \[Beta]] + (20*I)*G[{I, -I, I, I}, \[Beta]] - 
     (4*I)*G[{I, I, 0, -I}, \[Beta]] + (4*I)*G[{I, I, 0, I}, \[Beta]] + 
     (12*I)*G[{I, I, -I, -I}, \[Beta]] - (12*I)*G[{I, I, -I, I}, \[Beta]] - 
     (4*I)*G[{I, I, I, -I}, \[Beta]] + (4*I)*G[{I, I, I, I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], I, I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], I, I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], I, I}, \[Beta]] - 
     (4*I)*G[{0, 0, -I, -I, -I}, \[Beta]] + 
     (4*I)*G[{0, 0, -I, -I, I}, \[Beta]] + 
     (4*I)*G[{0, 0, -I, I, -I}, \[Beta]] - 
     (4*I)*G[{0, 0, -I, I, I}, \[Beta]] + 
     (4*I)*G[{0, 0, I, -I, -I}, \[Beta]] - 
     (4*I)*G[{0, 0, I, -I, I}, \[Beta]] - 
     (4*I)*G[{0, 0, I, I, -I}, \[Beta]] + (4*I)*G[{0, 0, I, I, I}, \[Beta]] - 
     (4*I)*G[{0, -I, -I, 0, -I}, \[Beta]] + 
     (4*I)*G[{0, -I, -I, 0, I}, \[Beta]] - 
     (4*I)*G[{0, -I, -I, -I, -I}, \[Beta]] + 
     (4*I)*G[{0, -I, -I, -I, I}, \[Beta]] + 
     (12*I)*G[{0, -I, -I, I, -I}, \[Beta]] - 
     (12*I)*G[{0, -I, -I, I, I}, \[Beta]] + 
     (4*I)*G[{0, -I, I, 0, -I}, \[Beta]] - 
     (4*I)*G[{0, -I, I, 0, I}, \[Beta]] - 
     (20*I)*G[{0, -I, I, -I, -I}, \[Beta]] + 
     (20*I)*G[{0, -I, I, -I, I}, \[Beta]] + 
     (12*I)*G[{0, -I, I, I, -I}, \[Beta]] - 
     (12*I)*G[{0, -I, I, I, I}, \[Beta]] + 
     (6*I)*G[{0, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     (6*I)*G[{0, -I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     (6*I)*G[{0, -I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     (6*I)*G[{0, -I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     (6*I)*G[{0, -I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{0, -I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{0, -I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{0, -I, 1/Sqrt[3], I, I}, \[Beta]] + 
     (6*I)*G[{0, -I, -Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{0, -I, -Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{0, -I, -Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{0, -I, -Sqrt[3], I, I}, \[Beta]] + 
     (6*I)*G[{0, -I, Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{0, -I, Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{0, -I, Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{0, -I, Sqrt[3], I, I}, \[Beta]] + 
     (4*I)*G[{0, I, -I, 0, -I}, \[Beta]] - 
     (4*I)*G[{0, I, -I, 0, I}, \[Beta]] + 
     (12*I)*G[{0, I, -I, -I, -I}, \[Beta]] - 
     (12*I)*G[{0, I, -I, -I, I}, \[Beta]] - 
     (20*I)*G[{0, I, -I, I, -I}, \[Beta]] + 
     (20*I)*G[{0, I, -I, I, I}, \[Beta]] - 
     (4*I)*G[{0, I, I, 0, -I}, \[Beta]] + (4*I)*G[{0, I, I, 0, I}, \[Beta]] + 
     (12*I)*G[{0, I, I, -I, -I}, \[Beta]] - 
     (12*I)*G[{0, I, I, -I, I}, \[Beta]] - 
     (4*I)*G[{0, I, I, I, -I}, \[Beta]] + (4*I)*G[{0, I, I, I, I}, \[Beta]] - 
     (6*I)*G[{0, I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (6*I)*G[{0, I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     (6*I)*G[{0, I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     (6*I)*G[{0, I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     (6*I)*G[{0, I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{0, I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{0, I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{0, I, 1/Sqrt[3], I, I}, \[Beta]] - 
     (6*I)*G[{0, I, -Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{0, I, -Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{0, I, -Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{0, I, -Sqrt[3], I, I}, \[Beta]] - 
     (6*I)*G[{0, I, Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{0, I, Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{0, I, Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{0, I, Sqrt[3], I, I}, \[Beta]] + 
     (4*I)*G[{-I, 0, -I, -I, -I}, \[Beta]] - 
     (4*I)*G[{-I, 0, -I, -I, I}, \[Beta]] - 
     (4*I)*G[{-I, 0, -I, I, -I}, \[Beta]] + 
     (4*I)*G[{-I, 0, -I, I, I}, \[Beta]] - 
     (4*I)*G[{-I, 0, I, -I, -I}, \[Beta]] + 
     (4*I)*G[{-I, 0, I, -I, I}, \[Beta]] + 
     (4*I)*G[{-I, 0, I, I, -I}, \[Beta]] - 
     (4*I)*G[{-I, 0, I, I, I}, \[Beta]] + 
     (16*I)*G[{-I, -I, -1, -I, -I}, \[Beta]] - 
     (16*I)*G[{-I, -I, -1, -I, I}, \[Beta]] - 
     (16*I)*G[{-I, -I, -1, I, -I}, \[Beta]] + 
     (16*I)*G[{-I, -I, -1, I, I}, \[Beta]] - 
     (4*I)*G[{-I, -I, 0, 0, -I}, \[Beta]] + 
     (4*I)*G[{-I, -I, 0, 0, I}, \[Beta]] + 
     (4*I)*G[{-I, -I, 0, -I, -I}, \[Beta]] - 
     (4*I)*G[{-I, -I, 0, -I, I}, \[Beta]] + 
     (4*I)*G[{-I, -I, 0, I, -I}, \[Beta]] - 
     (4*I)*G[{-I, -I, 0, I, I}, \[Beta]] - 
     (4*I)*G[{-I, -I, -I, 0, -I}, \[Beta]] + 
     (4*I)*G[{-I, -I, -I, 0, I}, \[Beta]] - 
     (4*I)*G[{-I, -I, -I, -I, -I}, \[Beta]] + 
     (4*I)*G[{-I, -I, -I, -I, I}, \[Beta]] + 
     (12*I)*G[{-I, -I, -I, I, -I}, \[Beta]] - 
     (12*I)*G[{-I, -I, -I, I, I}, \[Beta]] + 
     (12*I)*G[{-I, -I, I, 0, -I}, \[Beta]] - 
     (12*I)*G[{-I, -I, I, 0, I}, \[Beta]] - 
     (36*I)*G[{-I, -I, I, -I, -I}, \[Beta]] + 
     (36*I)*G[{-I, -I, I, -I, I}, \[Beta]] + 
     (12*I)*G[{-I, -I, I, I, -I}, \[Beta]] - 
     (12*I)*G[{-I, -I, I, I, I}, \[Beta]] + 
     (16*I)*G[{-I, -I, 1, -I, -I}, \[Beta]] - 
     (16*I)*G[{-I, -I, 1, -I, I}, \[Beta]] - 
     (16*I)*G[{-I, -I, 1, I, -I}, \[Beta]] + 
     (16*I)*G[{-I, -I, 1, I, I}, \[Beta]] + 
     (16*I)*G[{-I, I, -1, -I, -I}, \[Beta]] - 
     (16*I)*G[{-I, I, -1, -I, I}, \[Beta]] - 
     (16*I)*G[{-I, I, -1, I, -I}, \[Beta]] + 
     (16*I)*G[{-I, I, -1, I, I}, \[Beta]] + 
     (4*I)*G[{-I, I, 0, 0, -I}, \[Beta]] - 
     (4*I)*G[{-I, I, 0, 0, I}, \[Beta]] - 
     (4*I)*G[{-I, I, 0, -I, -I}, \[Beta]] + 
     (4*I)*G[{-I, I, 0, -I, I}, \[Beta]] - 
     (4*I)*G[{-I, I, 0, I, -I}, \[Beta]] + 
     (4*I)*G[{-I, I, 0, I, I}, \[Beta]] - 
     (20*I)*G[{-I, I, -I, 0, -I}, \[Beta]] + 
     (20*I)*G[{-I, I, -I, 0, I}, \[Beta]] - 
     (36*I)*G[{-I, I, -I, -I, -I}, \[Beta]] + 
     (36*I)*G[{-I, I, -I, -I, I}, \[Beta]] + 
     (76*I)*G[{-I, I, -I, I, -I}, \[Beta]] - 
     (76*I)*G[{-I, I, -I, I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, I, 0, -I}, \[Beta]] - 
     (12*I)*G[{-I, I, I, 0, I}, \[Beta]] - 
     (36*I)*G[{-I, I, I, -I, -I}, \[Beta]] + 
     (36*I)*G[{-I, I, I, -I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, I, I, -I}, \[Beta]] - 
     (12*I)*G[{-I, I, I, I, I}, \[Beta]] + 
     (16*I)*G[{-I, I, 1, -I, -I}, \[Beta]] - 
     (16*I)*G[{-I, I, 1, -I, I}, \[Beta]] - 
     (16*I)*G[{-I, I, 1, I, -I}, \[Beta]] + 
     (16*I)*G[{-I, I, 1, I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     (12*I)*G[{-I, I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     (12*I)*G[{-I, I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     (12*I)*G[{-I, I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     (12*I)*G[{-I, I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     (12*I)*G[{-I, I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     (12*I)*G[{-I, I, 1/Sqrt[3], I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, -Sqrt[3], -I, -I}, \[Beta]] - 
     (12*I)*G[{-I, I, -Sqrt[3], -I, I}, \[Beta]] - 
     (12*I)*G[{-I, I, -Sqrt[3], I, -I}, \[Beta]] + 
     (12*I)*G[{-I, I, -Sqrt[3], I, I}, \[Beta]] + 
     (12*I)*G[{-I, I, Sqrt[3], -I, -I}, \[Beta]] - 
     (12*I)*G[{-I, I, Sqrt[3], -I, I}, \[Beta]] - 
     (12*I)*G[{-I, I, Sqrt[3], I, -I}, \[Beta]] + 
     (12*I)*G[{-I, I, Sqrt[3], I, I}, \[Beta]] - 
     (8*I)*G[{-I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -(1/Sqrt[3]), -1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -(1/Sqrt[3]), -1, I, I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -(1/Sqrt[3]), -I, -I, I}, \[Beta]] - 
     (20*I)*G[{-I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]] + 
     (20*I)*G[{-I, -(1/Sqrt[3]), -I, I, I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     (20*I)*G[{-I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]] - 
     (20*I)*G[{-I, -(1/Sqrt[3]), I, -I, I}, \[Beta]] - 
     (8*I)*G[{-I, -(1/Sqrt[3]), I, I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -(1/Sqrt[3]), I, I, I}, \[Beta]] - 
     (8*I)*G[{-I, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -(1/Sqrt[3]), 1, I, I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     (8*I)*G[{-I, 1/Sqrt[3], -1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, 1/Sqrt[3], -1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, 1/Sqrt[3], -1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, 1/Sqrt[3], -1, I, I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, 1/Sqrt[3], -I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, 1/Sqrt[3], -I, -I, I}, \[Beta]] - 
     (20*I)*G[{-I, 1/Sqrt[3], -I, I, -I}, \[Beta]] + 
     (20*I)*G[{-I, 1/Sqrt[3], -I, I, I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], I, 0, I}, \[Beta]] + 
     (20*I)*G[{-I, 1/Sqrt[3], I, -I, -I}, \[Beta]] - 
     (20*I)*G[{-I, 1/Sqrt[3], I, -I, I}, \[Beta]] - 
     (8*I)*G[{-I, 1/Sqrt[3], I, I, -I}, \[Beta]] + 
     (8*I)*G[{-I, 1/Sqrt[3], I, I, I}, \[Beta]] - 
     (8*I)*G[{-I, 1/Sqrt[3], 1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, 1/Sqrt[3], 1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, 1/Sqrt[3], 1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, 1/Sqrt[3], 1, I, I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{-I, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     (8*I)*G[{-I, -Sqrt[3], -1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -Sqrt[3], -1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, -Sqrt[3], -1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -Sqrt[3], -1, I, I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], -I, 0, -I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], -I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, -Sqrt[3], -I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -Sqrt[3], -I, -I, I}, \[Beta]] - 
     (20*I)*G[{-I, -Sqrt[3], -I, I, -I}, \[Beta]] + 
     (20*I)*G[{-I, -Sqrt[3], -I, I, I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], I, 0, -I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], I, 0, I}, \[Beta]] + 
     (20*I)*G[{-I, -Sqrt[3], I, -I, -I}, \[Beta]] - 
     (20*I)*G[{-I, -Sqrt[3], I, -I, I}, \[Beta]] - 
     (8*I)*G[{-I, -Sqrt[3], I, I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -Sqrt[3], I, I, I}, \[Beta]] - 
     (8*I)*G[{-I, -Sqrt[3], 1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -Sqrt[3], 1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, -Sqrt[3], 1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, -Sqrt[3], 1, I, I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{-I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{-I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     (8*I)*G[{-I, Sqrt[3], -1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, Sqrt[3], -1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, Sqrt[3], -1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, Sqrt[3], -1, I, I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], -I, 0, -I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], -I, 0, I}, \[Beta]] + 
     (8*I)*G[{-I, Sqrt[3], -I, -I, -I}, \[Beta]] - 
     (8*I)*G[{-I, Sqrt[3], -I, -I, I}, \[Beta]] - 
     (20*I)*G[{-I, Sqrt[3], -I, I, -I}, \[Beta]] + 
     (20*I)*G[{-I, Sqrt[3], -I, I, I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], I, 0, -I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], I, 0, I}, \[Beta]] + 
     (20*I)*G[{-I, Sqrt[3], I, -I, -I}, \[Beta]] - 
     (20*I)*G[{-I, Sqrt[3], I, -I, I}, \[Beta]] - 
     (8*I)*G[{-I, Sqrt[3], I, I, -I}, \[Beta]] + 
     (8*I)*G[{-I, Sqrt[3], I, I, I}, \[Beta]] - 
     (8*I)*G[{-I, Sqrt[3], 1, -I, -I}, \[Beta]] + 
     (8*I)*G[{-I, Sqrt[3], 1, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, Sqrt[3], 1, I, -I}, \[Beta]] - 
     (8*I)*G[{-I, Sqrt[3], 1, I, I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     (6*I)*G[{-I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     (6*I)*G[{-I, Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     (4*I)*G[{I, 0, -I, -I, -I}, \[Beta]] - 
     (4*I)*G[{I, 0, -I, -I, I}, \[Beta]] - 
     (4*I)*G[{I, 0, -I, I, -I}, \[Beta]] + 
     (4*I)*G[{I, 0, -I, I, I}, \[Beta]] - 
     (4*I)*G[{I, 0, I, -I, -I}, \[Beta]] + 
     (4*I)*G[{I, 0, I, -I, I}, \[Beta]] + 
     (4*I)*G[{I, 0, I, I, -I}, \[Beta]] - (4*I)*G[{I, 0, I, I, I}, \[Beta]] - 
     (16*I)*G[{I, -I, -1, -I, -I}, \[Beta]] + 
     (16*I)*G[{I, -I, -1, -I, I}, \[Beta]] + 
     (16*I)*G[{I, -I, -1, I, -I}, \[Beta]] - 
     (16*I)*G[{I, -I, -1, I, I}, \[Beta]] + 
     (4*I)*G[{I, -I, 0, 0, -I}, \[Beta]] - 
     (4*I)*G[{I, -I, 0, 0, I}, \[Beta]] - 
     (4*I)*G[{I, -I, 0, -I, -I}, \[Beta]] + 
     (4*I)*G[{I, -I, 0, -I, I}, \[Beta]] - 
     (4*I)*G[{I, -I, 0, I, -I}, \[Beta]] + 
     (4*I)*G[{I, -I, 0, I, I}, \[Beta]] + 
     (12*I)*G[{I, -I, -I, 0, -I}, \[Beta]] - 
     (12*I)*G[{I, -I, -I, 0, I}, \[Beta]] + 
     (12*I)*G[{I, -I, -I, -I, -I}, \[Beta]] - 
     (12*I)*G[{I, -I, -I, -I, I}, \[Beta]] - 
     (36*I)*G[{I, -I, -I, I, -I}, \[Beta]] + 
     (36*I)*G[{I, -I, -I, I, I}, \[Beta]] - 
     (20*I)*G[{I, -I, I, 0, -I}, \[Beta]] + 
     (20*I)*G[{I, -I, I, 0, I}, \[Beta]] + 
     (76*I)*G[{I, -I, I, -I, -I}, \[Beta]] - 
     (76*I)*G[{I, -I, I, -I, I}, \[Beta]] - 
     (36*I)*G[{I, -I, I, I, -I}, \[Beta]] + 
     (36*I)*G[{I, -I, I, I, I}, \[Beta]] - 
     (16*I)*G[{I, -I, 1, -I, -I}, \[Beta]] + 
     (16*I)*G[{I, -I, 1, -I, I}, \[Beta]] + 
     (16*I)*G[{I, -I, 1, I, -I}, \[Beta]] - 
     (16*I)*G[{I, -I, 1, I, I}, \[Beta]] - 
     (12*I)*G[{I, -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (12*I)*G[{I, -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     (12*I)*G[{I, -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     (12*I)*G[{I, -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     (12*I)*G[{I, -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     (12*I)*G[{I, -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     (12*I)*G[{I, -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     (12*I)*G[{I, -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     (12*I)*G[{I, -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     (12*I)*G[{I, -I, -Sqrt[3], -I, I}, \[Beta]] + 
     (12*I)*G[{I, -I, -Sqrt[3], I, -I}, \[Beta]] - 
     (12*I)*G[{I, -I, -Sqrt[3], I, I}, \[Beta]] - 
     (12*I)*G[{I, -I, Sqrt[3], -I, -I}, \[Beta]] + 
     (12*I)*G[{I, -I, Sqrt[3], -I, I}, \[Beta]] + 
     (12*I)*G[{I, -I, Sqrt[3], I, -I}, \[Beta]] - 
     (12*I)*G[{I, -I, Sqrt[3], I, I}, \[Beta]] - 
     (16*I)*G[{I, I, -1, -I, -I}, \[Beta]] + 
     (16*I)*G[{I, I, -1, -I, I}, \[Beta]] + 
     (16*I)*G[{I, I, -1, I, -I}, \[Beta]] - 
     (16*I)*G[{I, I, -1, I, I}, \[Beta]] - 
     (4*I)*G[{I, I, 0, 0, -I}, \[Beta]] + (4*I)*G[{I, I, 0, 0, I}, \[Beta]] + 
     (4*I)*G[{I, I, 0, -I, -I}, \[Beta]] - 
     (4*I)*G[{I, I, 0, -I, I}, \[Beta]] + 
     (4*I)*G[{I, I, 0, I, -I}, \[Beta]] - (4*I)*G[{I, I, 0, I, I}, \[Beta]] + 
     (12*I)*G[{I, I, -I, 0, -I}, \[Beta]] - 
     (12*I)*G[{I, I, -I, 0, I}, \[Beta]] + 
     (12*I)*G[{I, I, -I, -I, -I}, \[Beta]] - 
     (12*I)*G[{I, I, -I, -I, I}, \[Beta]] - 
     (36*I)*G[{I, I, -I, I, -I}, \[Beta]] + 
     (36*I)*G[{I, I, -I, I, I}, \[Beta]] - 
     (4*I)*G[{I, I, I, 0, -I}, \[Beta]] + (4*I)*G[{I, I, I, 0, I}, \[Beta]] + 
     (12*I)*G[{I, I, I, -I, -I}, \[Beta]] - 
     (12*I)*G[{I, I, I, -I, I}, \[Beta]] - 
     (4*I)*G[{I, I, I, I, -I}, \[Beta]] + (4*I)*G[{I, I, I, I, I}, \[Beta]] - 
     (16*I)*G[{I, I, 1, -I, -I}, \[Beta]] + 
     (16*I)*G[{I, I, 1, -I, I}, \[Beta]] + 
     (16*I)*G[{I, I, 1, I, -I}, \[Beta]] - 
     (16*I)*G[{I, I, 1, I, I}, \[Beta]] + 
     (8*I)*G[{I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, -(1/Sqrt[3]), -1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, -(1/Sqrt[3]), -1, I, I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]] - 
     (8*I)*G[{I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]] + 
     (8*I)*G[{I, -(1/Sqrt[3]), -I, -I, I}, \[Beta]] + 
     (20*I)*G[{I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]] - 
     (20*I)*G[{I, -(1/Sqrt[3]), -I, I, I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), I, 0, -I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), I, 0, I}, \[Beta]] - 
     (20*I)*G[{I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]] + 
     (20*I)*G[{I, -(1/Sqrt[3]), I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, -(1/Sqrt[3]), I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, -(1/Sqrt[3]), I, I, I}, \[Beta]] + 
     (8*I)*G[{I, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, -(1/Sqrt[3]), 1, I, I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{I, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] + 
     (8*I)*G[{I, 1/Sqrt[3], -1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, 1/Sqrt[3], -1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, 1/Sqrt[3], -1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, 1/Sqrt[3], -1, I, I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], -I, 0, -I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], -I, 0, I}, \[Beta]] - 
     (8*I)*G[{I, 1/Sqrt[3], -I, -I, -I}, \[Beta]] + 
     (8*I)*G[{I, 1/Sqrt[3], -I, -I, I}, \[Beta]] + 
     (20*I)*G[{I, 1/Sqrt[3], -I, I, -I}, \[Beta]] - 
     (20*I)*G[{I, 1/Sqrt[3], -I, I, I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], I, 0, -I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], I, 0, I}, \[Beta]] - 
     (20*I)*G[{I, 1/Sqrt[3], I, -I, -I}, \[Beta]] + 
     (20*I)*G[{I, 1/Sqrt[3], I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, 1/Sqrt[3], I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, 1/Sqrt[3], I, I, I}, \[Beta]] + 
     (8*I)*G[{I, 1/Sqrt[3], 1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, 1/Sqrt[3], 1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, 1/Sqrt[3], 1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, 1/Sqrt[3], 1, I, I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{I, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (8*I)*G[{I, -Sqrt[3], -1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, -Sqrt[3], -1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, -Sqrt[3], -1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, -Sqrt[3], -1, I, I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], -I, 0, -I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], -I, 0, I}, \[Beta]] - 
     (8*I)*G[{I, -Sqrt[3], -I, -I, -I}, \[Beta]] + 
     (8*I)*G[{I, -Sqrt[3], -I, -I, I}, \[Beta]] + 
     (20*I)*G[{I, -Sqrt[3], -I, I, -I}, \[Beta]] - 
     (20*I)*G[{I, -Sqrt[3], -I, I, I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], I, 0, -I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], I, 0, I}, \[Beta]] - 
     (20*I)*G[{I, -Sqrt[3], I, -I, -I}, \[Beta]] + 
     (20*I)*G[{I, -Sqrt[3], I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, -Sqrt[3], I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, -Sqrt[3], I, I, I}, \[Beta]] + 
     (8*I)*G[{I, -Sqrt[3], 1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, -Sqrt[3], 1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, -Sqrt[3], 1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, -Sqrt[3], 1, I, I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (8*I)*G[{I, Sqrt[3], -1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, Sqrt[3], -1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, Sqrt[3], -1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, Sqrt[3], -1, I, I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], -I, 0, -I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], -I, 0, I}, \[Beta]] - 
     (8*I)*G[{I, Sqrt[3], -I, -I, -I}, \[Beta]] + 
     (8*I)*G[{I, Sqrt[3], -I, -I, I}, \[Beta]] + 
     (20*I)*G[{I, Sqrt[3], -I, I, -I}, \[Beta]] - 
     (20*I)*G[{I, Sqrt[3], -I, I, I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], I, 0, -I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], I, 0, I}, \[Beta]] - 
     (20*I)*G[{I, Sqrt[3], I, -I, -I}, \[Beta]] + 
     (20*I)*G[{I, Sqrt[3], I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, Sqrt[3], I, I, -I}, \[Beta]] - 
     (8*I)*G[{I, Sqrt[3], I, I, I}, \[Beta]] + 
     (8*I)*G[{I, Sqrt[3], 1, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, Sqrt[3], 1, -I, I}, \[Beta]] - 
     (8*I)*G[{I, Sqrt[3], 1, I, -I}, \[Beta]] + 
     (8*I)*G[{I, Sqrt[3], 1, I, I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], Sqrt[3], -I, I}, \[Beta]] - 
     (6*I)*G[{I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]] + 
     (6*I)*G[{I, Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     G[{I, -(1/Sqrt[3]), I}, \[Beta]]*(((-11*I)/6)*Pi^2 - 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, 1/Sqrt[3], -I}, \[Beta]]*(((-11*I)/6)*Pi^2 - 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + G[{I, -Sqrt[3], -I}, \[Beta]]*
      (((-11*I)/6)*Pi^2 - 2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, Sqrt[3], I}, \[Beta]]*(((-11*I)/6)*Pi^2 - 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -(1/Sqrt[3]), -I}, \[Beta]]*(((11*I)/6)*Pi^2 - 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, 1/Sqrt[3], I}, \[Beta]]*(((11*I)/6)*Pi^2 - 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + G[{-I, -Sqrt[3], I}, \[Beta]]*
      (((11*I)/6)*Pi^2 - 2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, Sqrt[3], -I}, \[Beta]]*(((11*I)/6)*Pi^2 - 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, -(1/Sqrt[3]), -I}, \[Beta]]*(((-11*I)/6)*Pi^2 + 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + G[{I, 1/Sqrt[3], I}, \[Beta]]*
      (((-11*I)/6)*Pi^2 + 2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, -Sqrt[3], I}, \[Beta]]*(((-11*I)/6)*Pi^2 + 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + G[{I, Sqrt[3], -I}, \[Beta]]*
      (((-11*I)/6)*Pi^2 + 2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -(1/Sqrt[3]), I}, \[Beta]]*(((11*I)/6)*Pi^2 + 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, 1/Sqrt[3], -I}, \[Beta]]*(((11*I)/6)*Pi^2 + 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -Sqrt[3], -I}, \[Beta]]*(((11*I)/6)*Pi^2 + 
       2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + G[{-I, Sqrt[3], I}, \[Beta]]*
      (((11*I)/6)*Pi^2 + 2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     I*Pi^2*G[{-I, -I}, \[Beta]]*(-1 + Log[4]) - I*Pi^2*G[{I, I}, \[Beta]]*
      (-1 + Log[4]) + ((2*I)/3)*Pi^2*G[{0, -I}, \[Beta]]*(-1 + Log[9]) - 
     ((2*I)/3)*Pi^2*G[{0, I}, \[Beta]]*(-1 + Log[9]) - 
     (I/3)*Pi^2*G[{-I, -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]) - 
     (I/3)*Pi^2*G[{-I, 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]) + 
     (I/3)*Pi^2*G[{I, -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]) + 
     (I/3)*Pi^2*G[{I, 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]) + 
     (I/3)*Pi^2*G[{-I, I}, \[Beta]]*(-7 + 4*Log[9] + Log[64]) - 
     (I/3)*Pi^2*G[{I, -I}, \[Beta]]*(-7 + 4*Log[9] + Log[64]) - 
     (I/3)*Pi^2*G[{-I, -Sqrt[3]}, \[Beta]]*(-4 + Log[576]) - 
     (I/3)*Pi^2*G[{-I, Sqrt[3]}, \[Beta]]*(-4 + Log[576]) + 
     (I/3)*Pi^2*G[{I, -Sqrt[3]}, \[Beta]]*(-4 + Log[576]) + 
     (I/3)*Pi^2*G[{I, Sqrt[3]}, \[Beta]]*(-4 + Log[576])), 
 Acanonical[18] -> \[Epsilon]^2*((-70*Pi^2*G[{-Sqrt[3]}, \[Beta]])/3 + 
     (70*Pi^2*G[{Sqrt[3]}, \[Beta]])/3 + (35*I)*Pi*G[{-I, -I}, \[Beta]] - 
     (35*I)*Pi*G[{-I, I}, \[Beta]] + (35*I)*Pi*G[{I, -I}, \[Beta]] - 
     (35*I)*Pi*G[{I, I}, \[Beta]] - (35*I)*Pi*G[{-Sqrt[3], -I}, \[Beta]] + 
     (35*I)*Pi*G[{-Sqrt[3], I}, \[Beta]] - 
     (35*I)*Pi*G[{Sqrt[3], -I}, \[Beta]] + 
     (35*I)*Pi*G[{Sqrt[3], I}, \[Beta]]) + 
   \[Epsilon]^3*((-140*Pi^2*G[{0, -Sqrt[3]}, \[Beta]])/3 + 
     (140*Pi^2*G[{0, Sqrt[3]}, \[Beta]])/3 - 70*Pi^2*G[{-I, -1}, \[Beta]] + 
     70*Pi^2*G[{-I, 1}, \[Beta]] - 70*Pi^2*G[{I, -1}, \[Beta]] + 
     70*Pi^2*G[{I, 1}, \[Beta]] + 70*Pi^2*G[{-Sqrt[3], -1}, \[Beta]] - 
     70*Pi^2*G[{-Sqrt[3], 1}, \[Beta]] + 
     (140*Pi^2*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     (140*Pi^2*G[{-Sqrt[3], Sqrt[3]}, \[Beta]])/3 + 
     70*Pi^2*G[{Sqrt[3], -1}, \[Beta]] - 70*Pi^2*G[{Sqrt[3], 1}, \[Beta]] + 
     (140*Pi^2*G[{Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     (140*Pi^2*G[{Sqrt[3], Sqrt[3]}, \[Beta]])/3 + 
     (70*I)*Pi*G[{0, -I, -I}, \[Beta]] - (70*I)*Pi*G[{0, -I, I}, \[Beta]] + 
     (70*I)*Pi*G[{0, I, -I}, \[Beta]] - (70*I)*Pi*G[{0, I, I}, \[Beta]] - 
     (70*I)*Pi*G[{0, -Sqrt[3], -I}, \[Beta]] + 
     (70*I)*Pi*G[{0, -Sqrt[3], I}, \[Beta]] - 
     (70*I)*Pi*G[{0, Sqrt[3], -I}, \[Beta]] + 
     (70*I)*Pi*G[{0, Sqrt[3], I}, \[Beta]] - 
     (140*I)*Pi*G[{-I, -1, -I}, \[Beta]] + 
     (140*I)*Pi*G[{-I, -1, I}, \[Beta]] + (70*I)*Pi*G[{-I, 0, -I}, \[Beta]] - 
     (70*I)*Pi*G[{-I, 0, I}, \[Beta]] + (70*I)*Pi*G[{-I, -I, -I}, \[Beta]] - 
     (70*I)*Pi*G[{-I, -I, I}, \[Beta]] + (70*I)*Pi*G[{-I, I, -I}, \[Beta]] - 
     (70*I)*Pi*G[{-I, I, I}, \[Beta]] - (140*I)*Pi*G[{-I, 1, -I}, \[Beta]] + 
     (140*I)*Pi*G[{-I, 1, I}, \[Beta]] - (140*I)*Pi*G[{I, -1, -I}, \[Beta]] + 
     (140*I)*Pi*G[{I, -1, I}, \[Beta]] + (70*I)*Pi*G[{I, 0, -I}, \[Beta]] - 
     (70*I)*Pi*G[{I, 0, I}, \[Beta]] + (70*I)*Pi*G[{I, -I, -I}, \[Beta]] - 
     (70*I)*Pi*G[{I, -I, I}, \[Beta]] + (70*I)*Pi*G[{I, I, -I}, \[Beta]] - 
     (70*I)*Pi*G[{I, I, I}, \[Beta]] - (140*I)*Pi*G[{I, 1, -I}, \[Beta]] + 
     (140*I)*Pi*G[{I, 1, I}, \[Beta]] + (140*I)*Pi*G[{-Sqrt[3], -1, -I}, 
       \[Beta]] - (140*I)*Pi*G[{-Sqrt[3], -1, I}, \[Beta]] - 
     (70*I)*Pi*G[{-Sqrt[3], 0, -I}, \[Beta]] + 
     (70*I)*Pi*G[{-Sqrt[3], 0, I}, \[Beta]] - 
     (140*I)*Pi*G[{-Sqrt[3], -I, -I}, \[Beta]] + 
     (140*I)*Pi*G[{-Sqrt[3], -I, I}, \[Beta]] - 
     (140*I)*Pi*G[{-Sqrt[3], I, -I}, \[Beta]] + 
     (140*I)*Pi*G[{-Sqrt[3], I, I}, \[Beta]] + 
     (140*I)*Pi*G[{-Sqrt[3], 1, -I}, \[Beta]] - 
     (140*I)*Pi*G[{-Sqrt[3], 1, I}, \[Beta]] + 
     (70*I)*Pi*G[{-Sqrt[3], -Sqrt[3], -I}, \[Beta]] - 
     (70*I)*Pi*G[{-Sqrt[3], -Sqrt[3], I}, \[Beta]] + 
     (70*I)*Pi*G[{-Sqrt[3], Sqrt[3], -I}, \[Beta]] - 
     (70*I)*Pi*G[{-Sqrt[3], Sqrt[3], I}, \[Beta]] + 
     (140*I)*Pi*G[{Sqrt[3], -1, -I}, \[Beta]] - 
     (140*I)*Pi*G[{Sqrt[3], -1, I}, \[Beta]] - 
     (70*I)*Pi*G[{Sqrt[3], 0, -I}, \[Beta]] + 
     (70*I)*Pi*G[{Sqrt[3], 0, I}, \[Beta]] - 
     (140*I)*Pi*G[{Sqrt[3], -I, -I}, \[Beta]] + 
     (140*I)*Pi*G[{Sqrt[3], -I, I}, \[Beta]] - 
     (140*I)*Pi*G[{Sqrt[3], I, -I}, \[Beta]] + 
     (140*I)*Pi*G[{Sqrt[3], I, I}, \[Beta]] + 
     (140*I)*Pi*G[{Sqrt[3], 1, -I}, \[Beta]] - 
     (140*I)*Pi*G[{Sqrt[3], 1, I}, \[Beta]] + 
     (70*I)*Pi*G[{Sqrt[3], -Sqrt[3], -I}, \[Beta]] - 
     (70*I)*Pi*G[{Sqrt[3], -Sqrt[3], I}, \[Beta]] + 
     (70*I)*Pi*G[{Sqrt[3], Sqrt[3], -I}, \[Beta]] - 
     (70*I)*Pi*G[{Sqrt[3], Sqrt[3], I}, \[Beta]] + 
     (35*G[{-Sqrt[3]}, \[Beta]]*(-8*(-9 + 5*Sqrt[3])*Pi^2 + 6*Pi^3 + 
        9*a[2, 1] + Pi*(216 - 108*Log[2] + 36*Log[2]^2 + 40*Log[8] - 
          39*Log[16])))/(18*Sqrt[3]) - (35*G[{Sqrt[3]}, \[Beta]]*
       (-8*(-9 + 5*Sqrt[3])*Pi^2 + 6*Pi^3 + 9*a[2, 1] + 
        Pi*(216 - 108*Log[2] + 36*Log[2]^2 + 40*Log[8] - 39*Log[16])))/
      (18*Sqrt[3]) - ((35*I)/6)*Pi*G[{-I, -I}, \[Beta]]*(-44 + Log[4096]) + 
     ((35*I)/6)*Pi*G[{-I, I}, \[Beta]]*(-44 + Log[4096]) - 
     ((35*I)/6)*Pi*G[{I, -I}, \[Beta]]*(-44 + Log[4096]) + 
     ((35*I)/6)*Pi*G[{I, I}, \[Beta]]*(-44 + Log[4096]) + 
     ((35*I)/6)*Pi*G[{-Sqrt[3], -I}, \[Beta]]*(-44 + Log[4096]) - 
     ((35*I)/6)*Pi*G[{-Sqrt[3], I}, \[Beta]]*(-44 + Log[4096]) + 
     ((35*I)/6)*Pi*G[{Sqrt[3], -I}, \[Beta]]*(-44 + Log[4096]) - 
     ((35*I)/6)*Pi*G[{Sqrt[3], I}, \[Beta]]*(-44 + Log[4096])), 
 Acanonical[19] -> \[Epsilon]*(-(Pi^2*G[{-(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]) + (Pi^2*G[{1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (4*Pi^2*G[{-Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (4*Pi^2*G[{Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     2*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     2*Sqrt[3]*G[{-(1/Sqrt[3]), -I, I}, \[Beta]] + 
     2*Sqrt[3]*G[{-(1/Sqrt[3]), I, -I}, \[Beta]] - 
     2*Sqrt[3]*G[{-(1/Sqrt[3]), I, I}, \[Beta]] + 
     2*Sqrt[3]*G[{1/Sqrt[3], -I, -I}, \[Beta]] - 
     2*Sqrt[3]*G[{1/Sqrt[3], -I, I}, \[Beta]] - 
     2*Sqrt[3]*G[{1/Sqrt[3], I, -I}, \[Beta]] + 
     2*Sqrt[3]*G[{1/Sqrt[3], I, I}, \[Beta]] + 
     2*Sqrt[3]*G[{-Sqrt[3], -I, -I}, \[Beta]] - 
     2*Sqrt[3]*G[{-Sqrt[3], -I, I}, \[Beta]] - 
     2*Sqrt[3]*G[{-Sqrt[3], I, -I}, \[Beta]] + 
     2*Sqrt[3]*G[{-Sqrt[3], I, I}, \[Beta]] - 
     2*Sqrt[3]*G[{Sqrt[3], -I, -I}, \[Beta]] + 
     2*Sqrt[3]*G[{Sqrt[3], -I, I}, \[Beta]] + 
     2*Sqrt[3]*G[{Sqrt[3], I, -I}, \[Beta]] - 
     2*Sqrt[3]*G[{Sqrt[3], I, I}, \[Beta]] + 
     ((4*I)*G[{-I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] - 
     ((4*I)*G[{I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3]) + 
   \[Epsilon]^2*((-2*Pi^2*G[{0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{0, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{-(1/Sqrt[3]), -1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{-(1/Sqrt[3]), 1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{1/Sqrt[3], -1}, \[Beta]])/Sqrt[3] - 
     (2*Pi^2*G[{1/Sqrt[3], 1}, \[Beta]])/Sqrt[3] - 
     (2*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{1/Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{-Sqrt[3], -1}, \[Beta]])/Sqrt[3] - 
     (2*Pi^2*G[{-Sqrt[3], 1}, \[Beta]])/Sqrt[3] - 
     (2*Pi^2*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{Sqrt[3], -1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{Sqrt[3], 1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{Sqrt[3], Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, 1/Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, 1/Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, 1/Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, -Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, -Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, -Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, -Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{0, Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{0, Sqrt[3], I, I}, \[Beta]] + 
     (16*G[{-(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-(1/Sqrt[3]), -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-(1/Sqrt[3]), -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-(1/Sqrt[3]), -1, I, I}, \[Beta]])/Sqrt[3] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, I}, \[Beta]] - 
     (16*G[{-(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-(1/Sqrt[3]), -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (40*G[{-(1/Sqrt[3]), -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (40*G[{-(1/Sqrt[3]), -I, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, I}, \[Beta]] - 
     (40*G[{-(1/Sqrt[3]), I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (40*G[{-(1/Sqrt[3]), I, -I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-(1/Sqrt[3]), I, I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-(1/Sqrt[3]), I, I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-(1/Sqrt[3]), 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-(1/Sqrt[3]), 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-(1/Sqrt[3]), 1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     (16*G[{1/Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{1/Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{1/Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{1/Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     (16*G[{1/Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{1/Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (40*G[{1/Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (40*G[{1/Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, 0, I}, \[Beta]] + 
     (40*G[{1/Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (40*G[{1/Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{1/Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{1/Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{1/Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{1/Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{1/Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{1/Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     (16*G[{-Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, 0, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, 0, I}, \[Beta]] + 
     (16*G[{-Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (40*G[{-Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (40*G[{-Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, 0, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, 0, I}, \[Beta]] + 
     (40*G[{-Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (40*G[{-Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{-Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{-Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     4*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (16*G[{Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, 0, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, 0, I}, \[Beta]] - 
     (16*G[{Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (40*G[{Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (40*G[{Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{Sqrt[3], I, 0, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, 0, I}, \[Beta]] - 
     (40*G[{Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (40*G[{Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (16*G[{Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (16*G[{Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (16*G[{Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (16*G[{Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     (G[{1/Sqrt[3], -I}, \[Beta]]*(11*Pi^2 - 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (G[{-Sqrt[3], -I}, \[Beta]]*(11*Pi^2 - 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (G[{-(1/Sqrt[3]), I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (G[{Sqrt[3], I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (G[{-(1/Sqrt[3]), -I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (G[{1/Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (G[{-Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (G[{Sqrt[3], -I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     ((8*I)*G[{0, -I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/
      Sqrt[3] - ((8*I)*G[{0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] + 
     (2*Pi^2*G[{-(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/(3*Sqrt[3]) - 
     (2*Pi^2*G[{1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/(3*Sqrt[3]) - 
     (2*Pi^2*G[{-Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/(3*Sqrt[3]) + 
     (2*Pi^2*G[{Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/(3*Sqrt[3]) - 
     (I/6)*G[{-I}, \[Beta]]*(90 + 3*Pi^2 - 4*a[1, 1] + 
       8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]) + 
     (I/6)*G[{I}, \[Beta]]*(90 + 3*Pi^2 - 4*a[1, 1] + 
       8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3])) + 
   \[Epsilon]^3*(((4*Pi^2 + 3*a[3, 1])*G[{-(1/Sqrt[3])}, \[Beta]])/
      (12*Sqrt[3]) - ((4*Pi^2 + 3*a[3, 1])*G[{1/Sqrt[3]}, \[Beta]])/
      (12*Sqrt[3]) - (4*Pi^2*G[{0, 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (4*Pi^2*G[{0, 0, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{0, 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (16*Pi^2*G[{0, 0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (4*Pi^2*G[{0, -(1/Sqrt[3]), -1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{0, -(1/Sqrt[3]), 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{0, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (4*Pi^2*G[{0, 1/Sqrt[3], -1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{0, 1/Sqrt[3], 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{0, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (16*Pi^2*G[{0, 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (4*Pi^2*G[{0, -Sqrt[3], -1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{0, -Sqrt[3], 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{0, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (16*Pi^2*G[{0, -Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (4*Pi^2*G[{0, Sqrt[3], -1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{0, Sqrt[3], 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{0, Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{0, Sqrt[3], Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-(1/Sqrt[3]), -1, -1}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{-(1/Sqrt[3]), -1, -I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{-(1/Sqrt[3]), -1, I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{-(1/Sqrt[3]), -1, 1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-(1/Sqrt[3]), 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-(1/Sqrt[3]), 0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     4*Sqrt[3]*Pi^2*G[{-(1/Sqrt[3]), -I, -1}, \[Beta]] - 
     3*Sqrt[3]*(2 + Pi^2)*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     ((54 - 65*Pi^2)*G[{-(1/Sqrt[3]), -I, I}, \[Beta]])/(3*Sqrt[3]) + 
     4*Sqrt[3]*Pi^2*G[{-(1/Sqrt[3]), -I, 1}, \[Beta]] + 
     (2*Pi^2*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-(1/Sqrt[3]), -I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-(1/Sqrt[3]), -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     4*Sqrt[3]*Pi^2*G[{-(1/Sqrt[3]), I, -1}, \[Beta]] + 
     ((54 - 65*Pi^2)*G[{-(1/Sqrt[3]), I, -I}, \[Beta]])/(3*Sqrt[3]) - 
     3*Sqrt[3]*(2 + Pi^2)*G[{-(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*Pi^2*G[{-(1/Sqrt[3]), I, 1}, \[Beta]] + 
     (2*Pi^2*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{-(1/Sqrt[3]), I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-(1/Sqrt[3]), I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-(1/Sqrt[3]), I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-(1/Sqrt[3]), 1, -1}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{-(1/Sqrt[3]), 1, -I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{-(1/Sqrt[3]), 1, I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{-(1/Sqrt[3]), 1, 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]) - (16*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3]}, 
        \[Beta]])/(3*Sqrt[3]) - (4*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], -1}, 
        \[Beta]])/Sqrt[3] - (4*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], 1}, \[Beta]])/
      Sqrt[3] - (4*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/
      (3*Sqrt[3]) - (16*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3]}, \[Beta]])/
      (3*Sqrt[3]) + (8*Pi^2*G[{1/Sqrt[3], -1, -1}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{1/Sqrt[3], -1, -I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{1/Sqrt[3], -1, I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{1/Sqrt[3], -1, 1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{1/Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{1/Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{1/Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{1/Sqrt[3], 0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*Pi^2*G[{1/Sqrt[3], -I, -1}, \[Beta]] + 
     3*Sqrt[3]*(2 + Pi^2)*G[{1/Sqrt[3], -I, -I}, \[Beta]] + 
     ((-54 + 65*Pi^2)*G[{1/Sqrt[3], -I, I}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*Pi^2*G[{1/Sqrt[3], -I, 1}, \[Beta]] - 
     (2*Pi^2*G[{1/Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{1/Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{1/Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{1/Sqrt[3], -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*Pi^2*G[{1/Sqrt[3], I, -1}, \[Beta]] + 
     ((-54 + 65*Pi^2)*G[{1/Sqrt[3], I, -I}, \[Beta]])/(3*Sqrt[3]) + 
     3*Sqrt[3]*(2 + Pi^2)*G[{1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*Pi^2*G[{1/Sqrt[3], I, 1}, \[Beta]] - 
     (2*Pi^2*G[{1/Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{1/Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{1/Sqrt[3], I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{1/Sqrt[3], I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{1/Sqrt[3], 1, -1}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{1/Sqrt[3], 1, -I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{1/Sqrt[3], 1, I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{1/Sqrt[3], 1, 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (4*Pi^2*G[{1/Sqrt[3], -Sqrt[3], -1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{1/Sqrt[3], -Sqrt[3], 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-Sqrt[3], -1, -1}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{-Sqrt[3], -1, -I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{-Sqrt[3], -1, I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{-Sqrt[3], -1, 1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{-Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{-Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-Sqrt[3], 0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*Pi^2*G[{-Sqrt[3], -I, -1}, \[Beta]] + 
     3*Sqrt[3]*(2 + Pi^2)*G[{-Sqrt[3], -I, -I}, \[Beta]] + 
     ((-54 + 65*Pi^2)*G[{-Sqrt[3], -I, I}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*Pi^2*G[{-Sqrt[3], -I, 1}, \[Beta]] - 
     (2*Pi^2*G[{-Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{-Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-Sqrt[3], -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     4*Sqrt[3]*Pi^2*G[{-Sqrt[3], I, -1}, \[Beta]] + 
     ((-54 + 65*Pi^2)*G[{-Sqrt[3], I, -I}, \[Beta]])/(3*Sqrt[3]) + 
     3*Sqrt[3]*(2 + Pi^2)*G[{-Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*Pi^2*G[{-Sqrt[3], I, 1}, \[Beta]] - 
     (2*Pi^2*G[{-Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{-Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-Sqrt[3], I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{-Sqrt[3], I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{-Sqrt[3], 1, -1}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{-Sqrt[3], 1, -I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{-Sqrt[3], 1, I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{-Sqrt[3], 1, 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], -1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (4*Pi^2*G[{-Sqrt[3], -Sqrt[3], -1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], -Sqrt[3], 1}, \[Beta]])/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (16*Pi^2*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{Sqrt[3], -1, -1}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{Sqrt[3], -1, -I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{Sqrt[3], -1, I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{Sqrt[3], -1, 1}, \[Beta]])/Sqrt[3] + 
     (2*Pi^2*G[{Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (2*Pi^2*G[{Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{Sqrt[3], 0, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     4*Sqrt[3]*Pi^2*G[{Sqrt[3], -I, -1}, \[Beta]] - 
     3*Sqrt[3]*(2 + Pi^2)*G[{Sqrt[3], -I, -I}, \[Beta]] + 
     ((54 - 65*Pi^2)*G[{Sqrt[3], -I, I}, \[Beta]])/(3*Sqrt[3]) + 
     4*Sqrt[3]*Pi^2*G[{Sqrt[3], -I, 1}, \[Beta]] + 
     (2*Pi^2*G[{Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{Sqrt[3], -I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     4*Sqrt[3]*Pi^2*G[{Sqrt[3], I, -1}, \[Beta]] + 
     ((54 - 65*Pi^2)*G[{Sqrt[3], I, -I}, \[Beta]])/(3*Sqrt[3]) - 
     3*Sqrt[3]*(2 + Pi^2)*G[{Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*Pi^2*G[{Sqrt[3], I, 1}, \[Beta]] + 
     (2*Pi^2*G[{Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) + 
     (2*Pi^2*G[{Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{Sqrt[3], I, -Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) + 
     (8*Pi^2*G[{Sqrt[3], I, Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (8*Pi^2*G[{Sqrt[3], 1, -1}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{Sqrt[3], 1, -I}, \[Beta]])/Sqrt[3] + 
     (8*Pi^2*G[{Sqrt[3], 1, I}, \[Beta]])/Sqrt[3] - 
     (8*Pi^2*G[{Sqrt[3], 1, 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), -1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (16*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     (4*Pi^2*G[{Sqrt[3], Sqrt[3], -1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], Sqrt[3], 1}, \[Beta]])/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/(3*Sqrt[3]) - 
     (16*Pi^2*G[{Sqrt[3], Sqrt[3], Sqrt[3]}, \[Beta]])/(3*Sqrt[3]) - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], I, I}, \[Beta]] + 
     (32*G[{-(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-(1/Sqrt[3]), -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-(1/Sqrt[3]), -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, I}, \[Beta]] - 
     (80*G[{-(1/Sqrt[3]), I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-(1/Sqrt[3]), I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     (32*G[{1/Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{1/Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{1/Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, I}, \[Beta]] + 
     (80*G[{1/Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{1/Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     (32*G[{-Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, I}, \[Beta]] + 
     (80*G[{-Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (32*G[{Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, I}, \[Beta]] - 
     (32*G[{Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, I}, \[Beta]] - 
     (80*G[{Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, 1/Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, 1/Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, 1/Sqrt[3], I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, -Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, -Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, -Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, -Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 0, Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 0, Sqrt[3], I, I}, \[Beta]] + 
     (32*G[{0, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -(1/Sqrt[3]), -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -I, 0, I}, \[Beta]] - 
     (32*G[{0, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{0, -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{0, -(1/Sqrt[3]), -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), I, 0, I}, \[Beta]] - 
     (80*G[{0, -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{0, -(1/Sqrt[3]), I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -(1/Sqrt[3]), I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -(1/Sqrt[3]), I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -(1/Sqrt[3]), 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     (32*G[{0, 1/Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, 1/Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, 1/Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, 1/Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     (32*G[{0, 1/Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, 1/Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{0, 1/Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{0, 1/Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], I, 0, I}, \[Beta]] + 
     (80*G[{0, 1/Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{0, 1/Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, 1/Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, 1/Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, 1/Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, 1/Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, 1/Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, 1/Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     (32*G[{0, -Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], -I, 0, I}, \[Beta]] + 
     (32*G[{0, -Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{0, -Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{0, -Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], I, 0, I}, \[Beta]] + 
     (80*G[{0, -Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{0, -Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, -Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, -Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (32*G[{0, Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{0, Sqrt[3], -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, Sqrt[3], -I, 0, I}, \[Beta]] - 
     (32*G[{0, Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{0, Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{0, Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{0, Sqrt[3], I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], I, 0, I}, \[Beta]] - 
     (80*G[{0, Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{0, Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{0, Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{0, Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{0, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{0, Sqrt[3], Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{0, Sqrt[3], Sqrt[3], I, I}, \[Beta]] - 
     (64*G[{-(1/Sqrt[3]), -1, -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), -1, -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), -1, -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-(1/Sqrt[3]), -1, -1, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -1, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -1, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -1, -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -1, -I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -1, -I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -1, -I, I, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), -1, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -1, I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -1, I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -1, I, -I, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), -1, I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -1, I, I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-(1/Sqrt[3]), -1, 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), -1, 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), -1, 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-(1/Sqrt[3]), -1, 1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), 0, Sqrt[3], I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -1, I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, 0, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 0, I, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), -I, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -I, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -I, -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -I, -I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -I, I, I}, \[Beta]] + 
     (80*G[{-(1/Sqrt[3]), -I, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-(1/Sqrt[3]), -I, I, 0, I}, \[Beta]])/Sqrt[3] - 
     (256*G[{-(1/Sqrt[3]), -I, I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (256*G[{-(1/Sqrt[3]), -I, I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, I, I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1, I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), -I, Sqrt[3], I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, -1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, -1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, -1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, -1, I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, 0, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), I, 0, I, I}, \[Beta]] - 
     (80*G[{-(1/Sqrt[3]), I, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-(1/Sqrt[3]), I, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, -I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, -I, -I, I}, \[Beta]] + 
     (256*G[{-(1/Sqrt[3]), I, -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (256*G[{-(1/Sqrt[3]), I, -I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), I, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), I, I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, I, -I, I}, \[Beta]] + 
     (32*G[{-(1/Sqrt[3]), I, I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), I, I, I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1, I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-(1/Sqrt[3]), I, Sqrt[3], I, I}, \[Beta]] - 
     (64*G[{-(1/Sqrt[3]), 1, -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), 1, -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), 1, -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-(1/Sqrt[3]), 1, -1, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), 1, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), 1, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), 1, -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), 1, -I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), 1, -I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), 1, -I, I, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), 1, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), 1, I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), 1, I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-(1/Sqrt[3]), 1, I, -I, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), 1, I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), 1, I, I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-(1/Sqrt[3]), 1, 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), 1, 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-(1/Sqrt[3]), 1, 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-(1/Sqrt[3]), 1, 1, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     (80*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, 
       \[Beta]] + 8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, 
        I}, \[Beta]] + 8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), 
        I, -I}, \[Beta]] - 8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 
        -(1/Sqrt[3]), I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -I, 0, I}, \[Beta]] + 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-(1/Sqrt[3]), Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-(1/Sqrt[3]), Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], I, 0, I}, \[Beta]] + 
     (80*G[{-(1/Sqrt[3]), Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-(1/Sqrt[3]), Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-(1/Sqrt[3]), Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     (64*G[{1/Sqrt[3], -1, -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], -1, -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], -1, -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{1/Sqrt[3], -1, -1, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -1, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -1, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -1, -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -1, -I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -1, -I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -1, -I, I, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], -1, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -1, I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -1, I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -1, I, -I, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], -1, I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -1, I, I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{1/Sqrt[3], -1, 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], -1, 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], -1, 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{1/Sqrt[3], -1, 1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, -1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, -1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, -1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, -1, I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, 0, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -I, 0, I, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], -I, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -I, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -I, -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -I, -I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, -I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, -I, I, I}, \[Beta]] - 
     (80*G[{1/Sqrt[3], -I, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{1/Sqrt[3], -I, I, 0, I}, \[Beta]])/Sqrt[3] + 
     (256*G[{1/Sqrt[3], -I, I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (256*G[{1/Sqrt[3], -I, I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, I, I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, 1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, 1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, 1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], -I, 1, I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], I, -1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], I, -1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], I, -1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], I, -1, I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, 0, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], I, 0, I, I}, \[Beta]] + 
     (80*G[{1/Sqrt[3], I, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{1/Sqrt[3], I, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{1/Sqrt[3], I, -I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], I, -I, -I, I}, \[Beta]] - 
     (256*G[{1/Sqrt[3], I, -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (256*G[{1/Sqrt[3], I, -I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], I, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], I, I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{1/Sqrt[3], I, I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], I, I, -I, I}, \[Beta]] - 
     (32*G[{1/Sqrt[3], I, I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], I, I, I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{1/Sqrt[3], I, 1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], I, 1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], I, 1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], I, 1, I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{1/Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{1/Sqrt[3], I, Sqrt[3], I, I}, \[Beta]] + 
     (64*G[{1/Sqrt[3], 1, -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], 1, -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], 1, -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{1/Sqrt[3], 1, -1, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1, -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1, -I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{1/Sqrt[3], 1, -I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{1/Sqrt[3], 1, -I, I, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], 1, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1, I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{1/Sqrt[3], 1, I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{1/Sqrt[3], 1, I, -I, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], 1, I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1, I, I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{1/Sqrt[3], 1, 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], 1, 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{1/Sqrt[3], 1, 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{1/Sqrt[3], 1, 1, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]] - 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{1/Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{1/Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]] - 
     (80*G[{1/Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{1/Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (32*G[{1/Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]] - 
     (32*G[{1/Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{1/Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{1/Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]] - 
     (80*G[{1/Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{1/Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{1/Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{1/Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (64*G[{-Sqrt[3], -1, -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], -1, -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], -1, -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-Sqrt[3], -1, -1, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -1, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -1, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -1, -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -1, -I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-Sqrt[3], -1, -I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], -1, -I, I, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], -1, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -1, I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-Sqrt[3], -1, I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -1, I, -I, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], -1, I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -1, I, I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-Sqrt[3], -1, 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], -1, 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], -1, 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-Sqrt[3], -1, 1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], -I, -1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -I, -1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -I, -1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], -I, -1, I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, 0, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -I, 0, I, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], -I, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -I, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -I, -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -I, -I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-Sqrt[3], -I, -I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -I, -I, I, I}, \[Beta]] - 
     (80*G[{-Sqrt[3], -I, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-Sqrt[3], -I, I, 0, I}, \[Beta]])/Sqrt[3] + 
     (256*G[{-Sqrt[3], -I, I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (256*G[{-Sqrt[3], -I, I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-Sqrt[3], -I, I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -I, I, I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], -I, 1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -I, 1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], -I, 1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], -I, 1, I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], I, -1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], I, -1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], I, -1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], I, -1, I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, 0, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], I, 0, I, I}, \[Beta]] + 
     (80*G[{-Sqrt[3], I, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-Sqrt[3], I, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-Sqrt[3], I, -I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], I, -I, -I, I}, \[Beta]] - 
     (256*G[{-Sqrt[3], I, -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (256*G[{-Sqrt[3], I, -I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], I, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], I, I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-Sqrt[3], I, I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], I, I, -I, I}, \[Beta]] - 
     (32*G[{-Sqrt[3], I, I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], I, I, I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-Sqrt[3], I, 1, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], I, 1, -I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], I, 1, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], I, 1, I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{-Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{-Sqrt[3], I, Sqrt[3], I, I}, \[Beta]] + 
     (64*G[{-Sqrt[3], 1, -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], 1, -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], 1, -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-Sqrt[3], 1, -1, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1, -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1, -I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{-Sqrt[3], 1, -I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{-Sqrt[3], 1, -I, I, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], 1, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1, I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{-Sqrt[3], 1, I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{-Sqrt[3], 1, I, -I, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], 1, I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1, I, I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-Sqrt[3], 1, 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], 1, 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{-Sqrt[3], 1, 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{-Sqrt[3], 1, 1, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]] - 
     (32*G[{-Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]] - 
     (80*G[{-Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     (32*G[{-Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]] - 
     (32*G[{-Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{-Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]] - 
     (80*G[{-Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{-Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{-Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{-Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     (64*G[{Sqrt[3], -1, -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], -1, -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], -1, -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{Sqrt[3], -1, -1, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -1, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -1, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -1, -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -1, -I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{Sqrt[3], -1, -I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], -1, -I, I, I}, \[Beta]] - 
     (32*G[{Sqrt[3], -1, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -1, I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{Sqrt[3], -1, I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -1, I, -I, I}, \[Beta]] - 
     (32*G[{Sqrt[3], -1, I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -1, I, I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{Sqrt[3], -1, 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], -1, 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], -1, 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{Sqrt[3], -1, 1, I, I}, \[Beta]])/Sqrt[3] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], -I, -1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -I, -1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -I, -1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], -I, -1, I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, 0, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, -I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -I, 0, I, I}, \[Beta]] - 
     (32*G[{Sqrt[3], -I, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -I, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -I, -I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -I, -I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{Sqrt[3], -I, -I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -I, -I, I, I}, \[Beta]] + 
     (80*G[{Sqrt[3], -I, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{Sqrt[3], -I, I, 0, I}, \[Beta]])/Sqrt[3] - 
     (256*G[{Sqrt[3], -I, I, -I, -I}, \[Beta]])/Sqrt[3] + 
     (256*G[{Sqrt[3], -I, I, -I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{Sqrt[3], -I, I, I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -I, I, I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], -I, 1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -I, 1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], -I, 1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], -I, 1, I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], I, -1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], I, -1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], I, -1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], I, -1, I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, 0, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, -I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], I, 0, I, I}, \[Beta]] - 
     (80*G[{Sqrt[3], I, -I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{Sqrt[3], I, -I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{Sqrt[3], I, -I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], I, -I, -I, I}, \[Beta]] + 
     (256*G[{Sqrt[3], I, -I, I, -I}, \[Beta]])/Sqrt[3] - 
     (256*G[{Sqrt[3], I, -I, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], I, I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], I, I, 0, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{Sqrt[3], I, I, -I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], I, I, -I, I}, \[Beta]] + 
     (32*G[{Sqrt[3], I, I, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], I, I, I, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{Sqrt[3], I, 1, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], I, 1, -I, I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], I, 1, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], I, 1, I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]] - 
     4*Sqrt[3]*G[{Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]] + 
     4*Sqrt[3]*G[{Sqrt[3], I, Sqrt[3], I, I}, \[Beta]] - 
     (64*G[{Sqrt[3], 1, -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], 1, -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], 1, -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{Sqrt[3], 1, -1, I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], 1, -I, 0, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], 1, -I, 0, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], 1, -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], 1, -I, -I, I}, \[Beta]])/Sqrt[3] - 
     32*Sqrt[3]*G[{Sqrt[3], 1, -I, I, -I}, \[Beta]] + 
     32*Sqrt[3]*G[{Sqrt[3], 1, -I, I, I}, \[Beta]] - 
     (32*G[{Sqrt[3], 1, I, 0, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], 1, I, 0, I}, \[Beta]])/Sqrt[3] + 
     32*Sqrt[3]*G[{Sqrt[3], 1, I, -I, -I}, \[Beta]] - 
     32*Sqrt[3]*G[{Sqrt[3], 1, I, -I, I}, \[Beta]] - 
     (32*G[{Sqrt[3], 1, I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], 1, I, I, I}, \[Beta]])/Sqrt[3] - 
     (64*G[{Sqrt[3], 1, 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], 1, 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (64*G[{Sqrt[3], 1, 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (64*G[{Sqrt[3], 1, 1, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{Sqrt[3], -(1/Sqrt[3]), -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{Sqrt[3], -(1/Sqrt[3]), -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     (80*G[{Sqrt[3], -(1/Sqrt[3]), I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{Sqrt[3], -(1/Sqrt[3]), I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], -(1/Sqrt[3]), 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     (32*G[{Sqrt[3], Sqrt[3], -1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], Sqrt[3], -1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], Sqrt[3], -1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], Sqrt[3], -1, I, I}, \[Beta]])/Sqrt[3] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -I, 0, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -I, 0, I}, \[Beta]] + 
     (32*G[{Sqrt[3], Sqrt[3], -I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], Sqrt[3], -I, -I, I}, \[Beta]])/Sqrt[3] - 
     (80*G[{Sqrt[3], Sqrt[3], -I, I, -I}, \[Beta]])/Sqrt[3] + 
     (80*G[{Sqrt[3], Sqrt[3], -I, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], I, 0, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], I, 0, I}, \[Beta]] + 
     (80*G[{Sqrt[3], Sqrt[3], I, -I, -I}, \[Beta]])/Sqrt[3] - 
     (80*G[{Sqrt[3], Sqrt[3], I, -I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], Sqrt[3], I, I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], Sqrt[3], I, I, I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], Sqrt[3], 1, -I, -I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], Sqrt[3], 1, -I, I}, \[Beta]])/Sqrt[3] + 
     (32*G[{Sqrt[3], Sqrt[3], 1, I, -I}, \[Beta]])/Sqrt[3] - 
     (32*G[{Sqrt[3], Sqrt[3], 1, I, I}, \[Beta]])/Sqrt[3] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     8*Sqrt[3]*G[{Sqrt[3], Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     (2*G[{0, 1/Sqrt[3], -I}, \[Beta]]*(11*Pi^2 - 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{0, -Sqrt[3], -I}, \[Beta]]*(11*Pi^2 - 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{-(1/Sqrt[3]), Sqrt[3], I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{Sqrt[3], -(1/Sqrt[3]), I}, \[Beta]]*
       (11*Pi^2 - (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{Sqrt[3], Sqrt[3], I}, \[Beta]]*(11*Pi^2 - 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{0, -(1/Sqrt[3]), I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{0, Sqrt[3], I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{1/Sqrt[3], 1/Sqrt[3], -I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{1/Sqrt[3], -Sqrt[3], -I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{-Sqrt[3], 1/Sqrt[3], -I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{-Sqrt[3], -Sqrt[3], -I}, \[Beta]]*(-11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (2*G[{0, -(1/Sqrt[3]), -I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{0, 1/Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{0, -Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (2*G[{0, Sqrt[3], -I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{-(1/Sqrt[3]), Sqrt[3], -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (2*G[{1/Sqrt[3], 1/Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (2*G[{1/Sqrt[3], -Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (2*G[{-Sqrt[3], 1/Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) - 
     (2*G[{-Sqrt[3], -Sqrt[3], I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{Sqrt[3], -(1/Sqrt[3]), -I}, \[Beta]]*
       (11*Pi^2 + (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     (2*G[{Sqrt[3], Sqrt[3], -I}, \[Beta]]*(11*Pi^2 + 
        (12*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]))/(3*Sqrt[3]) + 
     ((16*I)*G[{0, 0, -I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/
      Sqrt[3] - ((16*I)*G[{0, 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] - 
     ((8*I)*G[{-(1/Sqrt[3]), 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] + 
     ((8*I)*G[{-(1/Sqrt[3]), 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] - 
     ((8*I)*G[{1/Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] + 
     ((8*I)*G[{1/Sqrt[3], 0, I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] - 
     ((8*I)*G[{-Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] + 
     ((8*I)*G[{-Sqrt[3], 0, I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/
      Sqrt[3] - ((8*I)*G[{Sqrt[3], 0, -I}, \[Beta]]*
       Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/Sqrt[3] + 
     ((8*I)*G[{Sqrt[3], 0, I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/
      Sqrt[3] - (4*Pi^2*G[{-(1/Sqrt[3]), -1}, \[Beta]]*(-1 + Log[4]))/
      Sqrt[3] - (4*Pi^2*G[{-(1/Sqrt[3]), 1}, \[Beta]]*(-1 + Log[4]))/
      Sqrt[3] + (4*Pi^2*G[{1/Sqrt[3], -1}, \[Beta]]*(-1 + Log[4]))/Sqrt[3] + 
     (4*Pi^2*G[{1/Sqrt[3], 1}, \[Beta]]*(-1 + Log[4]))/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], -1}, \[Beta]]*(-1 + Log[4]))/Sqrt[3] + 
     (4*Pi^2*G[{-Sqrt[3], 1}, \[Beta]]*(-1 + Log[4]))/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], -1}, \[Beta]]*(-1 + Log[4]))/Sqrt[3] - 
     (4*Pi^2*G[{Sqrt[3], 1}, \[Beta]]*(-1 + Log[4]))/Sqrt[3] + 
     (G[{Sqrt[3]}, \[Beta]]*(-6*Pi^4 + 3*a[3, 1] - 
        32*Pi^2*(1 + 3*Log[2]^2 - Log[8])))/(12*Sqrt[3]) + 
     (G[{-Sqrt[3]}, \[Beta]]*(6*Pi^4 - 3*a[3, 1] + 
        32*Pi^2*(1 + 3*Log[2]^2 - Log[8])))/(12*Sqrt[3]) + 
     (4*Pi^2*G[{0, -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/(3*Sqrt[3]) - 
     (4*Pi^2*G[{0, 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/(3*Sqrt[3]) - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/
      (3*Sqrt[3]) + (4*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/
      (3*Sqrt[3]) + (4*Pi^2*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/
      (3*Sqrt[3]) - (4*Pi^2*G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]]*
       (-1 + Log[9]))/(3*Sqrt[3]) - (4*Pi^2*G[{0, -Sqrt[3]}, \[Beta]]*
       (-4 + Log[576]))/(3*Sqrt[3]) + (4*Pi^2*G[{0, Sqrt[3]}, \[Beta]]*
       (-4 + Log[576]))/(3*Sqrt[3]) - 
     (4*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/
      (3*Sqrt[3]) + (4*Pi^2*G[{1/Sqrt[3], -Sqrt[3]}, \[Beta]]*
       (-4 + Log[576]))/(3*Sqrt[3]) + 
     (4*Pi^2*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/(3*Sqrt[3]) - 
     (4*Pi^2*G[{Sqrt[3], Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/(3*Sqrt[3]) - 
     (I/360)*G[{-I}, \[Beta]]*(240*Pi^2 + 7*Pi^4 + 
       240*(24 + a[1, 1] - a[1, 2] + 2*Sqrt[3]*
          Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 2*Zeta[3])) + 
     (I/360)*G[{I}, \[Beta]]*(240*Pi^2 + 7*Pi^4 + 
       240*(24 + a[1, 1] - a[1, 2] + 2*Sqrt[3]*
          Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 2*Zeta[3])) - 
     (I/3)*G[{0, -I}, \[Beta]]*(90 + 3*Pi^2 - 4*a[1, 1] + 
       8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]) + 
     (I/3)*G[{0, I}, \[Beta]]*(90 + 3*Pi^2 - 4*a[1, 1] + 
       8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 4*Zeta[3]) + 
     (G[{1/Sqrt[3], -I}, \[Beta]]*(Pi^2*(9*I + 44*Sqrt[3] - 
          72*Sqrt[3]*Log[2] - 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 4*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{-Sqrt[3], -I}, \[Beta]]*(Pi^2*(9*I + 44*Sqrt[3] - 
          72*Sqrt[3]*Log[2] - 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 4*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{-(1/Sqrt[3]), -I}, \[Beta]]*
       (Pi^2*(9*I - 44*Sqrt[3] + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) - 
        (6*I)*(-45 + 2*a[1, 1] - 4*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{Sqrt[3], -I}, \[Beta]]*(Pi^2*(9*I - 44*Sqrt[3] + 72*Sqrt[3]*Log[2] + 
          8*Sqrt[3]*Log[9]) - (6*I)*(-45 + 2*a[1, 1] - 
          4*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{-(1/Sqrt[3]), I}, \[Beta]]*
       (Pi^2*(-9*I - 44*Sqrt[3] + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9]) + 
        (6*I)*(-45 + 2*a[1, 1] - 4*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{Sqrt[3], I}, \[Beta]]*(Pi^2*(-9*I - 44*Sqrt[3] + 72*Sqrt[3]*Log[2] + 
          8*Sqrt[3]*Log[9]) + (6*I)*(-45 + 2*a[1, 1] - 
          4*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{1/Sqrt[3], I}, \[Beta]]*
       (-(Pi^2*(9*I - 44*Sqrt[3] + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9])) + 
        (6*I)*(-45 + 2*a[1, 1] - 4*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18 + 
     (G[{-Sqrt[3], I}, \[Beta]]*
       (-(Pi^2*(9*I - 44*Sqrt[3] + 72*Sqrt[3]*Log[2] + 8*Sqrt[3]*Log[9])) + 
        (6*I)*(-45 + 2*a[1, 1] - 4*Sqrt[3]*Im[PolyLog[2, 
             1/2 - (I/2)*Sqrt[3]]] + 2*Zeta[3])))/18), 
 Acanonical[20] -> (-17*Pi^2)/12 - 6*G[{-I, -I}, \[Beta]] + 
   6*G[{-I, I}, \[Beta]] + 6*G[{I, -I}, \[Beta]] - 6*G[{I, I}, \[Beta]] + 
   \[Epsilon]*(Pi^2*G[{-1}, \[Beta]] - (13*Pi^2*G[{-I}, \[Beta]])/3 - 
     (13*Pi^2*G[{I}, \[Beta]])/3 + Pi^2*G[{1}, \[Beta]] + 
     (2*Pi^2*G[{-(1/Sqrt[3])}, \[Beta]])/3 + (2*Pi^2*G[{1/Sqrt[3]}, \[Beta]])/
      3 + (8*Pi^2*G[{-Sqrt[3]}, \[Beta]])/3 + (8*Pi^2*G[{Sqrt[3]}, \[Beta]])/
      3 - 12*G[{-I, -I}, \[Beta]] + 12*G[{-I, I}, \[Beta]] + 
     12*G[{I, -I}, \[Beta]] - 12*G[{I, I}, \[Beta]] + 
     8*G[{-1, -I, -I}, \[Beta]] - 8*G[{-1, -I, I}, \[Beta]] - 
     8*G[{-1, I, -I}, \[Beta]] + 8*G[{-1, I, I}, \[Beta]] - 
     12*G[{-I, 0, -I}, \[Beta]] + 12*G[{-I, 0, I}, \[Beta]] - 
     20*G[{-I, -I, -I}, \[Beta]] + 20*G[{-I, -I, I}, \[Beta]] + 
     44*G[{-I, I, -I}, \[Beta]] - 44*G[{-I, I, I}, \[Beta]] + 
     12*G[{I, 0, -I}, \[Beta]] - 12*G[{I, 0, I}, \[Beta]] - 
     44*G[{I, -I, -I}, \[Beta]] + 44*G[{I, -I, I}, \[Beta]] + 
     20*G[{I, I, -I}, \[Beta]] - 20*G[{I, I, I}, \[Beta]] + 
     8*G[{1, -I, -I}, \[Beta]] - 8*G[{1, -I, I}, \[Beta]] - 
     8*G[{1, I, -I}, \[Beta]] + 8*G[{1, I, I}, \[Beta]] + 
     12*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     12*G[{-(1/Sqrt[3]), -I, I}, \[Beta]] - 
     12*G[{-(1/Sqrt[3]), I, -I}, \[Beta]] + 
     12*G[{-(1/Sqrt[3]), I, I}, \[Beta]] + 
     12*G[{1/Sqrt[3], -I, -I}, \[Beta]] - 12*G[{1/Sqrt[3], -I, I}, \[Beta]] - 
     12*G[{1/Sqrt[3], I, -I}, \[Beta]] + 12*G[{1/Sqrt[3], I, I}, \[Beta]] + 
     12*G[{-Sqrt[3], -I, -I}, \[Beta]] - 12*G[{-Sqrt[3], -I, I}, \[Beta]] - 
     12*G[{-Sqrt[3], I, -I}, \[Beta]] + 12*G[{-Sqrt[3], I, I}, \[Beta]] + 
     12*G[{Sqrt[3], -I, -I}, \[Beta]] - 12*G[{Sqrt[3], -I, I}, \[Beta]] - 
     12*G[{Sqrt[3], I, -I}, \[Beta]] + 12*G[{Sqrt[3], I, I}, \[Beta]] + 
     (Pi^2*(-17 + 18*Log[2] + 8*Log[9]))/6) + 
   \[Epsilon]^2*((-3*Pi^4)/8 + a[3, 1]/2 - 4*Pi^2*G[{-1, -1}, \[Beta]] + 
     4*Pi^2*G[{-1, -I}, \[Beta]] + 4*Pi^2*G[{-1, I}, \[Beta]] - 
     4*Pi^2*G[{-1, 1}, \[Beta]] + 12*Pi^2*G[{-I, -1}, \[Beta]] + 
     (-18 - 11*Pi^2)*G[{-I, -I}, \[Beta]] + (18 - (79*Pi^2)/3)*
      G[{-I, I}, \[Beta]] + 12*Pi^2*G[{-I, 1}, \[Beta]] + 
     (4*Pi^2*G[{-I, -(1/Sqrt[3])}, \[Beta]])/3 + 
     (4*Pi^2*G[{-I, 1/Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{-I, -Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{-I, Sqrt[3]}, \[Beta]])/3 + 12*Pi^2*G[{I, -1}, \[Beta]] + 
     (18 - (79*Pi^2)/3)*G[{I, -I}, \[Beta]] + (-18 - 11*Pi^2)*
      G[{I, I}, \[Beta]] + 12*Pi^2*G[{I, 1}, \[Beta]] + 
     (4*Pi^2*G[{I, -(1/Sqrt[3])}, \[Beta]])/3 + 
     (4*Pi^2*G[{I, 1/Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{I, -Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{I, Sqrt[3]}, \[Beta]])/3 - 4*Pi^2*G[{1, -1}, \[Beta]] + 
     4*Pi^2*G[{1, -I}, \[Beta]] + 4*Pi^2*G[{1, I}, \[Beta]] - 
     4*Pi^2*G[{1, 1}, \[Beta]] - 4*Pi^2*G[{-(1/Sqrt[3]), -1}, \[Beta]] - 
     4*Pi^2*G[{-(1/Sqrt[3]), 1}, \[Beta]] - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/3 - 
     (16*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/3 - 
     4*Pi^2*G[{1/Sqrt[3], -1}, \[Beta]] - 4*Pi^2*G[{1/Sqrt[3], 1}, \[Beta]] - 
     (4*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{1/Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     4*Pi^2*G[{-Sqrt[3], -1}, \[Beta]] - 4*Pi^2*G[{-Sqrt[3], 1}, \[Beta]] - 
     (4*Pi^2*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     4*Pi^2*G[{Sqrt[3], -1}, \[Beta]] - 4*Pi^2*G[{Sqrt[3], 1}, \[Beta]] - 
     (4*Pi^2*G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/3 - 
     (16*Pi^2*G[{Sqrt[3], Sqrt[3]}, \[Beta]])/3 + 
     16*G[{-1, -I, -I}, \[Beta]] - 16*G[{-1, -I, I}, \[Beta]] - 
     16*G[{-1, I, -I}, \[Beta]] + 16*G[{-1, I, I}, \[Beta]] - 
     24*G[{-I, 0, -I}, \[Beta]] + 24*G[{-I, 0, I}, \[Beta]] - 
     40*G[{-I, -I, -I}, \[Beta]] + 40*G[{-I, -I, I}, \[Beta]] + 
     88*G[{-I, I, -I}, \[Beta]] - 88*G[{-I, I, I}, \[Beta]] + 
     24*G[{I, 0, -I}, \[Beta]] - 24*G[{I, 0, I}, \[Beta]] - 
     88*G[{I, -I, -I}, \[Beta]] + 88*G[{I, -I, I}, \[Beta]] + 
     40*G[{I, I, -I}, \[Beta]] - 40*G[{I, I, I}, \[Beta]] + 
     16*G[{1, -I, -I}, \[Beta]] - 16*G[{1, -I, I}, \[Beta]] - 
     16*G[{1, I, -I}, \[Beta]] + 16*G[{1, I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, -I}, \[Beta]] - 24*G[{1/Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, -I}, \[Beta]] + 24*G[{1/Sqrt[3], I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, -I}, \[Beta]] - 24*G[{-Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, -I}, \[Beta]] + 24*G[{-Sqrt[3], I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, -I}, \[Beta]] - 24*G[{Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{Sqrt[3], I, -I}, \[Beta]] + 24*G[{Sqrt[3], I, I}, \[Beta]] - 
     32*G[{-1, -1, -I, -I}, \[Beta]] + 32*G[{-1, -1, -I, I}, \[Beta]] + 
     32*G[{-1, -1, I, -I}, \[Beta]] - 32*G[{-1, -1, I, I}, \[Beta]] + 
     16*G[{-1, -I, 0, -I}, \[Beta]] - 16*G[{-1, -I, 0, I}, \[Beta]] + 
     16*G[{-1, -I, -I, -I}, \[Beta]] - 16*G[{-1, -I, -I, I}, \[Beta]] - 
     48*G[{-1, -I, I, -I}, \[Beta]] + 48*G[{-1, -I, I, I}, \[Beta]] - 
     16*G[{-1, I, 0, -I}, \[Beta]] + 16*G[{-1, I, 0, I}, \[Beta]] + 
     48*G[{-1, I, -I, -I}, \[Beta]] - 48*G[{-1, I, -I, I}, \[Beta]] - 
     16*G[{-1, I, I, -I}, \[Beta]] + 16*G[{-1, I, I, I}, \[Beta]] - 
     32*G[{-1, 1, -I, -I}, \[Beta]] + 32*G[{-1, 1, -I, I}, \[Beta]] + 
     32*G[{-1, 1, I, -I}, \[Beta]] - 32*G[{-1, 1, I, I}, \[Beta]] + 
     96*G[{-I, -1, -I, -I}, \[Beta]] - 96*G[{-I, -1, -I, I}, \[Beta]] - 
     96*G[{-I, -1, I, -I}, \[Beta]] + 96*G[{-I, -1, I, I}, \[Beta]] - 
     24*G[{-I, 0, 0, -I}, \[Beta]] + 24*G[{-I, 0, 0, I}, \[Beta]] + 
     24*G[{-I, 0, -I, -I}, \[Beta]] - 24*G[{-I, 0, -I, I}, \[Beta]] + 
     24*G[{-I, 0, I, -I}, \[Beta]] - 24*G[{-I, 0, I, I}, \[Beta]] - 
     40*G[{-I, -I, 0, -I}, \[Beta]] + 40*G[{-I, -I, 0, I}, \[Beta]] - 
     40*G[{-I, -I, -I, -I}, \[Beta]] + 40*G[{-I, -I, -I, I}, \[Beta]] + 
     120*G[{-I, -I, I, -I}, \[Beta]] - 120*G[{-I, -I, I, I}, \[Beta]] + 
     88*G[{-I, I, 0, -I}, \[Beta]] - 88*G[{-I, I, 0, I}, \[Beta]] - 
     296*G[{-I, I, -I, -I}, \[Beta]] + 296*G[{-I, I, -I, I}, \[Beta]] + 
     120*G[{-I, I, I, -I}, \[Beta]] - 120*G[{-I, I, I, I}, \[Beta]] + 
     96*G[{-I, 1, -I, -I}, \[Beta]] - 96*G[{-I, 1, -I, I}, \[Beta]] - 
     96*G[{-I, 1, I, -I}, \[Beta]] + 96*G[{-I, 1, I, I}, \[Beta]] + 
     24*G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     24*G[{-I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     24*G[{-I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     24*G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     24*G[{-I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{-I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{-I, 1/Sqrt[3], I, I}, \[Beta]] + 
     24*G[{-I, -Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{-I, -Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-I, -Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{-I, -Sqrt[3], I, I}, \[Beta]] + 
     24*G[{-I, Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{-I, Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-I, Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{-I, Sqrt[3], I, I}, \[Beta]] + 96*G[{I, -1, -I, -I}, \[Beta]] - 
     96*G[{I, -1, -I, I}, \[Beta]] - 96*G[{I, -1, I, -I}, \[Beta]] + 
     96*G[{I, -1, I, I}, \[Beta]] + 24*G[{I, 0, 0, -I}, \[Beta]] - 
     24*G[{I, 0, 0, I}, \[Beta]] - 24*G[{I, 0, -I, -I}, \[Beta]] + 
     24*G[{I, 0, -I, I}, \[Beta]] - 24*G[{I, 0, I, -I}, \[Beta]] + 
     24*G[{I, 0, I, I}, \[Beta]] - 88*G[{I, -I, 0, -I}, \[Beta]] + 
     88*G[{I, -I, 0, I}, \[Beta]] - 120*G[{I, -I, -I, -I}, \[Beta]] + 
     120*G[{I, -I, -I, I}, \[Beta]] + 296*G[{I, -I, I, -I}, \[Beta]] - 
     296*G[{I, -I, I, I}, \[Beta]] + 40*G[{I, I, 0, -I}, \[Beta]] - 
     40*G[{I, I, 0, I}, \[Beta]] - 120*G[{I, I, -I, -I}, \[Beta]] + 
     120*G[{I, I, -I, I}, \[Beta]] + 40*G[{I, I, I, -I}, \[Beta]] - 
     40*G[{I, I, I, I}, \[Beta]] + 96*G[{I, 1, -I, -I}, \[Beta]] - 
     96*G[{I, 1, -I, I}, \[Beta]] - 96*G[{I, 1, I, -I}, \[Beta]] + 
     96*G[{I, 1, I, I}, \[Beta]] + 24*G[{I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     24*G[{I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     24*G[{I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     24*G[{I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     24*G[{I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{I, 1/Sqrt[3], I, I}, \[Beta]] + 
     24*G[{I, -Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{I, -Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{I, -Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{I, -Sqrt[3], I, I}, \[Beta]] + 
     24*G[{I, Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{I, Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{I, Sqrt[3], I, -I}, \[Beta]] + 24*G[{I, Sqrt[3], I, I}, \[Beta]] - 
     32*G[{1, -1, -I, -I}, \[Beta]] + 32*G[{1, -1, -I, I}, \[Beta]] + 
     32*G[{1, -1, I, -I}, \[Beta]] - 32*G[{1, -1, I, I}, \[Beta]] + 
     16*G[{1, -I, 0, -I}, \[Beta]] - 16*G[{1, -I, 0, I}, \[Beta]] + 
     16*G[{1, -I, -I, -I}, \[Beta]] - 16*G[{1, -I, -I, I}, \[Beta]] - 
     48*G[{1, -I, I, -I}, \[Beta]] + 48*G[{1, -I, I, I}, \[Beta]] - 
     16*G[{1, I, 0, -I}, \[Beta]] + 16*G[{1, I, 0, I}, \[Beta]] + 
     48*G[{1, I, -I, -I}, \[Beta]] - 48*G[{1, I, -I, I}, \[Beta]] - 
     16*G[{1, I, I, -I}, \[Beta]] + 16*G[{1, I, I, I}, \[Beta]] - 
     32*G[{1, 1, -I, -I}, \[Beta]] + 32*G[{1, 1, -I, I}, \[Beta]] + 
     32*G[{1, 1, I, -I}, \[Beta]] - 32*G[{1, 1, I, I}, \[Beta]] - 
     32*G[{-(1/Sqrt[3]), -1, -I, -I}, \[Beta]] + 
     32*G[{-(1/Sqrt[3]), -1, -I, I}, \[Beta]] + 
     32*G[{-(1/Sqrt[3]), -1, I, -I}, \[Beta]] - 
     32*G[{-(1/Sqrt[3]), -1, I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     32*G[{-(1/Sqrt[3]), -I, -I, -I}, \[Beta]] - 
     32*G[{-(1/Sqrt[3]), -I, -I, I}, \[Beta]] - 
     80*G[{-(1/Sqrt[3]), -I, I, -I}, \[Beta]] + 
     80*G[{-(1/Sqrt[3]), -I, I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     80*G[{-(1/Sqrt[3]), I, -I, -I}, \[Beta]] - 
     80*G[{-(1/Sqrt[3]), I, -I, I}, \[Beta]] - 
     32*G[{-(1/Sqrt[3]), I, I, -I}, \[Beta]] + 
     32*G[{-(1/Sqrt[3]), I, I, I}, \[Beta]] - 
     32*G[{-(1/Sqrt[3]), 1, -I, -I}, \[Beta]] + 
     32*G[{-(1/Sqrt[3]), 1, -I, I}, \[Beta]] + 
     32*G[{-(1/Sqrt[3]), 1, I, -I}, \[Beta]] - 
     32*G[{-(1/Sqrt[3]), 1, I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     32*G[{1/Sqrt[3], -1, -I, -I}, \[Beta]] + 
     32*G[{1/Sqrt[3], -1, -I, I}, \[Beta]] + 
     32*G[{1/Sqrt[3], -1, I, -I}, \[Beta]] - 
     32*G[{1/Sqrt[3], -1, I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     32*G[{1/Sqrt[3], -I, -I, -I}, \[Beta]] - 
     32*G[{1/Sqrt[3], -I, -I, I}, \[Beta]] - 
     80*G[{1/Sqrt[3], -I, I, -I}, \[Beta]] + 
     80*G[{1/Sqrt[3], -I, I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, 0, I}, \[Beta]] + 
     80*G[{1/Sqrt[3], I, -I, -I}, \[Beta]] - 
     80*G[{1/Sqrt[3], I, -I, I}, \[Beta]] - 
     32*G[{1/Sqrt[3], I, I, -I}, \[Beta]] + 
     32*G[{1/Sqrt[3], I, I, I}, \[Beta]] - 
     32*G[{1/Sqrt[3], 1, -I, -I}, \[Beta]] + 
     32*G[{1/Sqrt[3], 1, -I, I}, \[Beta]] + 
     32*G[{1/Sqrt[3], 1, I, -I}, \[Beta]] - 
     32*G[{1/Sqrt[3], 1, I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     32*G[{-Sqrt[3], -1, -I, -I}, \[Beta]] + 
     32*G[{-Sqrt[3], -1, -I, I}, \[Beta]] + 
     32*G[{-Sqrt[3], -1, I, -I}, \[Beta]] - 
     32*G[{-Sqrt[3], -1, I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, 0, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, 0, I}, \[Beta]] + 
     32*G[{-Sqrt[3], -I, -I, -I}, \[Beta]] - 
     32*G[{-Sqrt[3], -I, -I, I}, \[Beta]] - 
     80*G[{-Sqrt[3], -I, I, -I}, \[Beta]] + 
     80*G[{-Sqrt[3], -I, I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, 0, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, 0, I}, \[Beta]] + 
     80*G[{-Sqrt[3], I, -I, -I}, \[Beta]] - 
     80*G[{-Sqrt[3], I, -I, I}, \[Beta]] - 
     32*G[{-Sqrt[3], I, I, -I}, \[Beta]] + 
     32*G[{-Sqrt[3], I, I, I}, \[Beta]] - 
     32*G[{-Sqrt[3], 1, -I, -I}, \[Beta]] + 
     32*G[{-Sqrt[3], 1, -I, I}, \[Beta]] + 
     32*G[{-Sqrt[3], 1, I, -I}, \[Beta]] - 
     32*G[{-Sqrt[3], 1, I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     32*G[{Sqrt[3], -1, -I, -I}, \[Beta]] + 
     32*G[{Sqrt[3], -1, -I, I}, \[Beta]] + 
     32*G[{Sqrt[3], -1, I, -I}, \[Beta]] - 
     32*G[{Sqrt[3], -1, I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, 0, -I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, 0, I}, \[Beta]] + 
     32*G[{Sqrt[3], -I, -I, -I}, \[Beta]] - 
     32*G[{Sqrt[3], -I, -I, I}, \[Beta]] - 
     80*G[{Sqrt[3], -I, I, -I}, \[Beta]] + 
     80*G[{Sqrt[3], -I, I, I}, \[Beta]] - 
     24*G[{Sqrt[3], I, 0, -I}, \[Beta]] + 24*G[{Sqrt[3], I, 0, I}, \[Beta]] + 
     80*G[{Sqrt[3], I, -I, -I}, \[Beta]] - 
     80*G[{Sqrt[3], I, -I, I}, \[Beta]] - 
     32*G[{Sqrt[3], I, I, -I}, \[Beta]] + 32*G[{Sqrt[3], I, I, I}, \[Beta]] - 
     32*G[{Sqrt[3], 1, -I, -I}, \[Beta]] + 
     32*G[{Sqrt[3], 1, -I, I}, \[Beta]] + 
     32*G[{Sqrt[3], 1, I, -I}, \[Beta]] - 32*G[{Sqrt[3], 1, I, I}, \[Beta]] - 
     24*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], Sqrt[3], I, I}, \[Beta]] + G[{-(1/Sqrt[3]), I}, \[Beta]]*
      ((22*Pi^2)/3 - (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{1/Sqrt[3], -I}, \[Beta]]*((22*Pi^2)/3 - 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-Sqrt[3], -I}, \[Beta]]*((22*Pi^2)/3 - 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{Sqrt[3], I}, \[Beta]]*((22*Pi^2)/3 - 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-(1/Sqrt[3]), -I}, \[Beta]]*((22*Pi^2)/3 + 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{1/Sqrt[3], I}, \[Beta]]*((22*Pi^2)/3 + 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-Sqrt[3], I}, \[Beta]]*((22*Pi^2)/3 + 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{Sqrt[3], -I}, \[Beta]]*((22*Pi^2)/3 + 
       (8*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) - 
     2*Pi^2*G[{-1}, \[Beta]]*(-1 + Log[4]) - 2*Pi^2*G[{1}, \[Beta]]*
      (-1 + Log[4]) - (4*Pi^2*G[{-(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/3 - 
     (4*Pi^2*G[{1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/3 + 
     (2*Pi^2*G[{-I}, \[Beta]]*(-13 + 18*Log[2] + 4*Log[9]))/3 + 
     (2*Pi^2*G[{I}, \[Beta]]*(-13 + 18*Log[2] + 4*Log[9]))/3 + 
     Pi^2*(-19/12 - 6*Log[2]^2 + Log[64]) - 
     (4*Pi^2*G[{-Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 - 
     (4*Pi^2*G[{Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3) + 
   \[Epsilon]^3*(((-4*Pi^2 - 3*a[3, 1])*G[{-(1/Sqrt[3])}, \[Beta]])/6 + 
     ((-4*Pi^2 - 3*a[3, 1])*G[{1/Sqrt[3]}, \[Beta]])/6 + 
     16*Pi^2*G[{-1, -1, -1}, \[Beta]] - 16*Pi^2*G[{-1, -1, -I}, \[Beta]] - 
     16*Pi^2*G[{-1, -1, I}, \[Beta]] + 16*Pi^2*G[{-1, -1, 1}, \[Beta]] - 
     16*Pi^2*G[{-1, -I, -1}, \[Beta]] + (24 + (28*Pi^2)/3)*
      G[{-1, -I, -I}, \[Beta]] + (-24 + (68*Pi^2)/3)*
      G[{-1, -I, I}, \[Beta]] - 16*Pi^2*G[{-1, -I, 1}, \[Beta]] - 
     16*Pi^2*G[{-1, I, -1}, \[Beta]] + (-24 + (68*Pi^2)/3)*
      G[{-1, I, -I}, \[Beta]] + (24 + (28*Pi^2)/3)*G[{-1, I, I}, \[Beta]] - 
     16*Pi^2*G[{-1, I, 1}, \[Beta]] + 16*Pi^2*G[{-1, 1, -1}, \[Beta]] - 
     16*Pi^2*G[{-1, 1, -I}, \[Beta]] - 16*Pi^2*G[{-1, 1, I}, \[Beta]] + 
     16*Pi^2*G[{-1, 1, 1}, \[Beta]] - 48*Pi^2*G[{-I, -1, -1}, \[Beta]] + 
     48*Pi^2*G[{-I, -1, -I}, \[Beta]] + 48*Pi^2*G[{-I, -1, I}, \[Beta]] - 
     48*Pi^2*G[{-I, -1, 1}, \[Beta]] + (-36 + (46*Pi^2)/3)*
      G[{-I, 0, -I}, \[Beta]] + (36 - (46*Pi^2)/3)*G[{-I, 0, I}, \[Beta]] + 
     40*Pi^2*G[{-I, -I, -1}, \[Beta]] + (-60 - (70*Pi^2)/3)*
      G[{-I, -I, -I}, \[Beta]] + (60 - (170*Pi^2)/3)*
      G[{-I, -I, I}, \[Beta]] + 40*Pi^2*G[{-I, -I, 1}, \[Beta]] + 
     88*Pi^2*G[{-I, I, -1}, \[Beta]] + (132 - 162*Pi^2)*
      G[{-I, I, -I}, \[Beta]] + (-132 - (202*Pi^2)/3)*
      G[{-I, I, I}, \[Beta]] + 88*Pi^2*G[{-I, I, 1}, \[Beta]] + 
     (16*Pi^2*G[{-I, I, -(1/Sqrt[3])}, \[Beta]])/3 + 
     (16*Pi^2*G[{-I, I, 1/Sqrt[3]}, \[Beta]])/3 + 
     (64*Pi^2*G[{-I, I, -Sqrt[3]}, \[Beta]])/3 + 
     (64*Pi^2*G[{-I, I, Sqrt[3]}, \[Beta]])/3 - 
     48*Pi^2*G[{-I, 1, -1}, \[Beta]] + 48*Pi^2*G[{-I, 1, -I}, \[Beta]] + 
     48*Pi^2*G[{-I, 1, I}, \[Beta]] - 48*Pi^2*G[{-I, 1, 1}, \[Beta]] - 
     8*Pi^2*G[{-I, -(1/Sqrt[3]), -1}, \[Beta]] - 
     8*Pi^2*G[{-I, -(1/Sqrt[3]), 1}, \[Beta]] - 
     (8*Pi^2*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/3 - 
     (32*Pi^2*G[{-I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/3 - 
     8*Pi^2*G[{-I, 1/Sqrt[3], -1}, \[Beta]] - 
     8*Pi^2*G[{-I, 1/Sqrt[3], 1}, \[Beta]] - 
     (8*Pi^2*G[{-I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 - 
     (32*Pi^2*G[{-I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     8*Pi^2*G[{-I, -Sqrt[3], -1}, \[Beta]] - 
     8*Pi^2*G[{-I, -Sqrt[3], 1}, \[Beta]] - 
     (8*Pi^2*G[{-I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 - 
     (32*Pi^2*G[{-I, -Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     8*Pi^2*G[{-I, Sqrt[3], -1}, \[Beta]] - 
     8*Pi^2*G[{-I, Sqrt[3], 1}, \[Beta]] - 
     (8*Pi^2*G[{-I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/3 - 
     (32*Pi^2*G[{-I, Sqrt[3], Sqrt[3]}, \[Beta]])/3 - 
     48*Pi^2*G[{I, -1, -1}, \[Beta]] + 48*Pi^2*G[{I, -1, -I}, \[Beta]] + 
     48*Pi^2*G[{I, -1, I}, \[Beta]] - 48*Pi^2*G[{I, -1, 1}, \[Beta]] + 
     (36 - (46*Pi^2)/3)*G[{I, 0, -I}, \[Beta]] + (-36 + (46*Pi^2)/3)*
      G[{I, 0, I}, \[Beta]] + 88*Pi^2*G[{I, -I, -1}, \[Beta]] + 
     (-132 - (202*Pi^2)/3)*G[{I, -I, -I}, \[Beta]] + 
     (132 - 162*Pi^2)*G[{I, -I, I}, \[Beta]] + 
     88*Pi^2*G[{I, -I, 1}, \[Beta]] + 
     (16*Pi^2*G[{I, -I, -(1/Sqrt[3])}, \[Beta]])/3 + 
     (16*Pi^2*G[{I, -I, 1/Sqrt[3]}, \[Beta]])/3 + 
     (64*Pi^2*G[{I, -I, -Sqrt[3]}, \[Beta]])/3 + 
     (64*Pi^2*G[{I, -I, Sqrt[3]}, \[Beta]])/3 + 
     40*Pi^2*G[{I, I, -1}, \[Beta]] + (60 - (170*Pi^2)/3)*
      G[{I, I, -I}, \[Beta]] + (-60 - (70*Pi^2)/3)*G[{I, I, I}, \[Beta]] + 
     40*Pi^2*G[{I, I, 1}, \[Beta]] - 48*Pi^2*G[{I, 1, -1}, \[Beta]] + 
     48*Pi^2*G[{I, 1, -I}, \[Beta]] + 48*Pi^2*G[{I, 1, I}, \[Beta]] - 
     48*Pi^2*G[{I, 1, 1}, \[Beta]] - 8*Pi^2*G[{I, -(1/Sqrt[3]), -1}, 
       \[Beta]] - 8*Pi^2*G[{I, -(1/Sqrt[3]), 1}, \[Beta]] - 
     (8*Pi^2*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/3 - 
     (32*Pi^2*G[{I, -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/3 - 
     8*Pi^2*G[{I, 1/Sqrt[3], -1}, \[Beta]] - 
     8*Pi^2*G[{I, 1/Sqrt[3], 1}, \[Beta]] - 
     (8*Pi^2*G[{I, 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 - 
     (32*Pi^2*G[{I, 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     8*Pi^2*G[{I, -Sqrt[3], -1}, \[Beta]] - 
     8*Pi^2*G[{I, -Sqrt[3], 1}, \[Beta]] - 
     (8*Pi^2*G[{I, -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 - 
     (32*Pi^2*G[{I, -Sqrt[3], -Sqrt[3]}, \[Beta]])/3 - 
     8*Pi^2*G[{I, Sqrt[3], -1}, \[Beta]] - 
     8*Pi^2*G[{I, Sqrt[3], 1}, \[Beta]] - 
     (8*Pi^2*G[{I, Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/3 - 
     (32*Pi^2*G[{I, Sqrt[3], Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{1, -1, -1}, \[Beta]] - 16*Pi^2*G[{1, -1, -I}, \[Beta]] - 
     16*Pi^2*G[{1, -1, I}, \[Beta]] + 16*Pi^2*G[{1, -1, 1}, \[Beta]] - 
     16*Pi^2*G[{1, -I, -1}, \[Beta]] + (24 + (28*Pi^2)/3)*
      G[{1, -I, -I}, \[Beta]] + (-24 + (68*Pi^2)/3)*G[{1, -I, I}, \[Beta]] - 
     16*Pi^2*G[{1, -I, 1}, \[Beta]] - 16*Pi^2*G[{1, I, -1}, \[Beta]] + 
     (-24 + (68*Pi^2)/3)*G[{1, I, -I}, \[Beta]] + (24 + (28*Pi^2)/3)*
      G[{1, I, I}, \[Beta]] - 16*Pi^2*G[{1, I, 1}, \[Beta]] + 
     16*Pi^2*G[{1, 1, -1}, \[Beta]] - 16*Pi^2*G[{1, 1, -I}, \[Beta]] - 
     16*Pi^2*G[{1, 1, I}, \[Beta]] + 16*Pi^2*G[{1, 1, 1}, \[Beta]] + 
     16*Pi^2*G[{-(1/Sqrt[3]), -1, -1}, \[Beta]] - 
     16*Pi^2*G[{-(1/Sqrt[3]), -1, -I}, \[Beta]] - 
     16*Pi^2*G[{-(1/Sqrt[3]), -1, I}, \[Beta]] + 
     16*Pi^2*G[{-(1/Sqrt[3]), -1, 1}, \[Beta]] - 
     (4*Pi^2*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3])}, \[Beta]])/3 + 
     (4*Pi^2*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{-(1/Sqrt[3]), 0, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-(1/Sqrt[3]), 0, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{-(1/Sqrt[3]), -I, -1}, \[Beta]] + 
     18*(2 + Pi^2)*G[{-(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     (-36 + (130*Pi^2)/3)*G[{-(1/Sqrt[3]), -I, I}, \[Beta]] - 
     24*Pi^2*G[{-(1/Sqrt[3]), -I, 1}, \[Beta]] - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-(1/Sqrt[3]), -I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-(1/Sqrt[3]), -I, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{-(1/Sqrt[3]), I, -1}, \[Beta]] + (-36 + (130*Pi^2)/3)*
      G[{-(1/Sqrt[3]), I, -I}, \[Beta]] + 18*(2 + Pi^2)*
      G[{-(1/Sqrt[3]), I, I}, \[Beta]] - 24*Pi^2*G[{-(1/Sqrt[3]), I, 1}, 
       \[Beta]] - (4*Pi^2*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{-(1/Sqrt[3]), I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-(1/Sqrt[3]), I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-(1/Sqrt[3]), I, Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{-(1/Sqrt[3]), 1, -1}, \[Beta]] - 
     16*Pi^2*G[{-(1/Sqrt[3]), 1, -I}, \[Beta]] - 
     16*Pi^2*G[{-(1/Sqrt[3]), 1, I}, \[Beta]] + 
     16*Pi^2*G[{-(1/Sqrt[3]), 1, 1}, \[Beta]] + 
     8*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1}, \[Beta]] + 
     8*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1}, \[Beta]] + 
     (8*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/3 + 
     (32*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/3 + 
     8*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], -1}, \[Beta]] + 
     8*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], 1}, \[Beta]] + 
     (8*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/3 + 
     (32*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{1/Sqrt[3], -1, -1}, \[Beta]] - 
     16*Pi^2*G[{1/Sqrt[3], -1, -I}, \[Beta]] - 
     16*Pi^2*G[{1/Sqrt[3], -1, I}, \[Beta]] + 
     16*Pi^2*G[{1/Sqrt[3], -1, 1}, \[Beta]] + 
     (4*Pi^2*G[{1/Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{1/Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{1/Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{1/Sqrt[3], 0, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{1/Sqrt[3], -I, -1}, \[Beta]] + 
     18*(2 + Pi^2)*G[{1/Sqrt[3], -I, -I}, \[Beta]] + 
     (-36 + (130*Pi^2)/3)*G[{1/Sqrt[3], -I, I}, \[Beta]] - 
     24*Pi^2*G[{1/Sqrt[3], -I, 1}, \[Beta]] - 
     (4*Pi^2*G[{1/Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{1/Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{1/Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{1/Sqrt[3], -I, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{1/Sqrt[3], I, -1}, \[Beta]] + (-36 + (130*Pi^2)/3)*
      G[{1/Sqrt[3], I, -I}, \[Beta]] + 18*(2 + Pi^2)*
      G[{1/Sqrt[3], I, I}, \[Beta]] - 24*Pi^2*G[{1/Sqrt[3], I, 1}, \[Beta]] - 
     (4*Pi^2*G[{1/Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{1/Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{1/Sqrt[3], I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{1/Sqrt[3], I, Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{1/Sqrt[3], 1, -1}, \[Beta]] - 
     16*Pi^2*G[{1/Sqrt[3], 1, -I}, \[Beta]] - 
     16*Pi^2*G[{1/Sqrt[3], 1, I}, \[Beta]] + 
     16*Pi^2*G[{1/Sqrt[3], 1, 1}, \[Beta]] + 
     8*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], -1}, \[Beta]] + 
     8*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], 1}, \[Beta]] + 
     (8*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 + 
     (32*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/3 + 
     8*Pi^2*G[{1/Sqrt[3], -Sqrt[3], -1}, \[Beta]] + 
     8*Pi^2*G[{1/Sqrt[3], -Sqrt[3], 1}, \[Beta]] + 
     (8*Pi^2*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 + 
     (32*Pi^2*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{-Sqrt[3], -1, -1}, \[Beta]] - 
     16*Pi^2*G[{-Sqrt[3], -1, -I}, \[Beta]] - 
     16*Pi^2*G[{-Sqrt[3], -1, I}, \[Beta]] + 
     16*Pi^2*G[{-Sqrt[3], -1, 1}, \[Beta]] + 
     (4*Pi^2*G[{-Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{-Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{-Sqrt[3], 0, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{-Sqrt[3], -I, -1}, \[Beta]] + 18*(2 + Pi^2)*
      G[{-Sqrt[3], -I, -I}, \[Beta]] + (-36 + (130*Pi^2)/3)*
      G[{-Sqrt[3], -I, I}, \[Beta]] - 24*Pi^2*G[{-Sqrt[3], -I, 1}, \[Beta]] - 
     (4*Pi^2*G[{-Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{-Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-Sqrt[3], -I, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{-Sqrt[3], I, -1}, \[Beta]] + (-36 + (130*Pi^2)/3)*
      G[{-Sqrt[3], I, -I}, \[Beta]] + 18*(2 + Pi^2)*G[{-Sqrt[3], I, I}, 
       \[Beta]] - 24*Pi^2*G[{-Sqrt[3], I, 1}, \[Beta]] - 
     (4*Pi^2*G[{-Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{-Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-Sqrt[3], I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{-Sqrt[3], I, Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{-Sqrt[3], 1, -1}, \[Beta]] - 
     16*Pi^2*G[{-Sqrt[3], 1, -I}, \[Beta]] - 
     16*Pi^2*G[{-Sqrt[3], 1, I}, \[Beta]] + 
     16*Pi^2*G[{-Sqrt[3], 1, 1}, \[Beta]] + 
     8*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], -1}, \[Beta]] + 
     8*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], 1}, \[Beta]] + 
     (8*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 + 
     (32*Pi^2*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3]}, \[Beta]])/3 + 
     8*Pi^2*G[{-Sqrt[3], -Sqrt[3], -1}, \[Beta]] + 
     8*Pi^2*G[{-Sqrt[3], -Sqrt[3], 1}, \[Beta]] + 
     (8*Pi^2*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3]}, \[Beta]])/3 + 
     (32*Pi^2*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{Sqrt[3], -1, -1}, \[Beta]] - 
     16*Pi^2*G[{Sqrt[3], -1, -I}, \[Beta]] - 
     16*Pi^2*G[{Sqrt[3], -1, I}, \[Beta]] + 
     16*Pi^2*G[{Sqrt[3], -1, 1}, \[Beta]] - 
     (4*Pi^2*G[{Sqrt[3], 0, -(1/Sqrt[3])}, \[Beta]])/3 + 
     (4*Pi^2*G[{Sqrt[3], 0, 1/Sqrt[3]}, \[Beta]])/3 + 
     (16*Pi^2*G[{Sqrt[3], 0, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{Sqrt[3], 0, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{Sqrt[3], -I, -1}, \[Beta]] + 18*(2 + Pi^2)*
      G[{Sqrt[3], -I, -I}, \[Beta]] + (-36 + (130*Pi^2)/3)*
      G[{Sqrt[3], -I, I}, \[Beta]] - 24*Pi^2*G[{Sqrt[3], -I, 1}, \[Beta]] - 
     (4*Pi^2*G[{Sqrt[3], -I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{Sqrt[3], -I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{Sqrt[3], -I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{Sqrt[3], -I, Sqrt[3]}, \[Beta]])/3 - 
     24*Pi^2*G[{Sqrt[3], I, -1}, \[Beta]] + (-36 + (130*Pi^2)/3)*
      G[{Sqrt[3], I, -I}, \[Beta]] + 18*(2 + Pi^2)*G[{Sqrt[3], I, I}, 
       \[Beta]] - 24*Pi^2*G[{Sqrt[3], I, 1}, \[Beta]] - 
     (4*Pi^2*G[{Sqrt[3], I, -(1/Sqrt[3])}, \[Beta]])/3 - 
     (4*Pi^2*G[{Sqrt[3], I, 1/Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{Sqrt[3], I, -Sqrt[3]}, \[Beta]])/3 - 
     (16*Pi^2*G[{Sqrt[3], I, Sqrt[3]}, \[Beta]])/3 + 
     16*Pi^2*G[{Sqrt[3], 1, -1}, \[Beta]] - 
     16*Pi^2*G[{Sqrt[3], 1, -I}, \[Beta]] - 
     16*Pi^2*G[{Sqrt[3], 1, I}, \[Beta]] + 
     16*Pi^2*G[{Sqrt[3], 1, 1}, \[Beta]] + 
     8*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), -1}, \[Beta]] + 
     8*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), 1}, \[Beta]] + 
     (8*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]])/3 + 
     (32*Pi^2*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3]}, \[Beta]])/3 + 
     8*Pi^2*G[{Sqrt[3], Sqrt[3], -1}, \[Beta]] + 
     8*Pi^2*G[{Sqrt[3], Sqrt[3], 1}, \[Beta]] + 
     (8*Pi^2*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3])}, \[Beta]])/3 + 
     (32*Pi^2*G[{Sqrt[3], Sqrt[3], Sqrt[3]}, \[Beta]])/3 - 
     64*G[{-1, -1, -I, -I}, \[Beta]] + 64*G[{-1, -1, -I, I}, \[Beta]] + 
     64*G[{-1, -1, I, -I}, \[Beta]] - 64*G[{-1, -1, I, I}, \[Beta]] + 
     32*G[{-1, -I, 0, -I}, \[Beta]] - 32*G[{-1, -I, 0, I}, \[Beta]] + 
     32*G[{-1, -I, -I, -I}, \[Beta]] - 32*G[{-1, -I, -I, I}, \[Beta]] - 
     96*G[{-1, -I, I, -I}, \[Beta]] + 96*G[{-1, -I, I, I}, \[Beta]] - 
     32*G[{-1, I, 0, -I}, \[Beta]] + 32*G[{-1, I, 0, I}, \[Beta]] + 
     96*G[{-1, I, -I, -I}, \[Beta]] - 96*G[{-1, I, -I, I}, \[Beta]] - 
     32*G[{-1, I, I, -I}, \[Beta]] + 32*G[{-1, I, I, I}, \[Beta]] - 
     64*G[{-1, 1, -I, -I}, \[Beta]] + 64*G[{-1, 1, -I, I}, \[Beta]] + 
     64*G[{-1, 1, I, -I}, \[Beta]] - 64*G[{-1, 1, I, I}, \[Beta]] + 
     192*G[{-I, -1, -I, -I}, \[Beta]] - 192*G[{-I, -1, -I, I}, \[Beta]] - 
     192*G[{-I, -1, I, -I}, \[Beta]] + 192*G[{-I, -1, I, I}, \[Beta]] - 
     48*G[{-I, 0, 0, -I}, \[Beta]] + 48*G[{-I, 0, 0, I}, \[Beta]] + 
     48*G[{-I, 0, -I, -I}, \[Beta]] - 48*G[{-I, 0, -I, I}, \[Beta]] + 
     48*G[{-I, 0, I, -I}, \[Beta]] - 48*G[{-I, 0, I, I}, \[Beta]] - 
     80*G[{-I, -I, 0, -I}, \[Beta]] + 80*G[{-I, -I, 0, I}, \[Beta]] - 
     80*G[{-I, -I, -I, -I}, \[Beta]] + 80*G[{-I, -I, -I, I}, \[Beta]] + 
     240*G[{-I, -I, I, -I}, \[Beta]] - 240*G[{-I, -I, I, I}, \[Beta]] + 
     176*G[{-I, I, 0, -I}, \[Beta]] - 176*G[{-I, I, 0, I}, \[Beta]] - 
     592*G[{-I, I, -I, -I}, \[Beta]] + 592*G[{-I, I, -I, I}, \[Beta]] + 
     240*G[{-I, I, I, -I}, \[Beta]] - 240*G[{-I, I, I, I}, \[Beta]] + 
     192*G[{-I, 1, -I, -I}, \[Beta]] - 192*G[{-I, 1, -I, I}, \[Beta]] - 
     192*G[{-I, 1, I, -I}, \[Beta]] + 192*G[{-I, 1, I, I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], I, I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], I, I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], I, I}, \[Beta]] + 192*G[{I, -1, -I, -I}, \[Beta]] - 
     192*G[{I, -1, -I, I}, \[Beta]] - 192*G[{I, -1, I, -I}, \[Beta]] + 
     192*G[{I, -1, I, I}, \[Beta]] + 48*G[{I, 0, 0, -I}, \[Beta]] - 
     48*G[{I, 0, 0, I}, \[Beta]] - 48*G[{I, 0, -I, -I}, \[Beta]] + 
     48*G[{I, 0, -I, I}, \[Beta]] - 48*G[{I, 0, I, -I}, \[Beta]] + 
     48*G[{I, 0, I, I}, \[Beta]] - 176*G[{I, -I, 0, -I}, \[Beta]] + 
     176*G[{I, -I, 0, I}, \[Beta]] - 240*G[{I, -I, -I, -I}, \[Beta]] + 
     240*G[{I, -I, -I, I}, \[Beta]] + 592*G[{I, -I, I, -I}, \[Beta]] - 
     592*G[{I, -I, I, I}, \[Beta]] + 80*G[{I, I, 0, -I}, \[Beta]] - 
     80*G[{I, I, 0, I}, \[Beta]] - 240*G[{I, I, -I, -I}, \[Beta]] + 
     240*G[{I, I, -I, I}, \[Beta]] + 80*G[{I, I, I, -I}, \[Beta]] - 
     80*G[{I, I, I, I}, \[Beta]] + 192*G[{I, 1, -I, -I}, \[Beta]] - 
     192*G[{I, 1, -I, I}, \[Beta]] - 192*G[{I, 1, I, -I}, \[Beta]] + 
     192*G[{I, 1, I, I}, \[Beta]] + 48*G[{I, -(1/Sqrt[3]), -I, -I}, 
       \[Beta]] - 48*G[{I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], I, I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], I, I}, \[Beta]] + 
     48*G[{I, Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{I, Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{I, Sqrt[3], I, -I}, \[Beta]] + 48*G[{I, Sqrt[3], I, I}, \[Beta]] - 
     64*G[{1, -1, -I, -I}, \[Beta]] + 64*G[{1, -1, -I, I}, \[Beta]] + 
     64*G[{1, -1, I, -I}, \[Beta]] - 64*G[{1, -1, I, I}, \[Beta]] + 
     32*G[{1, -I, 0, -I}, \[Beta]] - 32*G[{1, -I, 0, I}, \[Beta]] + 
     32*G[{1, -I, -I, -I}, \[Beta]] - 32*G[{1, -I, -I, I}, \[Beta]] - 
     96*G[{1, -I, I, -I}, \[Beta]] + 96*G[{1, -I, I, I}, \[Beta]] - 
     32*G[{1, I, 0, -I}, \[Beta]] + 32*G[{1, I, 0, I}, \[Beta]] + 
     96*G[{1, I, -I, -I}, \[Beta]] - 96*G[{1, I, -I, I}, \[Beta]] - 
     32*G[{1, I, I, -I}, \[Beta]] + 32*G[{1, I, I, I}, \[Beta]] - 
     64*G[{1, 1, -I, -I}, \[Beta]] + 64*G[{1, 1, -I, I}, \[Beta]] + 
     64*G[{1, 1, I, -I}, \[Beta]] - 64*G[{1, 1, I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -1, -I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -1, -I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -1, I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -1, I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -I, -I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -I, -I, I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), -I, I, -I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), -I, I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), I, -I, -I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), I, -I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), I, I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), I, I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), 1, -I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), 1, -I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), 1, I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), 1, I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{1/Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{1/Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{1/Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{1/Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{-Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{-Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{-Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{-Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     64*G[{Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{Sqrt[3], I, 0, -I}, \[Beta]] + 48*G[{Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{Sqrt[3], I, I, -I}, \[Beta]] + 64*G[{Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{Sqrt[3], 1, I, -I}, \[Beta]] - 64*G[{Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     128*G[{-1, -1, -1, -I, -I}, \[Beta]] - 
     128*G[{-1, -1, -1, -I, I}, \[Beta]] - 
     128*G[{-1, -1, -1, I, -I}, \[Beta]] + 
     128*G[{-1, -1, -1, I, I}, \[Beta]] - 
     64*G[{-1, -1, -I, 0, -I}, \[Beta]] + 64*G[{-1, -1, -I, 0, I}, \[Beta]] - 
     64*G[{-1, -1, -I, -I, -I}, \[Beta]] + 
     64*G[{-1, -1, -I, -I, I}, \[Beta]] + 
     192*G[{-1, -1, -I, I, -I}, \[Beta]] - 
     192*G[{-1, -1, -I, I, I}, \[Beta]] + 64*G[{-1, -1, I, 0, -I}, \[Beta]] - 
     64*G[{-1, -1, I, 0, I}, \[Beta]] - 192*G[{-1, -1, I, -I, -I}, \[Beta]] + 
     192*G[{-1, -1, I, -I, I}, \[Beta]] + 64*G[{-1, -1, I, I, -I}, \[Beta]] - 
     64*G[{-1, -1, I, I, I}, \[Beta]] + 128*G[{-1, -1, 1, -I, -I}, \[Beta]] - 
     128*G[{-1, -1, 1, -I, I}, \[Beta]] - 
     128*G[{-1, -1, 1, I, -I}, \[Beta]] + 128*G[{-1, -1, 1, I, I}, \[Beta]] - 
     128*G[{-1, -I, -1, -I, -I}, \[Beta]] + 
     128*G[{-1, -I, -1, -I, I}, \[Beta]] + 
     128*G[{-1, -I, -1, I, -I}, \[Beta]] - 
     128*G[{-1, -I, -1, I, I}, \[Beta]] + 32*G[{-1, -I, 0, 0, -I}, \[Beta]] - 
     32*G[{-1, -I, 0, 0, I}, \[Beta]] - 32*G[{-1, -I, 0, -I, -I}, \[Beta]] + 
     32*G[{-1, -I, 0, -I, I}, \[Beta]] - 32*G[{-1, -I, 0, I, -I}, \[Beta]] + 
     32*G[{-1, -I, 0, I, I}, \[Beta]] + 32*G[{-1, -I, -I, 0, -I}, \[Beta]] - 
     32*G[{-1, -I, -I, 0, I}, \[Beta]] + 
     32*G[{-1, -I, -I, -I, -I}, \[Beta]] - 
     32*G[{-1, -I, -I, -I, I}, \[Beta]] - 
     96*G[{-1, -I, -I, I, -I}, \[Beta]] + 96*G[{-1, -I, -I, I, I}, \[Beta]] - 
     96*G[{-1, -I, I, 0, -I}, \[Beta]] + 96*G[{-1, -I, I, 0, I}, \[Beta]] + 
     288*G[{-1, -I, I, -I, -I}, \[Beta]] - 
     288*G[{-1, -I, I, -I, I}, \[Beta]] - 96*G[{-1, -I, I, I, -I}, \[Beta]] + 
     96*G[{-1, -I, I, I, I}, \[Beta]] - 128*G[{-1, -I, 1, -I, -I}, \[Beta]] + 
     128*G[{-1, -I, 1, -I, I}, \[Beta]] + 
     128*G[{-1, -I, 1, I, -I}, \[Beta]] - 128*G[{-1, -I, 1, I, I}, \[Beta]] - 
     128*G[{-1, I, -1, -I, -I}, \[Beta]] + 
     128*G[{-1, I, -1, -I, I}, \[Beta]] + 
     128*G[{-1, I, -1, I, -I}, \[Beta]] - 128*G[{-1, I, -1, I, I}, \[Beta]] - 
     32*G[{-1, I, 0, 0, -I}, \[Beta]] + 32*G[{-1, I, 0, 0, I}, \[Beta]] + 
     32*G[{-1, I, 0, -I, -I}, \[Beta]] - 32*G[{-1, I, 0, -I, I}, \[Beta]] + 
     32*G[{-1, I, 0, I, -I}, \[Beta]] - 32*G[{-1, I, 0, I, I}, \[Beta]] + 
     96*G[{-1, I, -I, 0, -I}, \[Beta]] - 96*G[{-1, I, -I, 0, I}, \[Beta]] + 
     96*G[{-1, I, -I, -I, -I}, \[Beta]] - 96*G[{-1, I, -I, -I, I}, \[Beta]] - 
     288*G[{-1, I, -I, I, -I}, \[Beta]] + 288*G[{-1, I, -I, I, I}, \[Beta]] - 
     32*G[{-1, I, I, 0, -I}, \[Beta]] + 32*G[{-1, I, I, 0, I}, \[Beta]] + 
     96*G[{-1, I, I, -I, -I}, \[Beta]] - 96*G[{-1, I, I, -I, I}, \[Beta]] - 
     32*G[{-1, I, I, I, -I}, \[Beta]] + 32*G[{-1, I, I, I, I}, \[Beta]] - 
     128*G[{-1, I, 1, -I, -I}, \[Beta]] + 128*G[{-1, I, 1, -I, I}, \[Beta]] + 
     128*G[{-1, I, 1, I, -I}, \[Beta]] - 128*G[{-1, I, 1, I, I}, \[Beta]] + 
     128*G[{-1, 1, -1, -I, -I}, \[Beta]] - 
     128*G[{-1, 1, -1, -I, I}, \[Beta]] - 
     128*G[{-1, 1, -1, I, -I}, \[Beta]] + 128*G[{-1, 1, -1, I, I}, \[Beta]] - 
     64*G[{-1, 1, -I, 0, -I}, \[Beta]] + 64*G[{-1, 1, -I, 0, I}, \[Beta]] - 
     64*G[{-1, 1, -I, -I, -I}, \[Beta]] + 64*G[{-1, 1, -I, -I, I}, \[Beta]] + 
     192*G[{-1, 1, -I, I, -I}, \[Beta]] - 192*G[{-1, 1, -I, I, I}, \[Beta]] + 
     64*G[{-1, 1, I, 0, -I}, \[Beta]] - 64*G[{-1, 1, I, 0, I}, \[Beta]] - 
     192*G[{-1, 1, I, -I, -I}, \[Beta]] + 192*G[{-1, 1, I, -I, I}, \[Beta]] + 
     64*G[{-1, 1, I, I, -I}, \[Beta]] - 64*G[{-1, 1, I, I, I}, \[Beta]] + 
     128*G[{-1, 1, 1, -I, -I}, \[Beta]] - 128*G[{-1, 1, 1, -I, I}, \[Beta]] - 
     128*G[{-1, 1, 1, I, -I}, \[Beta]] + 128*G[{-1, 1, 1, I, I}, \[Beta]] - 
     384*G[{-I, -1, -1, -I, -I}, \[Beta]] + 
     384*G[{-I, -1, -1, -I, I}, \[Beta]] + 
     384*G[{-I, -1, -1, I, -I}, \[Beta]] - 
     384*G[{-I, -1, -1, I, I}, \[Beta]] + 
     192*G[{-I, -1, -I, 0, -I}, \[Beta]] - 
     192*G[{-I, -1, -I, 0, I}, \[Beta]] + 
     192*G[{-I, -1, -I, -I, -I}, \[Beta]] - 
     192*G[{-I, -1, -I, -I, I}, \[Beta]] - 
     576*G[{-I, -1, -I, I, -I}, \[Beta]] + 
     576*G[{-I, -1, -I, I, I}, \[Beta]] - 
     192*G[{-I, -1, I, 0, -I}, \[Beta]] + 192*G[{-I, -1, I, 0, I}, \[Beta]] + 
     576*G[{-I, -1, I, -I, -I}, \[Beta]] - 
     576*G[{-I, -1, I, -I, I}, \[Beta]] - 
     192*G[{-I, -1, I, I, -I}, \[Beta]] + 192*G[{-I, -1, I, I, I}, \[Beta]] - 
     384*G[{-I, -1, 1, -I, -I}, \[Beta]] + 
     384*G[{-I, -1, 1, -I, I}, \[Beta]] + 
     384*G[{-I, -1, 1, I, -I}, \[Beta]] - 384*G[{-I, -1, 1, I, I}, \[Beta]] - 
     48*G[{-I, 0, 0, 0, -I}, \[Beta]] + 48*G[{-I, 0, 0, 0, I}, \[Beta]] + 
     48*G[{-I, 0, 0, -I, -I}, \[Beta]] - 48*G[{-I, 0, 0, -I, I}, \[Beta]] + 
     48*G[{-I, 0, 0, I, -I}, \[Beta]] - 48*G[{-I, 0, 0, I, I}, \[Beta]] + 
     48*G[{-I, 0, -I, 0, -I}, \[Beta]] - 48*G[{-I, 0, -I, 0, I}, \[Beta]] + 
     80*G[{-I, 0, -I, -I, -I}, \[Beta]] - 80*G[{-I, 0, -I, -I, I}, \[Beta]] - 
     176*G[{-I, 0, -I, I, -I}, \[Beta]] + 176*G[{-I, 0, -I, I, I}, \[Beta]] + 
     48*G[{-I, 0, I, 0, -I}, \[Beta]] - 48*G[{-I, 0, I, 0, I}, \[Beta]] - 
     176*G[{-I, 0, I, -I, -I}, \[Beta]] + 176*G[{-I, 0, I, -I, I}, \[Beta]] + 
     80*G[{-I, 0, I, I, -I}, \[Beta]] - 80*G[{-I, 0, I, I, I}, \[Beta]] + 
     320*G[{-I, -I, -1, -I, -I}, \[Beta]] - 
     320*G[{-I, -I, -1, -I, I}, \[Beta]] - 
     320*G[{-I, -I, -1, I, -I}, \[Beta]] + 
     320*G[{-I, -I, -1, I, I}, \[Beta]] - 80*G[{-I, -I, 0, 0, -I}, \[Beta]] + 
     80*G[{-I, -I, 0, 0, I}, \[Beta]] + 80*G[{-I, -I, 0, -I, -I}, \[Beta]] - 
     80*G[{-I, -I, 0, -I, I}, \[Beta]] + 80*G[{-I, -I, 0, I, -I}, \[Beta]] - 
     80*G[{-I, -I, 0, I, I}, \[Beta]] - 80*G[{-I, -I, -I, 0, -I}, \[Beta]] + 
     80*G[{-I, -I, -I, 0, I}, \[Beta]] - 
     80*G[{-I, -I, -I, -I, -I}, \[Beta]] + 
     80*G[{-I, -I, -I, -I, I}, \[Beta]] + 
     240*G[{-I, -I, -I, I, -I}, \[Beta]] - 
     240*G[{-I, -I, -I, I, I}, \[Beta]] + 
     240*G[{-I, -I, I, 0, -I}, \[Beta]] - 240*G[{-I, -I, I, 0, I}, \[Beta]] - 
     720*G[{-I, -I, I, -I, -I}, \[Beta]] + 
     720*G[{-I, -I, I, -I, I}, \[Beta]] + 
     240*G[{-I, -I, I, I, -I}, \[Beta]] - 240*G[{-I, -I, I, I, I}, \[Beta]] + 
     320*G[{-I, -I, 1, -I, -I}, \[Beta]] - 
     320*G[{-I, -I, 1, -I, I}, \[Beta]] - 
     320*G[{-I, -I, 1, I, -I}, \[Beta]] + 320*G[{-I, -I, 1, I, I}, \[Beta]] + 
     704*G[{-I, I, -1, -I, -I}, \[Beta]] - 
     704*G[{-I, I, -1, -I, I}, \[Beta]] - 
     704*G[{-I, I, -1, I, -I}, \[Beta]] + 704*G[{-I, I, -1, I, I}, \[Beta]] + 
     176*G[{-I, I, 0, 0, -I}, \[Beta]] - 176*G[{-I, I, 0, 0, I}, \[Beta]] - 
     176*G[{-I, I, 0, -I, -I}, \[Beta]] + 176*G[{-I, I, 0, -I, I}, \[Beta]] - 
     176*G[{-I, I, 0, I, -I}, \[Beta]] + 176*G[{-I, I, 0, I, I}, \[Beta]] - 
     592*G[{-I, I, -I, 0, -I}, \[Beta]] + 592*G[{-I, I, -I, 0, I}, \[Beta]] - 
     720*G[{-I, I, -I, -I, -I}, \[Beta]] + 
     720*G[{-I, I, -I, -I, I}, \[Beta]] + 
     1904*G[{-I, I, -I, I, -I}, \[Beta]] - 
     1904*G[{-I, I, -I, I, I}, \[Beta]] + 240*G[{-I, I, I, 0, -I}, \[Beta]] - 
     240*G[{-I, I, I, 0, I}, \[Beta]] - 720*G[{-I, I, I, -I, -I}, \[Beta]] + 
     720*G[{-I, I, I, -I, I}, \[Beta]] + 240*G[{-I, I, I, I, -I}, \[Beta]] - 
     240*G[{-I, I, I, I, I}, \[Beta]] + 704*G[{-I, I, 1, -I, -I}, \[Beta]] - 
     704*G[{-I, I, 1, -I, I}, \[Beta]] - 704*G[{-I, I, 1, I, -I}, \[Beta]] + 
     704*G[{-I, I, 1, I, I}, \[Beta]] + 96*G[{-I, I, -(1/Sqrt[3]), -I, -I}, 
       \[Beta]] - 96*G[{-I, I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     96*G[{-I, I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     96*G[{-I, I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     96*G[{-I, I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     96*G[{-I, I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     96*G[{-I, I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     96*G[{-I, I, 1/Sqrt[3], I, I}, \[Beta]] + 
     96*G[{-I, I, -Sqrt[3], -I, -I}, \[Beta]] - 
     96*G[{-I, I, -Sqrt[3], -I, I}, \[Beta]] - 
     96*G[{-I, I, -Sqrt[3], I, -I}, \[Beta]] + 
     96*G[{-I, I, -Sqrt[3], I, I}, \[Beta]] + 
     96*G[{-I, I, Sqrt[3], -I, -I}, \[Beta]] - 
     96*G[{-I, I, Sqrt[3], -I, I}, \[Beta]] - 
     96*G[{-I, I, Sqrt[3], I, -I}, \[Beta]] + 
     96*G[{-I, I, Sqrt[3], I, I}, \[Beta]] - 
     384*G[{-I, 1, -1, -I, -I}, \[Beta]] + 
     384*G[{-I, 1, -1, -I, I}, \[Beta]] + 
     384*G[{-I, 1, -1, I, -I}, \[Beta]] - 384*G[{-I, 1, -1, I, I}, \[Beta]] + 
     192*G[{-I, 1, -I, 0, -I}, \[Beta]] - 192*G[{-I, 1, -I, 0, I}, \[Beta]] + 
     192*G[{-I, 1, -I, -I, -I}, \[Beta]] - 
     192*G[{-I, 1, -I, -I, I}, \[Beta]] - 
     576*G[{-I, 1, -I, I, -I}, \[Beta]] + 576*G[{-I, 1, -I, I, I}, \[Beta]] - 
     192*G[{-I, 1, I, 0, -I}, \[Beta]] + 192*G[{-I, 1, I, 0, I}, \[Beta]] + 
     576*G[{-I, 1, I, -I, -I}, \[Beta]] - 576*G[{-I, 1, I, -I, I}, \[Beta]] - 
     192*G[{-I, 1, I, I, -I}, \[Beta]] + 192*G[{-I, 1, I, I, I}, \[Beta]] - 
     384*G[{-I, 1, 1, -I, -I}, \[Beta]] + 384*G[{-I, 1, 1, -I, I}, \[Beta]] + 
     384*G[{-I, 1, 1, I, -I}, \[Beta]] - 384*G[{-I, 1, 1, I, I}, \[Beta]] - 
     64*G[{-I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]] + 
     64*G[{-I, -(1/Sqrt[3]), -1, -I, I}, \[Beta]] + 
     64*G[{-I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]] - 
     64*G[{-I, -(1/Sqrt[3]), -1, I, I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     64*G[{-I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]] - 
     64*G[{-I, -(1/Sqrt[3]), -I, -I, I}, \[Beta]] - 
     160*G[{-I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]] + 
     160*G[{-I, -(1/Sqrt[3]), -I, I, I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     160*G[{-I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]] - 
     160*G[{-I, -(1/Sqrt[3]), I, -I, I}, \[Beta]] - 
     64*G[{-I, -(1/Sqrt[3]), I, I, -I}, \[Beta]] + 
     64*G[{-I, -(1/Sqrt[3]), I, I, I}, \[Beta]] - 
     64*G[{-I, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]] + 
     64*G[{-I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]] + 
     64*G[{-I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]] - 
     64*G[{-I, -(1/Sqrt[3]), 1, I, I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     64*G[{-I, 1/Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{-I, 1/Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{-I, 1/Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{-I, 1/Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{-I, 1/Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{-I, 1/Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{-I, 1/Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{-I, 1/Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{-I, 1/Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{-I, 1/Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{-I, 1/Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{-I, 1/Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{-I, 1/Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{-I, 1/Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{-I, 1/Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{-I, 1/Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-I, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     64*G[{-I, -Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{-I, -Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{-I, -Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{-I, -Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{-I, -Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{-I, -Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{-I, -Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{-I, -Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{-I, -Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{-I, -Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{-I, -Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{-I, -Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{-I, -Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{-I, -Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{-I, -Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{-I, -Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     64*G[{-I, Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{-I, Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{-I, Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{-I, Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{-I, Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{-I, Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{-I, Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{-I, Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{-I, Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{-I, Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{-I, Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{-I, Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{-I, Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{-I, Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{-I, Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{-I, Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{-I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{-I, Sqrt[3], Sqrt[3], I, I}, \[Beta]] - 
     384*G[{I, -1, -1, -I, -I}, \[Beta]] + 
     384*G[{I, -1, -1, -I, I}, \[Beta]] + 
     384*G[{I, -1, -1, I, -I}, \[Beta]] - 384*G[{I, -1, -1, I, I}, \[Beta]] + 
     192*G[{I, -1, -I, 0, -I}, \[Beta]] - 192*G[{I, -1, -I, 0, I}, \[Beta]] + 
     192*G[{I, -1, -I, -I, -I}, \[Beta]] - 
     192*G[{I, -1, -I, -I, I}, \[Beta]] - 
     576*G[{I, -1, -I, I, -I}, \[Beta]] + 576*G[{I, -1, -I, I, I}, \[Beta]] - 
     192*G[{I, -1, I, 0, -I}, \[Beta]] + 192*G[{I, -1, I, 0, I}, \[Beta]] + 
     576*G[{I, -1, I, -I, -I}, \[Beta]] - 576*G[{I, -1, I, -I, I}, \[Beta]] - 
     192*G[{I, -1, I, I, -I}, \[Beta]] + 192*G[{I, -1, I, I, I}, \[Beta]] - 
     384*G[{I, -1, 1, -I, -I}, \[Beta]] + 384*G[{I, -1, 1, -I, I}, \[Beta]] + 
     384*G[{I, -1, 1, I, -I}, \[Beta]] - 384*G[{I, -1, 1, I, I}, \[Beta]] + 
     48*G[{I, 0, 0, 0, -I}, \[Beta]] - 48*G[{I, 0, 0, 0, I}, \[Beta]] - 
     48*G[{I, 0, 0, -I, -I}, \[Beta]] + 48*G[{I, 0, 0, -I, I}, \[Beta]] - 
     48*G[{I, 0, 0, I, -I}, \[Beta]] + 48*G[{I, 0, 0, I, I}, \[Beta]] - 
     48*G[{I, 0, -I, 0, -I}, \[Beta]] + 48*G[{I, 0, -I, 0, I}, \[Beta]] - 
     80*G[{I, 0, -I, -I, -I}, \[Beta]] + 80*G[{I, 0, -I, -I, I}, \[Beta]] + 
     176*G[{I, 0, -I, I, -I}, \[Beta]] - 176*G[{I, 0, -I, I, I}, \[Beta]] - 
     48*G[{I, 0, I, 0, -I}, \[Beta]] + 48*G[{I, 0, I, 0, I}, \[Beta]] + 
     176*G[{I, 0, I, -I, -I}, \[Beta]] - 176*G[{I, 0, I, -I, I}, \[Beta]] - 
     80*G[{I, 0, I, I, -I}, \[Beta]] + 80*G[{I, 0, I, I, I}, \[Beta]] + 
     704*G[{I, -I, -1, -I, -I}, \[Beta]] - 
     704*G[{I, -I, -1, -I, I}, \[Beta]] - 
     704*G[{I, -I, -1, I, -I}, \[Beta]] + 704*G[{I, -I, -1, I, I}, \[Beta]] - 
     176*G[{I, -I, 0, 0, -I}, \[Beta]] + 176*G[{I, -I, 0, 0, I}, \[Beta]] + 
     176*G[{I, -I, 0, -I, -I}, \[Beta]] - 176*G[{I, -I, 0, -I, I}, \[Beta]] + 
     176*G[{I, -I, 0, I, -I}, \[Beta]] - 176*G[{I, -I, 0, I, I}, \[Beta]] - 
     240*G[{I, -I, -I, 0, -I}, \[Beta]] + 240*G[{I, -I, -I, 0, I}, \[Beta]] - 
     240*G[{I, -I, -I, -I, -I}, \[Beta]] + 
     240*G[{I, -I, -I, -I, I}, \[Beta]] + 
     720*G[{I, -I, -I, I, -I}, \[Beta]] - 720*G[{I, -I, -I, I, I}, \[Beta]] + 
     592*G[{I, -I, I, 0, -I}, \[Beta]] - 592*G[{I, -I, I, 0, I}, \[Beta]] - 
     1904*G[{I, -I, I, -I, -I}, \[Beta]] + 
     1904*G[{I, -I, I, -I, I}, \[Beta]] + 720*G[{I, -I, I, I, -I}, \[Beta]] - 
     720*G[{I, -I, I, I, I}, \[Beta]] + 704*G[{I, -I, 1, -I, -I}, \[Beta]] - 
     704*G[{I, -I, 1, -I, I}, \[Beta]] - 704*G[{I, -I, 1, I, -I}, \[Beta]] + 
     704*G[{I, -I, 1, I, I}, \[Beta]] + 96*G[{I, -I, -(1/Sqrt[3]), -I, -I}, 
       \[Beta]] - 96*G[{I, -I, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     96*G[{I, -I, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     96*G[{I, -I, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     96*G[{I, -I, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     96*G[{I, -I, 1/Sqrt[3], -I, I}, \[Beta]] - 
     96*G[{I, -I, 1/Sqrt[3], I, -I}, \[Beta]] + 
     96*G[{I, -I, 1/Sqrt[3], I, I}, \[Beta]] + 
     96*G[{I, -I, -Sqrt[3], -I, -I}, \[Beta]] - 
     96*G[{I, -I, -Sqrt[3], -I, I}, \[Beta]] - 
     96*G[{I, -I, -Sqrt[3], I, -I}, \[Beta]] + 
     96*G[{I, -I, -Sqrt[3], I, I}, \[Beta]] + 
     96*G[{I, -I, Sqrt[3], -I, -I}, \[Beta]] - 
     96*G[{I, -I, Sqrt[3], -I, I}, \[Beta]] - 
     96*G[{I, -I, Sqrt[3], I, -I}, \[Beta]] + 
     96*G[{I, -I, Sqrt[3], I, I}, \[Beta]] + 
     320*G[{I, I, -1, -I, -I}, \[Beta]] - 320*G[{I, I, -1, -I, I}, \[Beta]] - 
     320*G[{I, I, -1, I, -I}, \[Beta]] + 320*G[{I, I, -1, I, I}, \[Beta]] + 
     80*G[{I, I, 0, 0, -I}, \[Beta]] - 80*G[{I, I, 0, 0, I}, \[Beta]] - 
     80*G[{I, I, 0, -I, -I}, \[Beta]] + 80*G[{I, I, 0, -I, I}, \[Beta]] - 
     80*G[{I, I, 0, I, -I}, \[Beta]] + 80*G[{I, I, 0, I, I}, \[Beta]] - 
     240*G[{I, I, -I, 0, -I}, \[Beta]] + 240*G[{I, I, -I, 0, I}, \[Beta]] - 
     240*G[{I, I, -I, -I, -I}, \[Beta]] + 240*G[{I, I, -I, -I, I}, \[Beta]] + 
     720*G[{I, I, -I, I, -I}, \[Beta]] - 720*G[{I, I, -I, I, I}, \[Beta]] + 
     80*G[{I, I, I, 0, -I}, \[Beta]] - 80*G[{I, I, I, 0, I}, \[Beta]] - 
     240*G[{I, I, I, -I, -I}, \[Beta]] + 240*G[{I, I, I, -I, I}, \[Beta]] + 
     80*G[{I, I, I, I, -I}, \[Beta]] - 80*G[{I, I, I, I, I}, \[Beta]] + 
     320*G[{I, I, 1, -I, -I}, \[Beta]] - 320*G[{I, I, 1, -I, I}, \[Beta]] - 
     320*G[{I, I, 1, I, -I}, \[Beta]] + 320*G[{I, I, 1, I, I}, \[Beta]] - 
     384*G[{I, 1, -1, -I, -I}, \[Beta]] + 384*G[{I, 1, -1, -I, I}, \[Beta]] + 
     384*G[{I, 1, -1, I, -I}, \[Beta]] - 384*G[{I, 1, -1, I, I}, \[Beta]] + 
     192*G[{I, 1, -I, 0, -I}, \[Beta]] - 192*G[{I, 1, -I, 0, I}, \[Beta]] + 
     192*G[{I, 1, -I, -I, -I}, \[Beta]] - 192*G[{I, 1, -I, -I, I}, \[Beta]] - 
     576*G[{I, 1, -I, I, -I}, \[Beta]] + 576*G[{I, 1, -I, I, I}, \[Beta]] - 
     192*G[{I, 1, I, 0, -I}, \[Beta]] + 192*G[{I, 1, I, 0, I}, \[Beta]] + 
     576*G[{I, 1, I, -I, -I}, \[Beta]] - 576*G[{I, 1, I, -I, I}, \[Beta]] - 
     192*G[{I, 1, I, I, -I}, \[Beta]] + 192*G[{I, 1, I, I, I}, \[Beta]] - 
     384*G[{I, 1, 1, -I, -I}, \[Beta]] + 384*G[{I, 1, 1, -I, I}, \[Beta]] + 
     384*G[{I, 1, 1, I, -I}, \[Beta]] - 384*G[{I, 1, 1, I, I}, \[Beta]] - 
     64*G[{I, -(1/Sqrt[3]), -1, -I, -I}, \[Beta]] + 
     64*G[{I, -(1/Sqrt[3]), -1, -I, I}, \[Beta]] + 
     64*G[{I, -(1/Sqrt[3]), -1, I, -I}, \[Beta]] - 
     64*G[{I, -(1/Sqrt[3]), -1, I, I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), -I, 0, I}, \[Beta]] + 
     64*G[{I, -(1/Sqrt[3]), -I, -I, -I}, \[Beta]] - 
     64*G[{I, -(1/Sqrt[3]), -I, -I, I}, \[Beta]] - 
     160*G[{I, -(1/Sqrt[3]), -I, I, -I}, \[Beta]] + 
     160*G[{I, -(1/Sqrt[3]), -I, I, I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), I, 0, -I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), I, 0, I}, \[Beta]] + 
     160*G[{I, -(1/Sqrt[3]), I, -I, -I}, \[Beta]] - 
     160*G[{I, -(1/Sqrt[3]), I, -I, I}, \[Beta]] - 
     64*G[{I, -(1/Sqrt[3]), I, I, -I}, \[Beta]] + 
     64*G[{I, -(1/Sqrt[3]), I, I, I}, \[Beta]] - 
     64*G[{I, -(1/Sqrt[3]), 1, -I, -I}, \[Beta]] + 
     64*G[{I, -(1/Sqrt[3]), 1, -I, I}, \[Beta]] + 
     64*G[{I, -(1/Sqrt[3]), 1, I, -I}, \[Beta]] - 
     64*G[{I, -(1/Sqrt[3]), 1, I, I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{I, -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{I, -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] - 
     64*G[{I, 1/Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{I, 1/Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{I, 1/Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{I, 1/Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{I, 1/Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{I, 1/Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{I, 1/Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{I, 1/Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{I, 1/Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{I, 1/Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{I, 1/Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{I, 1/Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{I, 1/Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{I, 1/Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{I, 1/Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{I, 1/Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{I, 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{I, 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     64*G[{I, -Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{I, -Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{I, -Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{I, -Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{I, -Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{I, -Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{I, -Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{I, -Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{I, -Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{I, -Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{I, -Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{I, -Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{I, -Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{I, -Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{I, -Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{I, -Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{I, -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{I, -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] - 
     64*G[{I, Sqrt[3], -1, -I, -I}, \[Beta]] + 
     64*G[{I, Sqrt[3], -1, -I, I}, \[Beta]] + 
     64*G[{I, Sqrt[3], -1, I, -I}, \[Beta]] - 
     64*G[{I, Sqrt[3], -1, I, I}, \[Beta]] + 
     48*G[{I, Sqrt[3], -I, 0, -I}, \[Beta]] - 
     48*G[{I, Sqrt[3], -I, 0, I}, \[Beta]] + 
     64*G[{I, Sqrt[3], -I, -I, -I}, \[Beta]] - 
     64*G[{I, Sqrt[3], -I, -I, I}, \[Beta]] - 
     160*G[{I, Sqrt[3], -I, I, -I}, \[Beta]] + 
     160*G[{I, Sqrt[3], -I, I, I}, \[Beta]] - 
     48*G[{I, Sqrt[3], I, 0, -I}, \[Beta]] + 
     48*G[{I, Sqrt[3], I, 0, I}, \[Beta]] + 
     160*G[{I, Sqrt[3], I, -I, -I}, \[Beta]] - 
     160*G[{I, Sqrt[3], I, -I, I}, \[Beta]] - 
     64*G[{I, Sqrt[3], I, I, -I}, \[Beta]] + 
     64*G[{I, Sqrt[3], I, I, I}, \[Beta]] - 
     64*G[{I, Sqrt[3], 1, -I, -I}, \[Beta]] + 
     64*G[{I, Sqrt[3], 1, -I, I}, \[Beta]] + 
     64*G[{I, Sqrt[3], 1, I, -I}, \[Beta]] - 
     64*G[{I, Sqrt[3], 1, I, I}, \[Beta]] - 
     48*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     48*G[{I, Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     48*G[{I, Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     48*G[{I, Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] - 
     48*G[{I, Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] + 
     48*G[{I, Sqrt[3], Sqrt[3], -I, I}, \[Beta]] + 
     48*G[{I, Sqrt[3], Sqrt[3], I, -I}, \[Beta]] - 
     48*G[{I, Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     128*G[{1, -1, -1, -I, -I}, \[Beta]] - 
     128*G[{1, -1, -1, -I, I}, \[Beta]] - 
     128*G[{1, -1, -1, I, -I}, \[Beta]] + 128*G[{1, -1, -1, I, I}, \[Beta]] - 
     64*G[{1, -1, -I, 0, -I}, \[Beta]] + 64*G[{1, -1, -I, 0, I}, \[Beta]] - 
     64*G[{1, -1, -I, -I, -I}, \[Beta]] + 64*G[{1, -1, -I, -I, I}, \[Beta]] + 
     192*G[{1, -1, -I, I, -I}, \[Beta]] - 192*G[{1, -1, -I, I, I}, \[Beta]] + 
     64*G[{1, -1, I, 0, -I}, \[Beta]] - 64*G[{1, -1, I, 0, I}, \[Beta]] - 
     192*G[{1, -1, I, -I, -I}, \[Beta]] + 192*G[{1, -1, I, -I, I}, \[Beta]] + 
     64*G[{1, -1, I, I, -I}, \[Beta]] - 64*G[{1, -1, I, I, I}, \[Beta]] + 
     128*G[{1, -1, 1, -I, -I}, \[Beta]] - 128*G[{1, -1, 1, -I, I}, \[Beta]] - 
     128*G[{1, -1, 1, I, -I}, \[Beta]] + 128*G[{1, -1, 1, I, I}, \[Beta]] - 
     128*G[{1, -I, -1, -I, -I}, \[Beta]] + 
     128*G[{1, -I, -1, -I, I}, \[Beta]] + 
     128*G[{1, -I, -1, I, -I}, \[Beta]] - 128*G[{1, -I, -1, I, I}, \[Beta]] + 
     32*G[{1, -I, 0, 0, -I}, \[Beta]] - 32*G[{1, -I, 0, 0, I}, \[Beta]] - 
     32*G[{1, -I, 0, -I, -I}, \[Beta]] + 32*G[{1, -I, 0, -I, I}, \[Beta]] - 
     32*G[{1, -I, 0, I, -I}, \[Beta]] + 32*G[{1, -I, 0, I, I}, \[Beta]] + 
     32*G[{1, -I, -I, 0, -I}, \[Beta]] - 32*G[{1, -I, -I, 0, I}, \[Beta]] + 
     32*G[{1, -I, -I, -I, -I}, \[Beta]] - 32*G[{1, -I, -I, -I, I}, \[Beta]] - 
     96*G[{1, -I, -I, I, -I}, \[Beta]] + 96*G[{1, -I, -I, I, I}, \[Beta]] - 
     96*G[{1, -I, I, 0, -I}, \[Beta]] + 96*G[{1, -I, I, 0, I}, \[Beta]] + 
     288*G[{1, -I, I, -I, -I}, \[Beta]] - 288*G[{1, -I, I, -I, I}, \[Beta]] - 
     96*G[{1, -I, I, I, -I}, \[Beta]] + 96*G[{1, -I, I, I, I}, \[Beta]] - 
     128*G[{1, -I, 1, -I, -I}, \[Beta]] + 128*G[{1, -I, 1, -I, I}, \[Beta]] + 
     128*G[{1, -I, 1, I, -I}, \[Beta]] - 128*G[{1, -I, 1, I, I}, \[Beta]] - 
     128*G[{1, I, -1, -I, -I}, \[Beta]] + 128*G[{1, I, -1, -I, I}, \[Beta]] + 
     128*G[{1, I, -1, I, -I}, \[Beta]] - 128*G[{1, I, -1, I, I}, \[Beta]] - 
     32*G[{1, I, 0, 0, -I}, \[Beta]] + 32*G[{1, I, 0, 0, I}, \[Beta]] + 
     32*G[{1, I, 0, -I, -I}, \[Beta]] - 32*G[{1, I, 0, -I, I}, \[Beta]] + 
     32*G[{1, I, 0, I, -I}, \[Beta]] - 32*G[{1, I, 0, I, I}, \[Beta]] + 
     96*G[{1, I, -I, 0, -I}, \[Beta]] - 96*G[{1, I, -I, 0, I}, \[Beta]] + 
     96*G[{1, I, -I, -I, -I}, \[Beta]] - 96*G[{1, I, -I, -I, I}, \[Beta]] - 
     288*G[{1, I, -I, I, -I}, \[Beta]] + 288*G[{1, I, -I, I, I}, \[Beta]] - 
     32*G[{1, I, I, 0, -I}, \[Beta]] + 32*G[{1, I, I, 0, I}, \[Beta]] + 
     96*G[{1, I, I, -I, -I}, \[Beta]] - 96*G[{1, I, I, -I, I}, \[Beta]] - 
     32*G[{1, I, I, I, -I}, \[Beta]] + 32*G[{1, I, I, I, I}, \[Beta]] - 
     128*G[{1, I, 1, -I, -I}, \[Beta]] + 128*G[{1, I, 1, -I, I}, \[Beta]] + 
     128*G[{1, I, 1, I, -I}, \[Beta]] - 128*G[{1, I, 1, I, I}, \[Beta]] + 
     128*G[{1, 1, -1, -I, -I}, \[Beta]] - 128*G[{1, 1, -1, -I, I}, \[Beta]] - 
     128*G[{1, 1, -1, I, -I}, \[Beta]] + 128*G[{1, 1, -1, I, I}, \[Beta]] - 
     64*G[{1, 1, -I, 0, -I}, \[Beta]] + 64*G[{1, 1, -I, 0, I}, \[Beta]] - 
     64*G[{1, 1, -I, -I, -I}, \[Beta]] + 64*G[{1, 1, -I, -I, I}, \[Beta]] + 
     192*G[{1, 1, -I, I, -I}, \[Beta]] - 192*G[{1, 1, -I, I, I}, \[Beta]] + 
     64*G[{1, 1, I, 0, -I}, \[Beta]] - 64*G[{1, 1, I, 0, I}, \[Beta]] - 
     192*G[{1, 1, I, -I, -I}, \[Beta]] + 192*G[{1, 1, I, -I, I}, \[Beta]] + 
     64*G[{1, 1, I, I, -I}, \[Beta]] - 64*G[{1, 1, I, I, I}, \[Beta]] + 
     128*G[{1, 1, 1, -I, -I}, \[Beta]] - 128*G[{1, 1, 1, -I, I}, \[Beta]] - 
     128*G[{1, 1, 1, I, -I}, \[Beta]] + 128*G[{1, 1, 1, I, I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), -1, -1, -I, -I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), -1, -1, -I, I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), -1, -1, I, -I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), -1, -1, I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -1, -I, 0, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -1, -I, 0, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -1, -I, -I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -1, -I, -I, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -1, -I, I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -1, -I, I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -1, I, 0, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -1, I, 0, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -1, I, -I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -1, I, -I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -1, I, I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -1, I, I, I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), -1, 1, -I, -I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), -1, 1, -I, I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), -1, 1, I, -I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), -1, 1, I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, 1/Sqrt[3], I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, -Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, -Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, -Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), 0, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), 0, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -I, -1, -I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -I, -1, -I, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -I, -1, I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -I, -1, I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -I, 0, 0, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -I, 0, 0, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -I, 0, -I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -I, 0, -I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -I, 0, I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -I, 0, I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -I, -I, 0, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -I, -I, 0, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -I, -I, -I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -I, -I, -I, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -I, -I, I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -I, -I, I, I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), -I, I, 0, -I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), -I, I, 0, I}, \[Beta]] + 
     512*G[{-(1/Sqrt[3]), -I, I, -I, -I}, \[Beta]] - 
     512*G[{-(1/Sqrt[3]), -I, I, -I, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -I, I, I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -I, I, I, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -I, 1, -I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -I, 1, -I, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), -I, 1, I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), -I, 1, I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), -I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), -I, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), I, -1, -I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), I, -1, -I, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), I, -1, I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), I, -1, I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), I, 0, 0, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), I, 0, 0, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), I, 0, -I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), I, 0, -I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), I, 0, I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), I, 0, I, I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), I, -I, 0, -I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), I, -I, 0, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), I, -I, -I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), I, -I, -I, I}, \[Beta]] - 
     512*G[{-(1/Sqrt[3]), I, -I, I, -I}, \[Beta]] + 
     512*G[{-(1/Sqrt[3]), I, -I, I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), I, I, 0, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), I, I, 0, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), I, I, -I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), I, I, -I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), I, I, I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), I, I, I, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), I, 1, -I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), I, 1, -I, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), I, 1, I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), I, 1, I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-(1/Sqrt[3]), I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-(1/Sqrt[3]), I, Sqrt[3], I, I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), 1, -1, -I, -I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), 1, -1, -I, I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), 1, -1, I, -I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), 1, -1, I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), 1, -I, 0, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), 1, -I, 0, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), 1, -I, -I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), 1, -I, -I, I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), 1, -I, I, -I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), 1, -I, I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), 1, I, 0, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), 1, I, 0, I}, \[Beta]] - 
     192*G[{-(1/Sqrt[3]), 1, I, -I, -I}, \[Beta]] + 
     192*G[{-(1/Sqrt[3]), 1, I, -I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), 1, I, I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), 1, I, I, I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), 1, 1, -I, -I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), 1, 1, -I, I}, \[Beta]] - 
     128*G[{-(1/Sqrt[3]), 1, 1, I, -I}, \[Beta]] + 
     128*G[{-(1/Sqrt[3]), 1, 1, I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, -I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -1, I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, 0, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I, I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, -I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I, I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, 0, I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, -I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, -I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I, I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, -I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), 1, I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), Sqrt[3], -1, -I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), Sqrt[3], -1, -I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), Sqrt[3], -1, I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), Sqrt[3], -1, I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -I, 0, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -I, 0, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), Sqrt[3], -I, -I, I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), Sqrt[3], -I, I, -I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), Sqrt[3], -I, I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], I, 0, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], I, 0, I}, \[Beta]] - 
     160*G[{-(1/Sqrt[3]), Sqrt[3], I, -I, -I}, \[Beta]] + 
     160*G[{-(1/Sqrt[3]), Sqrt[3], I, -I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), Sqrt[3], I, I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), Sqrt[3], I, I, I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), Sqrt[3], 1, -I, -I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), Sqrt[3], 1, -I, I}, \[Beta]] - 
     64*G[{-(1/Sqrt[3]), Sqrt[3], 1, I, -I}, \[Beta]] + 
     64*G[{-(1/Sqrt[3]), Sqrt[3], 1, I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-(1/Sqrt[3]), Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     128*G[{1/Sqrt[3], -1, -1, -I, -I}, \[Beta]] - 
     128*G[{1/Sqrt[3], -1, -1, -I, I}, \[Beta]] - 
     128*G[{1/Sqrt[3], -1, -1, I, -I}, \[Beta]] + 
     128*G[{1/Sqrt[3], -1, -1, I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -1, -I, 0, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -1, -I, 0, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -1, -I, -I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -1, -I, -I, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -1, -I, I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -1, -I, I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -1, I, 0, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -1, I, 0, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -1, I, -I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -1, I, -I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -1, I, I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -1, I, I, I}, \[Beta]] + 
     128*G[{1/Sqrt[3], -1, 1, -I, -I}, \[Beta]] - 
     128*G[{1/Sqrt[3], -1, 1, -I, I}, \[Beta]] - 
     128*G[{1/Sqrt[3], -1, 1, I, -I}, \[Beta]] + 
     128*G[{1/Sqrt[3], -1, 1, I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -I, -1, -I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -I, -1, -I, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -I, -1, I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -I, -1, I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -I, 0, 0, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -I, 0, 0, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -I, 0, -I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -I, 0, -I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -I, 0, I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -I, 0, I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -I, -I, 0, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -I, -I, 0, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -I, -I, -I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -I, -I, -I, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -I, -I, I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -I, -I, I, I}, \[Beta]] - 
     160*G[{1/Sqrt[3], -I, I, 0, -I}, \[Beta]] + 
     160*G[{1/Sqrt[3], -I, I, 0, I}, \[Beta]] + 
     512*G[{1/Sqrt[3], -I, I, -I, -I}, \[Beta]] - 
     512*G[{1/Sqrt[3], -I, I, -I, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -I, I, I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -I, I, I, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -I, 1, -I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -I, 1, -I, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], -I, 1, I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], -I, 1, I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], I, -1, -I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], I, -1, -I, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], I, -1, I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], I, -1, I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], I, 0, 0, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], I, 0, 0, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], I, 0, -I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], I, 0, -I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], I, 0, I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], I, 0, I, I}, \[Beta]] + 
     160*G[{1/Sqrt[3], I, -I, 0, -I}, \[Beta]] - 
     160*G[{1/Sqrt[3], I, -I, 0, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], I, -I, -I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], I, -I, -I, I}, \[Beta]] - 
     512*G[{1/Sqrt[3], I, -I, I, -I}, \[Beta]] + 
     512*G[{1/Sqrt[3], I, -I, I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], I, I, 0, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], I, I, 0, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], I, I, -I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], I, I, -I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], I, I, I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], I, I, I, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], I, 1, -I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], I, 1, -I, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], I, 1, I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], I, 1, I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{1/Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{1/Sqrt[3], I, Sqrt[3], I, I}, \[Beta]] + 
     128*G[{1/Sqrt[3], 1, -1, -I, -I}, \[Beta]] - 
     128*G[{1/Sqrt[3], 1, -1, -I, I}, \[Beta]] - 
     128*G[{1/Sqrt[3], 1, -1, I, -I}, \[Beta]] + 
     128*G[{1/Sqrt[3], 1, -1, I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1, -I, 0, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1, -I, 0, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1, -I, -I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1, -I, -I, I}, \[Beta]] + 
     192*G[{1/Sqrt[3], 1, -I, I, -I}, \[Beta]] - 
     192*G[{1/Sqrt[3], 1, -I, I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1, I, 0, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1, I, 0, I}, \[Beta]] - 
     192*G[{1/Sqrt[3], 1, I, -I, -I}, \[Beta]] + 
     192*G[{1/Sqrt[3], 1, I, -I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1, I, I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1, I, I, I}, \[Beta]] + 
     128*G[{1/Sqrt[3], 1, 1, -I, -I}, \[Beta]] - 
     128*G[{1/Sqrt[3], 1, 1, -I, I}, \[Beta]] - 
     128*G[{1/Sqrt[3], 1, 1, I, -I}, \[Beta]] + 
     128*G[{1/Sqrt[3], 1, 1, I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]] + 
     160*G[{1/Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]] - 
     160*G[{1/Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]] - 
     160*G[{1/Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]] + 
     160*G[{1/Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]] + 
     160*G[{1/Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]] - 
     160*G[{1/Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]] - 
     160*G[{1/Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]] + 
     160*G[{1/Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]] - 
     64*G[{1/Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]] + 
     64*G[{1/Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{1/Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     128*G[{-Sqrt[3], -1, -1, -I, -I}, \[Beta]] - 
     128*G[{-Sqrt[3], -1, -1, -I, I}, \[Beta]] - 
     128*G[{-Sqrt[3], -1, -1, I, -I}, \[Beta]] + 
     128*G[{-Sqrt[3], -1, -1, I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], -1, -I, 0, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], -1, -I, 0, I}, \[Beta]] - 
     64*G[{-Sqrt[3], -1, -I, -I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], -1, -I, -I, I}, \[Beta]] + 
     192*G[{-Sqrt[3], -1, -I, I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], -1, -I, I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -1, I, 0, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -1, I, 0, I}, \[Beta]] - 
     192*G[{-Sqrt[3], -1, I, -I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], -1, I, -I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -1, I, I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -1, I, I, I}, \[Beta]] + 
     128*G[{-Sqrt[3], -1, 1, -I, -I}, \[Beta]] - 
     128*G[{-Sqrt[3], -1, 1, -I, I}, \[Beta]] - 
     128*G[{-Sqrt[3], -1, 1, I, -I}, \[Beta]] + 
     128*G[{-Sqrt[3], -1, 1, I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{-Sqrt[3], -I, -1, -I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], -I, -1, -I, I}, \[Beta]] + 
     192*G[{-Sqrt[3], -I, -1, I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], -I, -1, I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], -I, 0, 0, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], -I, 0, 0, I}, \[Beta]] - 
     48*G[{-Sqrt[3], -I, 0, -I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], -I, 0, -I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], -I, 0, I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], -I, 0, I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -I, -I, 0, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -I, -I, 0, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -I, -I, -I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -I, -I, -I, I}, \[Beta]] - 
     192*G[{-Sqrt[3], -I, -I, I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], -I, -I, I, I}, \[Beta]] - 
     160*G[{-Sqrt[3], -I, I, 0, -I}, \[Beta]] + 
     160*G[{-Sqrt[3], -I, I, 0, I}, \[Beta]] + 
     512*G[{-Sqrt[3], -I, I, -I, -I}, \[Beta]] - 
     512*G[{-Sqrt[3], -I, I, -I, I}, \[Beta]] - 
     192*G[{-Sqrt[3], -I, I, I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], -I, I, I, I}, \[Beta]] - 
     192*G[{-Sqrt[3], -I, 1, -I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], -I, 1, -I, I}, \[Beta]] + 
     192*G[{-Sqrt[3], -I, 1, I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], -I, 1, I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{-Sqrt[3], I, -1, -I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], I, -1, -I, I}, \[Beta]] + 
     192*G[{-Sqrt[3], I, -1, I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], I, -1, I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], I, 0, 0, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], I, 0, 0, I}, \[Beta]] + 
     48*G[{-Sqrt[3], I, 0, -I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], I, 0, -I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], I, 0, I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], I, 0, I, I}, \[Beta]] + 
     160*G[{-Sqrt[3], I, -I, 0, -I}, \[Beta]] - 
     160*G[{-Sqrt[3], I, -I, 0, I}, \[Beta]] + 
     192*G[{-Sqrt[3], I, -I, -I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], I, -I, -I, I}, \[Beta]] - 
     512*G[{-Sqrt[3], I, -I, I, -I}, \[Beta]] + 
     512*G[{-Sqrt[3], I, -I, I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], I, I, 0, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], I, I, 0, I}, \[Beta]] + 
     192*G[{-Sqrt[3], I, I, -I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], I, I, -I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], I, I, I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], I, I, I, I}, \[Beta]] - 
     192*G[{-Sqrt[3], I, 1, -I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], I, 1, -I, I}, \[Beta]] + 
     192*G[{-Sqrt[3], I, 1, I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], I, 1, I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{-Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{-Sqrt[3], I, Sqrt[3], I, I}, \[Beta]] + 
     128*G[{-Sqrt[3], 1, -1, -I, -I}, \[Beta]] - 
     128*G[{-Sqrt[3], 1, -1, -I, I}, \[Beta]] - 
     128*G[{-Sqrt[3], 1, -1, I, -I}, \[Beta]] + 
     128*G[{-Sqrt[3], 1, -1, I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1, -I, 0, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1, -I, 0, I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1, -I, -I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1, -I, -I, I}, \[Beta]] + 
     192*G[{-Sqrt[3], 1, -I, I, -I}, \[Beta]] - 
     192*G[{-Sqrt[3], 1, -I, I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1, I, 0, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1, I, 0, I}, \[Beta]] - 
     192*G[{-Sqrt[3], 1, I, -I, -I}, \[Beta]] + 
     192*G[{-Sqrt[3], 1, I, -I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1, I, I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1, I, I, I}, \[Beta]] + 
     128*G[{-Sqrt[3], 1, 1, -I, -I}, \[Beta]] - 
     128*G[{-Sqrt[3], 1, 1, -I, I}, \[Beta]] - 
     128*G[{-Sqrt[3], 1, 1, I, -I}, \[Beta]] + 
     128*G[{-Sqrt[3], 1, 1, I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1/Sqrt[3], -1, -I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1/Sqrt[3], -1, -I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1/Sqrt[3], -1, I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1/Sqrt[3], -1, I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], -I, 0, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], -I, 0, I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1/Sqrt[3], -I, -I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1/Sqrt[3], -I, -I, I}, \[Beta]] + 
     160*G[{-Sqrt[3], 1/Sqrt[3], -I, I, -I}, \[Beta]] - 
     160*G[{-Sqrt[3], 1/Sqrt[3], -I, I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], I, 0, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], I, 0, I}, \[Beta]] - 
     160*G[{-Sqrt[3], 1/Sqrt[3], I, -I, -I}, \[Beta]] + 
     160*G[{-Sqrt[3], 1/Sqrt[3], I, -I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1/Sqrt[3], I, I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1/Sqrt[3], I, I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1/Sqrt[3], 1, -I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1/Sqrt[3], 1, -I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], 1/Sqrt[3], 1, I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], 1/Sqrt[3], 1, I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], 1/Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -Sqrt[3], -1, -I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -Sqrt[3], -1, -I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], -Sqrt[3], -1, I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], -Sqrt[3], -1, I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], -I, 0, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], -I, 0, I}, \[Beta]] - 
     64*G[{-Sqrt[3], -Sqrt[3], -I, -I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], -Sqrt[3], -I, -I, I}, \[Beta]] + 
     160*G[{-Sqrt[3], -Sqrt[3], -I, I, -I}, \[Beta]] - 
     160*G[{-Sqrt[3], -Sqrt[3], -I, I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], I, 0, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], I, 0, I}, \[Beta]] - 
     160*G[{-Sqrt[3], -Sqrt[3], I, -I, -I}, \[Beta]] + 
     160*G[{-Sqrt[3], -Sqrt[3], I, -I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -Sqrt[3], I, I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -Sqrt[3], I, I, I}, \[Beta]] + 
     64*G[{-Sqrt[3], -Sqrt[3], 1, -I, -I}, \[Beta]] - 
     64*G[{-Sqrt[3], -Sqrt[3], 1, -I, I}, \[Beta]] - 
     64*G[{-Sqrt[3], -Sqrt[3], 1, I, -I}, \[Beta]] + 
     64*G[{-Sqrt[3], -Sqrt[3], 1, I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], 1/Sqrt[3], I, I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{-Sqrt[3], -Sqrt[3], -Sqrt[3], I, I}, \[Beta]] + 
     128*G[{Sqrt[3], -1, -1, -I, -I}, \[Beta]] - 
     128*G[{Sqrt[3], -1, -1, -I, I}, \[Beta]] - 
     128*G[{Sqrt[3], -1, -1, I, -I}, \[Beta]] + 
     128*G[{Sqrt[3], -1, -1, I, I}, \[Beta]] - 
     64*G[{Sqrt[3], -1, -I, 0, -I}, \[Beta]] + 
     64*G[{Sqrt[3], -1, -I, 0, I}, \[Beta]] - 
     64*G[{Sqrt[3], -1, -I, -I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], -1, -I, -I, I}, \[Beta]] + 
     192*G[{Sqrt[3], -1, -I, I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], -1, -I, I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -1, I, 0, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -1, I, 0, I}, \[Beta]] - 
     192*G[{Sqrt[3], -1, I, -I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], -1, I, -I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -1, I, I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -1, I, I, I}, \[Beta]] + 
     128*G[{Sqrt[3], -1, 1, -I, -I}, \[Beta]] - 
     128*G[{Sqrt[3], -1, 1, -I, I}, \[Beta]] - 
     128*G[{Sqrt[3], -1, 1, I, -I}, \[Beta]] + 
     128*G[{Sqrt[3], -1, 1, I, I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, -(1/Sqrt[3]), I, I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, 1/Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, 1/Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, 1/Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, 1/Sqrt[3], I, I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, -Sqrt[3], -I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, -Sqrt[3], -I, I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, -Sqrt[3], I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], 0, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], 0, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{Sqrt[3], -I, -1, -I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], -I, -1, -I, I}, \[Beta]] + 
     192*G[{Sqrt[3], -I, -1, I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], -I, -1, I, I}, \[Beta]] + 
     48*G[{Sqrt[3], -I, 0, 0, -I}, \[Beta]] - 
     48*G[{Sqrt[3], -I, 0, 0, I}, \[Beta]] - 
     48*G[{Sqrt[3], -I, 0, -I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], -I, 0, -I, I}, \[Beta]] - 
     48*G[{Sqrt[3], -I, 0, I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], -I, 0, I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -I, -I, 0, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -I, -I, 0, I}, \[Beta]] + 
     64*G[{Sqrt[3], -I, -I, -I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -I, -I, -I, I}, \[Beta]] - 
     192*G[{Sqrt[3], -I, -I, I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], -I, -I, I, I}, \[Beta]] - 
     160*G[{Sqrt[3], -I, I, 0, -I}, \[Beta]] + 
     160*G[{Sqrt[3], -I, I, 0, I}, \[Beta]] + 
     512*G[{Sqrt[3], -I, I, -I, -I}, \[Beta]] - 
     512*G[{Sqrt[3], -I, I, -I, I}, \[Beta]] - 
     192*G[{Sqrt[3], -I, I, I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], -I, I, I, I}, \[Beta]] - 
     192*G[{Sqrt[3], -I, 1, -I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], -I, 1, -I, I}, \[Beta]] + 
     192*G[{Sqrt[3], -I, 1, I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], -I, 1, I, I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], -I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], -I, Sqrt[3], I, I}, \[Beta]] - 
     192*G[{Sqrt[3], I, -1, -I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], I, -1, -I, I}, \[Beta]] + 
     192*G[{Sqrt[3], I, -1, I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], I, -1, I, I}, \[Beta]] - 
     48*G[{Sqrt[3], I, 0, 0, -I}, \[Beta]] + 
     48*G[{Sqrt[3], I, 0, 0, I}, \[Beta]] + 
     48*G[{Sqrt[3], I, 0, -I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], I, 0, -I, I}, \[Beta]] + 
     48*G[{Sqrt[3], I, 0, I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], I, 0, I, I}, \[Beta]] + 
     160*G[{Sqrt[3], I, -I, 0, -I}, \[Beta]] - 
     160*G[{Sqrt[3], I, -I, 0, I}, \[Beta]] + 
     192*G[{Sqrt[3], I, -I, -I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], I, -I, -I, I}, \[Beta]] - 
     512*G[{Sqrt[3], I, -I, I, -I}, \[Beta]] + 
     512*G[{Sqrt[3], I, -I, I, I}, \[Beta]] - 
     64*G[{Sqrt[3], I, I, 0, -I}, \[Beta]] + 
     64*G[{Sqrt[3], I, I, 0, I}, \[Beta]] + 
     192*G[{Sqrt[3], I, I, -I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], I, I, -I, I}, \[Beta]] - 
     64*G[{Sqrt[3], I, I, I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], I, I, I, I}, \[Beta]] - 
     192*G[{Sqrt[3], I, 1, -I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], I, 1, -I, I}, \[Beta]] + 
     192*G[{Sqrt[3], I, 1, I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], I, 1, I, I}, \[Beta]] - 
     24*G[{Sqrt[3], I, -(1/Sqrt[3]), -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], I, -(1/Sqrt[3]), -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], I, -(1/Sqrt[3]), I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], I, -(1/Sqrt[3]), I, I}, \[Beta]] - 
     24*G[{Sqrt[3], I, 1/Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], I, 1/Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], I, 1/Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], I, 1/Sqrt[3], I, I}, \[Beta]] - 
     24*G[{Sqrt[3], I, -Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], I, -Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], I, -Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], I, -Sqrt[3], I, I}, \[Beta]] - 
     24*G[{Sqrt[3], I, Sqrt[3], -I, -I}, \[Beta]] + 
     24*G[{Sqrt[3], I, Sqrt[3], -I, I}, \[Beta]] + 
     24*G[{Sqrt[3], I, Sqrt[3], I, -I}, \[Beta]] - 
     24*G[{Sqrt[3], I, Sqrt[3], I, I}, \[Beta]] + 
     128*G[{Sqrt[3], 1, -1, -I, -I}, \[Beta]] - 
     128*G[{Sqrt[3], 1, -1, -I, I}, \[Beta]] - 
     128*G[{Sqrt[3], 1, -1, I, -I}, \[Beta]] + 
     128*G[{Sqrt[3], 1, -1, I, I}, \[Beta]] - 
     64*G[{Sqrt[3], 1, -I, 0, -I}, \[Beta]] + 
     64*G[{Sqrt[3], 1, -I, 0, I}, \[Beta]] - 
     64*G[{Sqrt[3], 1, -I, -I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], 1, -I, -I, I}, \[Beta]] + 
     192*G[{Sqrt[3], 1, -I, I, -I}, \[Beta]] - 
     192*G[{Sqrt[3], 1, -I, I, I}, \[Beta]] + 
     64*G[{Sqrt[3], 1, I, 0, -I}, \[Beta]] - 
     64*G[{Sqrt[3], 1, I, 0, I}, \[Beta]] - 
     192*G[{Sqrt[3], 1, I, -I, -I}, \[Beta]] + 
     192*G[{Sqrt[3], 1, I, -I, I}, \[Beta]] + 
     64*G[{Sqrt[3], 1, I, I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], 1, I, I, I}, \[Beta]] + 
     128*G[{Sqrt[3], 1, 1, -I, -I}, \[Beta]] - 
     128*G[{Sqrt[3], 1, 1, -I, I}, \[Beta]] - 
     128*G[{Sqrt[3], 1, 1, I, -I}, \[Beta]] + 
     128*G[{Sqrt[3], 1, 1, I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -(1/Sqrt[3]), -1, -I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -(1/Sqrt[3]), -1, -I, I}, \[Beta]] - 
     64*G[{Sqrt[3], -(1/Sqrt[3]), -1, I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], -(1/Sqrt[3]), -1, I, I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -I, 0, -I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -I, 0, I}, \[Beta]] - 
     64*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], -(1/Sqrt[3]), -I, -I, I}, \[Beta]] + 
     160*G[{Sqrt[3], -(1/Sqrt[3]), -I, I, -I}, \[Beta]] - 
     160*G[{Sqrt[3], -(1/Sqrt[3]), -I, I, I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), I, 0, -I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), I, 0, I}, \[Beta]] - 
     160*G[{Sqrt[3], -(1/Sqrt[3]), I, -I, -I}, \[Beta]] + 
     160*G[{Sqrt[3], -(1/Sqrt[3]), I, -I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -(1/Sqrt[3]), I, I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -(1/Sqrt[3]), I, I, I}, \[Beta]] + 
     64*G[{Sqrt[3], -(1/Sqrt[3]), 1, -I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], -(1/Sqrt[3]), 1, -I, I}, \[Beta]] - 
     64*G[{Sqrt[3], -(1/Sqrt[3]), 1, I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], -(1/Sqrt[3]), 1, I, I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), -(1/Sqrt[3]), I, I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], -(1/Sqrt[3]), Sqrt[3], I, I}, \[Beta]] + 
     64*G[{Sqrt[3], Sqrt[3], -1, -I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], Sqrt[3], -1, -I, I}, \[Beta]] - 
     64*G[{Sqrt[3], Sqrt[3], -1, I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], Sqrt[3], -1, I, I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], -I, 0, -I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], -I, 0, I}, \[Beta]] - 
     64*G[{Sqrt[3], Sqrt[3], -I, -I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], Sqrt[3], -I, -I, I}, \[Beta]] + 
     160*G[{Sqrt[3], Sqrt[3], -I, I, -I}, \[Beta]] - 
     160*G[{Sqrt[3], Sqrt[3], -I, I, I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], I, 0, -I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], I, 0, I}, \[Beta]] - 
     160*G[{Sqrt[3], Sqrt[3], I, -I, -I}, \[Beta]] + 
     160*G[{Sqrt[3], Sqrt[3], I, -I, I}, \[Beta]] + 
     64*G[{Sqrt[3], Sqrt[3], I, I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], Sqrt[3], I, I, I}, \[Beta]] + 
     64*G[{Sqrt[3], Sqrt[3], 1, -I, -I}, \[Beta]] - 
     64*G[{Sqrt[3], Sqrt[3], 1, -I, I}, \[Beta]] - 
     64*G[{Sqrt[3], Sqrt[3], 1, I, -I}, \[Beta]] + 
     64*G[{Sqrt[3], Sqrt[3], 1, I, I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), -I, I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], -(1/Sqrt[3]), I, I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], Sqrt[3], -I, -I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], Sqrt[3], -I, I}, \[Beta]] - 
     48*G[{Sqrt[3], Sqrt[3], Sqrt[3], I, -I}, \[Beta]] + 
     48*G[{Sqrt[3], Sqrt[3], Sqrt[3], I, I}, \[Beta]] + 
     G[{-(1/Sqrt[3]), -(1/Sqrt[3]), -I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-(1/Sqrt[3]), Sqrt[3], -I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{1/Sqrt[3], 1/Sqrt[3], I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{1/Sqrt[3], -Sqrt[3], I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-Sqrt[3], 1/Sqrt[3], I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-Sqrt[3], -Sqrt[3], I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{Sqrt[3], -(1/Sqrt[3]), -I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{Sqrt[3], Sqrt[3], -I}, \[Beta]]*((-44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -(1/Sqrt[3]), I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, 1/Sqrt[3], -I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -Sqrt[3], -I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, Sqrt[3], I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, -(1/Sqrt[3]), I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, 1/Sqrt[3], -I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, -Sqrt[3], -I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, Sqrt[3], I}, \[Beta]]*((44*Pi^2)/3 - 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-(1/Sqrt[3]), -(1/Sqrt[3]), I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-(1/Sqrt[3]), Sqrt[3], I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{1/Sqrt[3], 1/Sqrt[3], -I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{1/Sqrt[3], -Sqrt[3], -I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-Sqrt[3], 1/Sqrt[3], -I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-Sqrt[3], -Sqrt[3], -I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{Sqrt[3], -(1/Sqrt[3]), I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{Sqrt[3], Sqrt[3], I}, \[Beta]]*((-44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -(1/Sqrt[3]), -I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, 1/Sqrt[3], I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, -Sqrt[3], I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{-I, Sqrt[3], -I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, -(1/Sqrt[3]), -I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, 1/Sqrt[3], I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, -Sqrt[3], I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     G[{I, Sqrt[3], -I}, \[Beta]]*((44*Pi^2)/3 + 
       (16*I)*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
     (16*I)*G[{-(1/Sqrt[3]), 0, -I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 
     (16*I)*G[{-(1/Sqrt[3]), 0, I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 
     (16*I)*G[{1/Sqrt[3], 0, -I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
     (16*I)*G[{1/Sqrt[3], 0, I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 
     (16*I)*G[{-Sqrt[3], 0, -I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
     (16*I)*G[{-Sqrt[3], 0, I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
     (16*I)*G[{Sqrt[3], 0, -I}, \[Beta]]*
      Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 
     (16*I)*G[{Sqrt[3], 0, I}, \[Beta]]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
     (Pi^2*G[{-1}, \[Beta]]*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/2 + 
     (Pi^2*G[{1}, \[Beta]]*(6 + Pi^2 - 16*Log[2] + 16*Log[2]^2))/2 + 
     G[{-I}, \[Beta]]*((-3*Pi^4)/2 + a[3, 1] + 
       Pi^2*(-23/3 + 24*Log[2] - 24*Log[2]^2)) + 
     G[{I}, \[Beta]]*((-3*Pi^4)/2 + a[3, 1] + 
       Pi^2*(-23/3 + 24*Log[2] - 24*Log[2]^2)) + 8*Pi^2*G[{-1, -1}, \[Beta]]*
      (-1 + Log[4]) - 8*Pi^2*G[{-1, -I}, \[Beta]]*(-1 + Log[4]) - 
     8*Pi^2*G[{-1, I}, \[Beta]]*(-1 + Log[4]) + 8*Pi^2*G[{-1, 1}, \[Beta]]*
      (-1 + Log[4]) - 24*Pi^2*G[{-I, -1}, \[Beta]]*(-1 + Log[4]) - 
     24*Pi^2*G[{-I, 1}, \[Beta]]*(-1 + Log[4]) - 24*Pi^2*G[{I, -1}, \[Beta]]*
      (-1 + Log[4]) - 24*Pi^2*G[{I, 1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{1, -1}, \[Beta]]*(-1 + Log[4]) - 8*Pi^2*G[{1, -I}, \[Beta]]*
      (-1 + Log[4]) - 8*Pi^2*G[{1, I}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{1, 1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{-(1/Sqrt[3]), -1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{-(1/Sqrt[3]), 1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{1/Sqrt[3], -1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{1/Sqrt[3], 1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{-Sqrt[3], -1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{-Sqrt[3], 1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{Sqrt[3], -1}, \[Beta]]*(-1 + Log[4]) + 
     8*Pi^2*G[{Sqrt[3], 1}, \[Beta]]*(-1 + Log[4]) + 
     G[{-Sqrt[3]}, \[Beta]]*(Pi^4 - a[3, 1]/2 + 
       (16*Pi^2*(1 + 3*Log[2]^2 - Log[8]))/3) + G[{Sqrt[3]}, \[Beta]]*
      (Pi^4 - a[3, 1]/2 + (16*Pi^2*(1 + 3*Log[2]^2 - Log[8]))/3) - 
     (8*Pi^2*G[{-I, -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/3 - 
     (8*Pi^2*G[{-I, 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/3 - 
     (8*Pi^2*G[{I, -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/3 - 
     (8*Pi^2*G[{I, 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/3 + 
     (8*Pi^2*G[{-(1/Sqrt[3]), -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/3 + 
     (8*Pi^2*G[{1/Sqrt[3], 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/3 + 
     (8*Pi^2*G[{-Sqrt[3], 1/Sqrt[3]}, \[Beta]]*(-1 + Log[9]))/3 + 
     (8*Pi^2*G[{Sqrt[3], -(1/Sqrt[3])}, \[Beta]]*(-1 + Log[9]))/3 - 
     (8*Pi^2*G[{-I, -Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 - 
     (8*Pi^2*G[{-I, Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 - 
     (8*Pi^2*G[{I, -Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 - 
     (8*Pi^2*G[{I, Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 + 
     (8*Pi^2*G[{-(1/Sqrt[3]), Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 + 
     (8*Pi^2*G[{1/Sqrt[3], -Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 + 
     (8*Pi^2*G[{-Sqrt[3], -Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 + 
     (8*Pi^2*G[{Sqrt[3], Sqrt[3]}, \[Beta]]*(-4 + Log[576]))/3 + 
     G[{-I, I}, \[Beta]]*((2*Pi^2*(-79 + 132*Log[2] + 16*Log[9]))/3 - 
       4*(-6 + Zeta[3])) + G[{I, -I}, \[Beta]]*
      ((2*Pi^2*(-79 + 132*Log[2] + 16*Log[9]))/3 - 4*(-6 + Zeta[3])) + 
     G[{-I, -I}, \[Beta]]*(Pi^2*(-22 + 40*Log[2]) + 4*(-6 + Zeta[3])) + 
     G[{I, I}, \[Beta]]*(Pi^2*(-22 + 40*Log[2]) + 4*(-6 + Zeta[3])) + 
     (6*a[3, 2] + Pi^4*(-9 + 6*Log[8]) + 2*Pi^2*(-2 + 54*Log[2] - 
         72*Log[2]^2 + 48*Log[2]^3 - 8*Log[9] + 21*Zeta[3]))/12 + 
     (G[{-(1/Sqrt[3]), I}, \[Beta]]*(Pi^2*(44 + (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) - (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{1/Sqrt[3], -I}, \[Beta]]*(Pi^2*(44 + (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) - (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{-Sqrt[3], -I}, \[Beta]]*(Pi^2*(44 + (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) - (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{Sqrt[3], I}, \[Beta]]*(Pi^2*(44 + (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) - (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{-(1/Sqrt[3]), -I}, \[Beta]]*(Pi^2*(44 - (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) + (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{1/Sqrt[3], I}, \[Beta]]*(Pi^2*(44 - (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) + (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{-Sqrt[3], I}, \[Beta]]*(Pi^2*(44 - (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) + (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3 + 
     (G[{Sqrt[3], -I}, \[Beta]]*(Pi^2*(44 - (3*I)*Sqrt[3] - 72*Log[2] - 
          8*Log[9]) + (2*I)*(2*Sqrt[3]*a[1, 1] - 
          12*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
          Sqrt[3]*(-45 + 2*Zeta[3]))))/3), 
 Acanonical[21] -> (-I/3)*G[{I}, \[Beta]] - ((I/6)*G[{I}, \[Beta]])/
    \[Epsilon] - (I/36)*\[Epsilon]*G[{I}, \[Beta]]*
    (18 + Pi^2 + 24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) + 
   (I/1080)*\[Epsilon]^3*G[{I}, \[Beta]]*(270*Pi^2 + 7*Pi^4 + 
     60*(129 + 6*a[1, 1] - 6*a[1, 2] + 12*Sqrt[3]*
        Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 8*Zeta[3])) + 
   G[{-I}, \[Beta]]*(I/3 + (I/6)/\[Epsilon] + (I/36)*\[Epsilon]*
      (18 + Pi^2 + 24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]) - 
     (I/1080)*\[Epsilon]^3*(270*Pi^2 + 7*Pi^4 + 
       60*(129 + 6*a[1, 1] - 6*a[1, 2] + 12*Sqrt[3]*
          Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 8*Zeta[3])) - 
     (I/36)*\[Epsilon]^2*(246 + 7*Pi^2 - 12*a[1, 1] + 
       24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 8*Zeta[3])) + 
   (I/36)*\[Epsilon]^2*G[{I}, \[Beta]]*(246 + 7*Pi^2 - 12*a[1, 1] + 
     24*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 8*Zeta[3]), 
 Acanonical[22] -> \[Epsilon]*(((35*I)/3)*Pi*G[{-I}, \[Beta]] - 
     ((35*I)/3)*Pi*G[{I}, \[Beta]]) + \[Epsilon]^3*
    (((35*I)/54)*Pi*G[{-I}, \[Beta]]*(680 + 6*Pi^2 - 108*Log[2] + 
       36*Log[2]^2 - 39*Log[16]) - ((35*I)/54)*Pi*G[{I}, \[Beta]]*
      (680 + 6*Pi^2 - 108*Log[2] + 36*Log[2]^2 - 39*Log[16])) + 
   \[Epsilon]^2*(((-35*I)/18)*Pi*G[{-I}, \[Beta]]*(-44 + Log[4096]) + 
     ((35*I)/18)*Pi*G[{I}, \[Beta]]*(-44 + Log[4096])), 
 Acanonical[23] -> \[Epsilon]^3*((-35*Pi^2*G[{0, -Sqrt[3]}, \[Beta]])/3 + 
    (35*Pi^2*G[{0, Sqrt[3]}, \[Beta]])/3 + ((35*I)/2)*Pi*
     G[{0, -I, -I}, \[Beta]] - ((35*I)/2)*Pi*G[{0, -I, I}, \[Beta]] + 
    ((35*I)/2)*Pi*G[{0, I, -I}, \[Beta]] - ((35*I)/2)*Pi*
     G[{0, I, I}, \[Beta]] - ((35*I)/2)*Pi*G[{0, -Sqrt[3], -I}, \[Beta]] + 
    ((35*I)/2)*Pi*G[{0, -Sqrt[3], I}, \[Beta]] - 
    ((35*I)/2)*Pi*G[{0, Sqrt[3], -I}, \[Beta]] + 
    ((35*I)/2)*Pi*G[{0, Sqrt[3], I}, \[Beta]]), 
 Acanonical[24] -> (14 + Pi^2)/4 + 1/(2*\[Epsilon]^2) + 3/(2*\[Epsilon]) + 
   (\[Epsilon]*(90 + 9*Pi^2 - 16*Zeta[3]))/12 + 
   \[Epsilon]^2*(31/2 + (7*Pi^2)/4 + (7*Pi^4)/80 - 4*Zeta[3]) + 
   \[Epsilon]^3*(63/2 + (21*Pi^4)/80 + Pi^2*(15/4 - (2*Zeta[3])/3) - 
     (28*Zeta[3])/3 - (16*Zeta[5])/5), Acanonical[25] -> 
  2*Pi^2 - 8*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   \[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)) - 
   (4*Pi^2*\[Epsilon]^3*(-48 + 72*Log[2] - 48*Log[2]^2 + 16*Log[2]^3 + 
      Pi^2*(-3 + Log[8]) + 7*Zeta[3]))/3, 
 Acanonical[26] -> ((-3*I)/2)*G[{I}, \[Beta]] - ((I/2)*G[{I}, \[Beta]])/
    \[Epsilon] - (I/4)*(14 + Pi^2)*\[Epsilon]*G[{I}, \[Beta]] + 
   G[{-I}, \[Beta]]*((3*I)/2 + (I/2)/\[Epsilon] + 
     (I/4)*(14 + Pi^2)*\[Epsilon] + (I/80)*\[Epsilon]^3*
      (140*Pi^2 + 7*Pi^4 + 40*(31 - 8*Zeta[3])) + (I/12)*\[Epsilon]^2*
      (90 + 9*Pi^2 - 16*Zeta[3])) - (I/80)*\[Epsilon]^3*G[{I}, \[Beta]]*
    (140*Pi^2 + 7*Pi^4 + 40*(31 - 8*Zeta[3])) - 
   (I/12)*\[Epsilon]^2*G[{I}, \[Beta]]*(90 + 9*Pi^2 - 16*Zeta[3])}


==> anc/Data/HHvertex-M-epform-beta <==
Print["Matrix for HHvertex in ep form."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-2*\[Epsilon])/(9*(1 + \[Beta]^2)), 0, 0, 0, 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  -(\[Epsilon]/(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (-24*\[Epsilon])/(7*(1 + \[Beta]^2)), 
  (-15*\[Epsilon])/(2*(-1 + \[Beta])*(1 + \[Beta])), 0, 0, 
  (-2*(1 + 6*\[Beta]^2 + \[Beta]^4)*\[Epsilon])/((-1 + \[Beta])*\[Beta]*
    (1 + \[Beta])*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(-16*\[Beta]*\[Epsilon])/
   (9*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)), 0, 0, 0, 
  (-32*\[Epsilon])/(1 + \[Beta]^2), 0, (-16*\[Beta]*\[Epsilon])/
   ((-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*\[Epsilon])/(3*(1 + \[Beta]^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (6*\[Epsilon])/(7*(1 + \[Beta]^2)), 
  0, 0, 0, -((-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/
   (2*\[Beta]*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (-7*\[Epsilon])/(6*\[Beta]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-36*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 
  (-6*\[Epsilon])/(1 + \[Beta]^2), (-2*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-\[Epsilon]/(8*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 
  (-9*\[Epsilon])/(8*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 
  (9*\[Epsilon])/(16*(1 + \[Beta]^2)), 0, 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, \[Epsilon]/(2*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0}, 
 {0, (-6*\[Epsilon])/(-3 + \[Beta]^2), (15*\[Epsilon])/(2*(-3 + \[Beta]^2)), 
  0, 0, (14*\[Beta]*\[Epsilon])/((-3 + \[Beta]^2)*(1 + \[Beta]^2)), 0, 0, 0, 
  0, 0, 0, 0, (18*\[Epsilon])/(-3 + \[Beta]^2), 0, 0, 0, 
  (-2*(3 + \[Beta]^2)*\[Epsilon])/(\[Beta]*(-3 + \[Beta]^2)), 0, 0, 0, 0, 0, 
  0, 0, 0}, {-((3 - 8*\[Beta] + 3*\[Beta]^2)*(3 + 8*\[Beta] + 3*\[Beta]^2)*
     \[Epsilon])/(2*(-3 + \[Beta]^2)*(1 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 
  0, 0, 0, 0, (27*(1 + \[Beta]^2)*\[Epsilon])/(2*(-3 + \[Beta]^2)*
    (-1 + 3*\[Beta]^2)), 0, 0, 0, 0, 0, (4*\[Epsilon])/(1 + \[Beta]^2), 0, 
  (-9*(-5 + 3*\[Beta]^2)*\[Epsilon])/(4*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 
  0, 0, 0, (-6*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*\[Epsilon])/
   (\[Beta]*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 
  (2*(1 + \[Beta]^2)*\[Epsilon])/((-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 
  0, 0, 0, 0}, {(-4*\[Beta]*(-3 - 2*\[Beta] + 3*\[Beta]^2)*
    (-3 + 2*\[Beta] + 3*\[Beta]^2)*\[Epsilon])/((-1 + \[Beta])*(1 + \[Beta])*
    (-3 + \[Beta]^2)*(1 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 0, 
  (-216*\[Epsilon])/(1 + \[Beta]^2), 0, 
  (-36*\[Beta]*(-3 - 2*\[Beta] + 3*\[Beta]^2)*(-3 + 2*\[Beta] + 3*\[Beta]^2)*
    \[Epsilon])/((-1 + \[Beta])*(1 + \[Beta])*(-3 + \[Beta]^2)*
    (1 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 
  (72*\[Beta]*\[Epsilon])/((-3 + \[Beta]^2)*(1 + \[Beta]^2)*
    (-1 + 3*\[Beta]^2)), 0, (32*\[Epsilon])/(1 + \[Beta]^2), 0, 
  (24*(1 + \[Beta]^2)*\[Epsilon])/((-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 
  (-32*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*\[Epsilon])/
   ((-3 + \[Beta]^2)*(1 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 0, 0, 0, 0}, 
 {(-2*\[Epsilon])/(3*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (2*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, \[Epsilon]/(2*\[Beta]), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (2*\[Epsilon])/(1 + \[Beta]^2), 0, 0}}


==> anc/Data/HHvertex-Mi <==
Print["Differential system with respect to w."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(2*(-1 + \[Epsilon])^2)/
   ((-1 + w)*(1 + w)*(-1 + 2*\[Epsilon])), 0, 0, 0, 
  -((w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w))), 0, 
  (-2*w)/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-2*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-1 + w)*w*(1 + w)), ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (2*(-1 + w)*(1 + w)), 0, 0, -((1 - 4*\[Epsilon] + 2*w^2*\[Epsilon])/
    ((-1 + w)*w*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-2*(-1 + \[Epsilon])^2)/((-1 + w)*(1 + w)), 0, 0, 0, 
  (-1 + 2*\[Epsilon])^2/((-1 + w)*w*(1 + w)), 0, 
  -((1 + w^2 - 4*\[Epsilon])/((-1 + w)*w*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + \[Epsilon])^2)/((-1 + w)*(1 + w)*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  0, 0, -(w/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 
  -(w/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 1/((-1 + w)*(1 + w)), 0, 0, 0, -(w/((-1 + w)*(1 + w))), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-3 + 4*\[Epsilon])/(2*(-1 + w)*(1 + w)), 0, 0, 
  -(w/((-1 + w)*(1 + w))), 0, 0, 0, 0, -(w/((-1 + w)*(1 + w))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 4/((-1 + w)*(1 + w)), 
  (2*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)), (2*(-1 + \[Epsilon]))/
   ((-1 + w)*(1 + w)), 0, 0, (-2*w)/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-1 + \[Epsilon])^2/(4*(-1 + w)*w^2*(1 + w)*\[Epsilon]), 0, 0, 0, 
  (-1 + 2*\[Epsilon])^2/(4*(-1 + w)*w^3*(1 + w)*\[Epsilon]), 0, 
  -(1 - 4*\[Epsilon] + 2*w^2*\[Epsilon])/(4*(-1 + w)*w^3*(1 + w)*\[Epsilon]), 
  0, 0, 0, 0, 0, 0, 0, -(-1 + 2*\[Epsilon])^2/(8*(-1 + w)*w*(1 + w)*
    \[Epsilon]), 0, -(2*w^2 - \[Epsilon])/(2*(-1 + w)*w*(1 + w)), 0, 
  3/(4*(-1 + w)*w*(1 + w)), ((-1 + 2*w)*(1 + 2*w))/
   (4*(-1 + w)*w*(1 + w)*\[Epsilon]), 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-1 - w + w^2)*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-1 + w)*w*(1 + w)*(1 + 2*w)), -((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (2*(-1 + w)*(1 + w)*(1 + 2*w)), 0, 0, (-1 + 4*\[Epsilon])/(w*(1 + 2*w)), 
  0, 0, 0, 0, 0, 0, 0, (-2*(-1 + 2*\[Epsilon])^2)/
   ((-1 + w)*(1 + w)*(1 + 2*w)), 0, 0, 0, 
  -((w + 2*w^2 - 4*\[Epsilon] - 2*w*\[Epsilon])/((-1 + w)*(1 + w)*
     (1 + 2*w))), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*w)*(1 + 2*w)*(-1 + \[Epsilon])^2)/(2*(-1 + w)*w^2*(1 + w)), 0, 0, 
  0, (-1 + 2*\[Epsilon])^2/(2*(-1 + w)*w^3*(1 + w)), 0, 
  -(1 - 4*\[Epsilon] + 2*w^2*\[Epsilon])/(2*(-1 + w)*w^3*(1 + w)), 0, 0, 0, 
  0, 0, (-4*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/(3*(-1 + w)*(1 + w)), 0, 
  -(-1 + 2*\[Epsilon])^2/(4*(-1 + w)*w*(1 + w)), 0, 
  \[Epsilon]^2/((-1 + w)*w*(1 + w)), 0, -(2*w^2 - 3*\[Epsilon])/
   (2*(-1 + w)*w*(1 + w)), -1/(2*(-1 + w)*w*(1 + w)), 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon])^2*(-1 + w^2 - 3*\[Epsilon] + 2*w^2*\[Epsilon] + 
     4*w^4*\[Epsilon]))/((-1 + w)*w^2*(1 + w)*(-1 + 2*w)*(1 + 2*w)), 0, 0, 0, 
  (2*(-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon] + 4*w^2*\[Epsilon]))/
   (w^3*(-1 + 2*w)*(1 + 2*w)), 0, 
  (2*(-1 + \[Epsilon] - 6*w^2*\[Epsilon] + 12*\[Epsilon]^2 + 
     14*w^2*\[Epsilon]^2))/(w^3*(-1 + 2*w)*(1 + 2*w)), 0, 0, 0, 0, 0, 
  (4*(-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon]))/
   ((-1 + w)*(1 + w)*(-1 + 2*w)*(1 + 2*w)), 0, 
  -((-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon]))/(2*w*(-1 + 2*w)*(1 + 2*w)), 0, 
  (2*\[Epsilon]^2*(-1 - 2*w^2 - 2*\[Epsilon] + 2*w^2*\[Epsilon]))/
   ((-1 + w)*w*(1 + w)*(-1 + 2*w)*(1 + 2*w)), 0, 
  (3*\[Epsilon]*(-1 + 2*w^2 - 2*\[Epsilon] + 2*w^2*\[Epsilon]))/
   ((-1 + w)*w*(1 + w)*(-1 + 2*w)*(1 + 2*w)), 
  -((-1 - 3*w^2 + 4*w^4 - 2*\[Epsilon] - 4*w^2*\[Epsilon])/
    ((-1 + w)*w*(1 + w)*(-1 + 2*w)*(1 + 2*w))), 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon])^2)/((-1 + w)*(1 + w)*(-1 + 2*\[Epsilon])), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 
  0, 0, 0, 0, -(w/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0}, 
 {0, (2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(w/((-1 + w)*(1 + w))), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/((-1 + w)*(1 + w)), 0, 
  0, 0, 0, -(w/((-1 + w)*(1 + w))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, -(w/((-1 + w)*(1 + w)))}}


==> anc/Data/HHvertex-T-transform-beta <==
Print["Transformation matrix for HHvertex to ep form."]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (35*(-1 + \[Epsilon])*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, 
 {0, 0, 0, 0, (-9*(-1 + \[Epsilon])^2*(-1 - 2*\[Beta]^2 - \[Beta]^4 + 
     2*\[Epsilon] + 12*\[Beta]^2*\[Epsilon] + 2*\[Beta]^4*\[Epsilon]))/
   (\[Beta]*(1 + \[Beta]^2)*\[Epsilon]*(-1 + 2*\[Epsilon])^2), 0, 
  (9*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, (4*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (35*\[Epsilon]), 0, 0, 0, 
  -((-1 + \[Beta])*(1 + \[Beta])*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (15*\[Beta]*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, (9*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   (\[Beta]*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (3*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   (\[Beta]*\[Epsilon]*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  ((1 + \[Beta]^2)*(-1 + \[Epsilon]))/(\[Beta]*\[Epsilon]), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((1 + \[Beta]^2)*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (35*\[Beta]*(-1 + \[Epsilon])*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (15*\[Beta]*\[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, ((-3 + 4*\[Epsilon])*(-1 - 4*\[Beta] - \[Beta]^2 + 4*\[Epsilon] + 
     4*\[Beta]*\[Epsilon] + 4*\[Beta]^2*\[Epsilon]))/
   (35*\[Beta]*(-1 + \[Epsilon])*\[Epsilon]), 0, 0, 0, 
  -((-1 + \[Beta])*(1 + \[Beta])*(-3 + 4*\[Epsilon]))/
   (15*\[Beta]*\[Epsilon]), 0, 0, 0, 0, 
  (2*(1 + \[Beta]^2)*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (35*\[Beta]*\[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((1 + \[Beta]^2)^2*(-1 + \[Epsilon])^2)/
    (\[Beta]^2*\[Epsilon]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*(-1 + \[Epsilon]))/
   (-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-2 + \[Epsilon])*(-3 + 4*\[Epsilon]))/
   (28*\[Epsilon]*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (35*\[Epsilon]*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*(-1 + \[Epsilon])^2)/
   (-1 + 2*\[Epsilon])^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/(\[Beta]*\[Epsilon]^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(105*\[Beta]*\[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/(\[Beta]*\[Epsilon])), 0, 0, 0, 0, 
  0, 0, 0}, {(-4*\[Beta]^2*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   ((-1 + \[Beta])*(1 + \[Beta])*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 
  0, 0, 0, (-36*\[Beta]^2*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   ((-1 + \[Beta])*(1 + \[Beta])*(-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 
  0, 0, 0, 0, 0, (9*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   ((-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 
  (4*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/\[Beta], 0, 
  (3*(1 + \[Beta]^2)^3*(-1 + \[Epsilon])^2)/(\[Beta]*(-3 + \[Beta]^2)*
    (-1 + 3*\[Beta]^2)), (-4*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*
    (-1 + \[Epsilon])^2)/((-3 + \[Beta]^2)*(-1 + 3*\[Beta]^2)), 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/(\[Beta]*\[Epsilon]*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(1 + \[Beta]^2)*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(35*\[Beta]*\[Epsilon]^2), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(105*\[Beta]*\[Epsilon]^3), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((1 + \[Beta]^2)*(-1 + \[Epsilon]))/(\[Beta]*\[Epsilon])}}


==> anc/Data/HHvertex-boundary-integrals-exact <==
Print["Exact expressions for boundary integrals in the case of heavy-heavy vertex."]
{j[HH, 1, 1, 0, 0, 0, 0, 0, 0] -> Gamma[1 - \[Nu]]^2, 
 j[HH, 1, 1, 0, 1, 0, 0, 0, 0] -> -(2^(-1 + 2*\[Nu])*Pi*Gamma[2 - 2*\[Nu]]), 
 j[HH, 1, 1, 1, 0, 0, 0, 0, 0] -> 
  -((4^(-1 + \[Nu])*Pi*Gamma[5/2 - 2*\[Nu]]*Gamma[3/2 - \[Nu]])/
    Gamma[2 - \[Nu]]), j[HH, 1, 1, 1, 1, 0, 0, 0, 0] -> 
  (Pi^3*Sec[Pi*\[Nu]]^2)/(2*Gamma[-1/2 + \[Nu]]^2), 
 j[HH, 1, 1, 0, 0, 0, 1, 0, 0] -> (4*3^(-3/2 + \[Nu])*Pi^2*Csc[2*Pi*\[Nu]])/
    Gamma[-1 + 2*\[Nu]] - (3*Pi*Csc[2*Pi*\[Nu]]*Gamma[2 - \[Nu]]^2*
     Hypergeometric2F1[1, 2 - \[Nu], 5/2 - \[Nu], 3/4])/
    (Gamma[4 - 2*\[Nu]]*Gamma[-1 + 2*\[Nu]]), 
 j[HH, 1, 1, 1, 0, 0, 1, 0, 0] -> 
  (4^(-1 + \[Nu])*Pi*Gamma[3 - 2*\[Nu]]*Hypergeometric2F1[1, 2 - \[Nu], 
      5/2 - \[Nu], 3/4])/(-3 + 2*\[Nu]) + 
   (2^(3 - 2*\[Nu])*3^(-3/2 + \[Nu])*Pi^3*Sec[Pi*\[Nu]]^2)/
    Gamma[-1/2 + \[Nu]]^2 + (2^(-7 + 2*\[Nu])*Pi^3*(-5 + 4*\[Nu])*
     Gamma[7/2 - 2*\[Nu]]*HypergeometricPFQRegularized[
      {1, 7/4 - \[Nu], 9/4 - \[Nu]}, {5/2 - \[Nu], 3 - \[Nu]}, 3/4]*
     Sec[Pi*\[Nu]]^2)/Gamma[-1/2 + \[Nu]]^2 - 
   (3*2^(-9 + 2*\[Nu])*Pi^3*Gamma[11/2 - 2*\[Nu]]*
     HypergeometricPFQRegularized[{2, 11/4 - \[Nu], 13/4 - \[Nu]}, 
      {7/2 - \[Nu], 4 - \[Nu]}, 3/4]*Sec[Pi*\[Nu]]^2)/Gamma[-1/2 + \[Nu]]^2, 
 j[HH, 1, 1, 1, 0, 1, 0, 0, 0] -> (3*Pi^3*Sec[Pi*\[Nu]]^2)/
   (2*Gamma[-1/2 + \[Nu]]^2), j[HH, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  (Pi^3*Sec[Pi*\[Nu]]^2)/Gamma[-1/2 + \[Nu]]^2, 
 j[HH, 1, 1, 1, 0, 1, 1, 0, 0] -> (-16*3^(-3 + \[Nu])*Pi^3*Csc[2*Pi*\[Nu]])/
    Gamma[-2 + 2*\[Nu]] + (4^(-1 + \[Nu])*Pi^(5/2)*Csc[2*Pi*\[Nu]]*
     Gamma[5/2 - \[Nu]]*Hypergeometric2F1Regularized[1, 5/2 - \[Nu], 
      3 - \[Nu], 3/4])/Gamma[-2 + 2*\[Nu]], j[HH, 1, 1, 1, 1, 0, 1, 0, 0] -> 
  (-8*3^(-3 + \[Nu])*Pi^3*Csc[2*Pi*\[Nu]])/Gamma[-2 + 2*\[Nu]] + 
   (2^(-3 + 2*\[Nu])*Pi^(5/2)*Csc[2*Pi*\[Nu]]*Gamma[5/2 - \[Nu]]*
     Hypergeometric2F1Regularized[1, 5/2 - \[Nu], 3 - \[Nu], 3/4])/
    Gamma[-2 + 2*\[Nu]], j[HH, 0, 0, 0, 0, 0, 1, 1, 1] -> 
  -2*Pi*Csc[Pi*\[Nu]]*Gamma[2 - 2*\[Nu]], j[HH, 0, 0, 1, 0, 0, 1, 1, 1] -> 
  (2^(3 - 2*\[Nu])*Pi^3*Csc[Pi*\[Nu]]*Sec[2*Pi*\[Nu]])/Gamma[-1/2 + \[Nu]]^2}


==> anc/Data/HHvertex-boundary-integrals-expanded <==
Print["Expanded expressions for boundary integrals in the case of heavy-heavy vertex."]
{j[HH, 1, 1, 0, 0, 0, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {3/2, 9/2, (42 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4, 
    a[1, 1], a[1, 2], a[1, 3], a[1, 4]}, -2, 5, 1], 
 j[HH, 1, 1, 1, 0, 0, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {-2*Pi, -8*Pi - (4*Pi^2)/Sqrt[3] + 4*Pi*Log[2], a[2, 1], a[2, 2], a[2, 3], 
    a[2, 4]}, -1, 5, 1], j[HH, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {(-4*Pi^2)/3, (-8*Pi^2)/3 + (16*Pi^2*Log[3])/3, 
    a[3, 1], a[3, 2], a[3, 3], a[3, 4]}, -1, 5, 1], 
 j[HH, 1, 1, 1, 1, 0, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {(-2*Pi^2)/3, (-4*Pi^2)/3 + (8*Pi^2*Log[3])/3, a[3, 1]/2, a[3, 2]/2, 
    a[3, 3]/2, a[3, 4]/2}, -1, 5, 1], j[HH, 1, 1, 0, 0, 0, 0, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {1, 2, 3 + Pi^2/6, 4 + Pi^2/3 - (2*Zeta[3])/3, 
    5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3, 6 + (2*Pi^2)/3 + 
     (7*Pi^4)/180 - 2*Zeta[3] - (Pi^2*Zeta[3])/9 - (2*Zeta[5])/5, 
    7 + (5*Pi^2)/6 + (7*Pi^4)/120 + (31*Pi^6)/15120 - (8*Zeta[3])/3 - 
     (2*Pi^2*Zeta[3])/9 + (2*Zeta[3]^2)/9 - (4*Zeta[5])/5}, -2, 5, 1], 
 j[HH, 1, 1, 0, 1, 0, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {-2*Pi, Pi*(-6 + 4*Log[2]), Pi*(-14 - (2*Pi^2)/3 + 12*Log[2] - 
      4*Log[2]^2), Pi*(-30 - 2*Pi^2 + 28*Log[2] + (4*Pi^2*Log[2])/3 - 
      12*Log[2]^2 + (8*Log[2]^3)/3 + (16*Zeta[3])/3), 
    Pi*(-62 - (14*Pi^2)/3 - Pi^4/5 + 60*Log[2] + 4*Pi^2*Log[2] - 
      28*Log[2]^2 - (4*Pi^2*Log[2]^2)/3 + 8*Log[2]^3 - (4*Log[2]^4)/3 + 
      16*Zeta[3] - (32*Log[2]*Zeta[3])/3), 
    Pi*(-126 - 10*Pi^2 - (3*Pi^4)/5 + 124*Log[2] + (28*Pi^2*Log[2])/3 + 
      (2*Pi^4*Log[2])/5 - 60*Log[2]^2 - 4*Pi^2*Log[2]^2 + (56*Log[2]^3)/3 + 
      (8*Pi^2*Log[2]^3)/9 - 4*Log[2]^4 + (8*Log[2]^5)/15 + (112*Zeta[3])/3 + 
      (16*Pi^2*Zeta[3])/9 - 32*Log[2]*Zeta[3] + (32*Log[2]^2*Zeta[3])/3 + 
      (64*Zeta[5])/5)}, -1, 5, 1], j[HH, 1, 1, 1, 0, 0, 0, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {(32*Pi^2)/3, (704*Pi^2)/9 - (256*Pi^2*Log[2])/3, 
    (10880*Pi^2)/27 + (112*Pi^4)/9 - (5632*Pi^2*Log[2])/9 + 
     (1024*Pi^2*Log[2]^2)/3, (147200*Pi^2)/81 + (2464*Pi^4)/27 - 
     (87040*Pi^2*Log[2])/27 - (896*Pi^4*Log[2])/9 + (22528*Pi^2*Log[2]^2)/9 - 
     (8192*Pi^2*Log[2]^3)/9 - (1984*Pi^2*Zeta[3])/9}, 1, 5, 1], 
 j[HH, 1, 1, 1, 1, 0, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {2*Pi^2, 8*Pi^2 - 8*Pi^2*Log[2], 24*Pi^2 + Pi^4 - 32*Pi^2*Log[2] + 
     16*Pi^2*Log[2]^2, 64*Pi^2 + 4*Pi^4 - 96*Pi^2*Log[2] - 4*Pi^4*Log[2] + 
     64*Pi^2*Log[2]^2 - (64*Pi^2*Log[2]^3)/3 - (28*Pi^2*Zeta[3])/3, 
    (1920*Pi^2 + 144*Pi^4 + 5*Pi^6 - 3072*Pi^2*Log[2] - 192*Pi^4*Log[2] + 
      2304*Pi^2*Log[2]^2 + 96*Pi^4*Log[2]^2 - 1024*Pi^2*Log[2]^3 + 
      256*Pi^2*Log[2]^4 - 448*Pi^2*Zeta[3] + 448*Pi^2*Log[2]*Zeta[3])/12}, 0, 
   5, 1], j[HH, 1, 1, 1, 0, 1, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {6*Pi^2, 24*Pi^2 - 24*Pi^2*Log[2], 72*Pi^2 + 3*Pi^4 - 96*Pi^2*Log[2] + 
     48*Pi^2*Log[2]^2, 192*Pi^2 + 12*Pi^4 - 288*Pi^2*Log[2] - 
     12*Pi^4*Log[2] + 192*Pi^2*Log[2]^2 - 64*Pi^2*Log[2]^3 - 28*Pi^2*Zeta[3], 
    480*Pi^2 + 36*Pi^4 + (5*Pi^6)/4 - 768*Pi^2*Log[2] - 48*Pi^4*Log[2] + 
     576*Pi^2*Log[2]^2 + 24*Pi^4*Log[2]^2 - 256*Pi^2*Log[2]^3 + 
     64*Pi^2*Log[2]^4 - 112*Pi^2*Zeta[3] + 112*Pi^2*Log[2]*Zeta[3]}, 0, 5, 
   1], j[HH, 1, 0, 1, 0, 1, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {4*Pi^2, 16*Pi^2 - 16*Pi^2*Log[2], 48*Pi^2 + 2*Pi^4 - 64*Pi^2*Log[2] + 
     32*Pi^2*Log[2]^2, 128*Pi^2 + 8*Pi^4 - 192*Pi^2*Log[2] - 8*Pi^4*Log[2] + 
     128*Pi^2*Log[2]^2 - (128*Pi^2*Log[2]^3)/3 - (56*Pi^2*Zeta[3])/3, 
    (1920*Pi^2 + 144*Pi^4 + 5*Pi^6 - 3072*Pi^2*Log[2] - 192*Pi^4*Log[2] + 
      2304*Pi^2*Log[2]^2 + 96*Pi^4*Log[2]^2 - 1024*Pi^2*Log[2]^3 + 
      256*Pi^2*Log[2]^4 - 448*Pi^2*Zeta[3] + 448*Pi^2*Log[2]*Zeta[3])/6}, 0, 
   5, 1], j[HH, 0, 0, 0, 0, 0, 1, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {1/2, 3/2, 7/2 + Pi^2/4, 15/2 + (3*Pi^2)/4 - (4*Zeta[3])/3, 
    31/2 + (7*Pi^2)/4 + (7*Pi^4)/80 - 4*Zeta[3], 63/2 + (15*Pi^2)/4 + 
     (21*Pi^4)/80 - (28*Zeta[3])/3 - (2*Pi^2*Zeta[3])/3 - (16*Zeta[5])/5, 
    127/2 + (31*Pi^2)/4 + (49*Pi^4)/80 + (869*Pi^6)/30240 - 20*Zeta[3] - 
     2*Pi^2*Zeta[3] + (16*Zeta[3]^2)/9 - (48*Zeta[5])/5}, -2, 5, 1], 
 j[HH, 0, 0, 1, 0, 0, 1, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {-2*Pi, 4*Pi*(-2 + Log[2]), Pi*(-24 - (10*Pi^2)/3 + 16*Log[2] - 
      4*Log[2]^2), (4*Pi*(-48 - 10*Pi^2 + 36*Log[2] + 5*Pi^2*Log[2] - 
       12*Log[2]^2 + 2*Log[2]^3 + 7*Zeta[3]))/3, 
    (-2*Pi*(3600 + 900*Pi^2 + 119*Pi^4 - 2880*Log[2] - 600*Pi^2*Log[2] + 
       1080*Log[2]^2 + 150*Pi^2*Log[2]^2 - 240*Log[2]^3 + 30*Log[2]^4 - 
       840*Zeta[3] + 420*Log[2]*Zeta[3]))/45, 
    (4*Pi*(-4320 - 1200*Pi^2 - 238*Pi^4 + 3600*Log[2] + 900*Pi^2*Log[2] + 
       119*Pi^4*Log[2] - 1440*Log[2]^2 - 300*Pi^2*Log[2]^2 + 360*Log[2]^3 + 
       50*Pi^2*Log[2]^3 - 60*Log[2]^4 + 6*Log[2]^5 + 1260*Zeta[3] + 
       175*Pi^2*Zeta[3] - 840*Log[2]*Zeta[3] + 210*Log[2]^2*Zeta[3] + 
       279*Zeta[5]))/45}, -1, 5, 1]}


==> anc/Data/HHvertex-boundary-lDRR <==
Print["Matrix M(\[Nu]) in DRR relation j(\[Nu]+1)=M(\[Nu]).j(\[Nu])"]
{{\[Nu]^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 2/(\[Nu]*(-1 + 2*\[Nu])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (32*(-1 + \[Nu]))/((-1 + 2*\[Nu])*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 4/(-1 + 2*\[Nu])^2, 0, 0, 0, 0, 0, 0, 0, 
  0}, {3/(2*\[Nu]*(-1 + 2*\[Nu])), 0, 0, 0, 3/(2*\[Nu]*(-1 + 2*\[Nu])), 0, 0, 
  0, 0, 0, 0, 0}, {0, 2/(-1 + 2*\[Nu])^2, 
  (-1 + 4*\[Nu])/((-1 + 2*\[Nu])^2*(-3 + 4*\[Nu])), 0, 0, 3/(-1 + 2*\[Nu])^2, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 4/(-1 + 2*\[Nu])^2, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 4/(-1 + 2*\[Nu])^2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 1/((-1 + \[Nu])*(-1 + 2*\[Nu])), 
  1/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])), 3/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])), 0, 0, 
  0}, {0, 0, 0, 1/((-1 + \[Nu])*(-1 + 2*\[Nu])), 0, 0, 0, 
  1/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])), 0, 3/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])), 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*\[Nu]*(-1 + 2*\[Nu])), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(-1 + 2*\[Nu])^(-2)}}


==> anc/Data/HHvertex-csvals-exact <==
Print["Exact cs values in the case of heavy-heavy vertex."]
{c[1, 0] -> Gamma[-1 + \[Epsilon]]^2, 
 c[2, 0] -> -(2^(3 - 2*\[Epsilon])*Pi*Gamma[-2 + 2*\[Epsilon]]), 
 c[3, 0] -> -((4^(1 - \[Epsilon])*Pi*Gamma[-1/2 + \[Epsilon]]*
     Gamma[-3/2 + 2*\[Epsilon]])/Gamma[\[Epsilon]]), 
 c[4, 0] -> (Pi^3*Sec[Pi*\[Epsilon]]^2)/(2*Gamma[3/2 - \[Epsilon]]^2), 
 c[5, 0] -> (Pi^3*Sec[Pi*\[Epsilon]]^2)/(2*Gamma[3/2 - \[Epsilon]]^2), 
 c[5, -1 + 2*\[Epsilon]] -> 0, c[6, -1 + 2*\[Epsilon]] -> 0, c[8, -1] -> 0, 
 c[9, -1] -> 0, c[10, -1] -> 0, c[11, -1] -> 0, c[12, -2] -> 0, 
 c[13, 0] -> (-4*3^(1/2 - \[Epsilon])*Pi^2*Csc[2*Pi*\[Epsilon]])/
    Gamma[3 - 2*\[Epsilon]] + (3*Pi*Csc[2*Pi*\[Epsilon]]*Gamma[\[Epsilon]]^2*
     Hypergeometric2F1[1, \[Epsilon], 1/2 + \[Epsilon], 3/4])/
    (Gamma[3 - 2*\[Epsilon]]*Gamma[2*\[Epsilon]]), 
 c[14, 0] -> (3^(1/2 - \[Epsilon])*4^\[Epsilon]*Pi^3)/
    ((1 + Cos[2*Pi*\[Epsilon]])*Gamma[3/2 - \[Epsilon]]^2) + 
   (4^(1 - \[Epsilon])*Pi*Gamma[-1 + 2*\[Epsilon]]*Hypergeometric2F1[1, 
      \[Epsilon], 1/2 + \[Epsilon], 3/4])/(1 - 2*\[Epsilon]) + 
   (2^(-3 - 2*\[Epsilon])*Pi^3*(3 - 4*\[Epsilon])*Gamma[-1/2 + 2*\[Epsilon]]*
     HypergeometricPFQRegularized[{1, -1/4 + \[Epsilon], 1/4 + \[Epsilon]}, 
      {1/2 + \[Epsilon], 1 + \[Epsilon]}, 3/4]*Sec[Pi*\[Epsilon]]^2)/
    Gamma[3/2 - \[Epsilon]]^2 - (3*2^(-5 - 2*\[Epsilon])*Pi^3*
     Gamma[3/2 + 2*\[Epsilon]]*HypergeometricPFQRegularized[
      {2, 3/4 + \[Epsilon], 5/4 + \[Epsilon]}, {3/2 + \[Epsilon], 
       2 + \[Epsilon]}, 3/4]*Sec[Pi*\[Epsilon]]^2)/Gamma[3/2 - \[Epsilon]]^2, 
 c[15, 0] -> (Pi^3*Sec[Pi*\[Epsilon]]^2)/Gamma[3/2 - \[Epsilon]]^2, 
 c[16, 0] -> (8*3^(-1 - \[Epsilon])*Pi^3*Csc[2*Pi*\[Epsilon]])/
    Gamma[2 - 2*\[Epsilon]] - (2^(1 - 2*\[Epsilon])*Pi^(5/2)*
     Csc[2*Pi*\[Epsilon]]*Gamma[1/2 + \[Epsilon]]*
     Hypergeometric2F1Regularized[1, 1/2 + \[Epsilon], 1 + \[Epsilon], 3/4])/
    Gamma[2 - 2*\[Epsilon]], c[17, 0] -> 
  (8*3^(-1 - \[Epsilon])*Pi^3*Csc[2*Pi*\[Epsilon]])/Gamma[2 - 2*\[Epsilon]] - 
   (2^(1 - 2*\[Epsilon])*Pi^(5/2)*Csc[2*Pi*\[Epsilon]]*
     Gamma[1/2 + \[Epsilon]]*Hypergeometric2F1Regularized[1, 
      1/2 + \[Epsilon], 1 + \[Epsilon], 3/4])/Gamma[2 - 2*\[Epsilon]], 
 c[17, -1 + 2*\[Epsilon]] -> 0, c[17, 1 + 2*\[Epsilon]] -> 0, 
 c[18, -1 + 2*\[Epsilon]] -> 0, c[21, -1] -> 0, c[22, -1] -> 0, 
 c[23, -1] -> 0, c[24, 0] -> 2*Pi*Csc[Pi*\[Epsilon]]*
   Gamma[-2 + 2*\[Epsilon]], c[25, 0] -> 
  -((2^(-1 + 2*\[Epsilon])*Pi^3*Csc[Pi*\[Epsilon]]*Sec[2*Pi*\[Epsilon]])/
    Gamma[3/2 - \[Epsilon]]^2), c[26, -1] -> 0}


==> anc/Data/HHvertex-csvals-expanded <==
Print["Expanded cs values in the case of heavy-heavy vertex."]
{c[1, 0] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3) + 
   \[Epsilon]^4*(7 + (7*Pi^4)/120 + (31*Pi^6)/15120 + 
     Pi^2*(5/6 - (2*Zeta[3])/9) - (8*Zeta[3])/3 + (2*Zeta[3]^2)/9 - 
     (4*Zeta[5])/5) + \[Epsilon]^3*(6 + (7*Pi^4)/180 - 
     (Pi^2*(-6 + Zeta[3]))/9 - 2*Zeta[3] - (2*Zeta[5])/5), 
 c[2, 0] -> (-2*Pi)/\[Epsilon] - 
   (2*Pi*\[Epsilon]*(21 + Pi^2 - 18*Log[2] + 6*Log[2]^2))/3 + 
   Pi*(-6 + Log[16]) + (2*Pi*\[Epsilon]^2*(-45 + 42*Log[2] - 18*Log[2]^2 + 
      4*Log[2]^3 + Pi^2*(-3 + Log[4]) + 8*Zeta[3]))/3 - 
   (Pi*\[Epsilon]^3*(3*Pi^4 + 10*Pi^2*(7 - 6*Log[2] + 2*Log[2]^2) + 
      10*(93 + 42*Log[2]^2 - 12*Log[2]^3 + 2*Log[2]^4 - 24*Zeta[3] + 
        2*Log[2]*(-45 + 8*Zeta[3]))))/15 + 
   (Pi*\[Epsilon]^4*(9*Pi^4*(-3 + Log[4]) + 
      10*Pi^2*(-45 + 42*Log[2] - 18*Log[2]^2 + 4*Log[2]^3 + 8*Zeta[3]) + 
      6*(-945 + 140*Log[2]^3 - 30*Log[2]^4 + 4*Log[2]^5 + 280*Zeta[3] + 
        10*Log[2]^2*(-45 + 8*Zeta[3]) - 30*Log[2]*(-31 + 8*Zeta[3]) + 
        96*Zeta[5])))/45, c[3, 0] -> (32*Pi^2*\[Epsilon])/3 + 
   (64*Pi^2*\[Epsilon]^2*(11 - 12*Log[2]))/9 + 
   (16*\[Epsilon]^3*(21*Pi^4 + 8*Pi^2*(85 - 132*Log[2] + 72*Log[2]^2)))/27 - 
   (32*Pi^2*\[Epsilon]^4*(-4600 + 8160*Log[2] - 6336*Log[2]^2 + 
      2304*Log[2]^3 + 21*Pi^2*(-11 + Log[4096]) + 558*Zeta[3]))/81, 
 c[4, 0] -> 2*Pi^2 - 8*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   \[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)) - 
   (4*Pi^2*\[Epsilon]^3*(-48 + 72*Log[2] - 48*Log[2]^2 + 16*Log[2]^3 + 
      Pi^2*(-3 + Log[8]) + 7*Zeta[3]))/3 + 
   \[Epsilon]^4*((5*Pi^6)/12 + 4*Pi^4*(3 - 4*Log[2] + 2*Log[2]^2) + 
     (16*Pi^2*(30 + 36*Log[2]^2 - 16*Log[2]^3 + 4*Log[2]^4 - 7*Zeta[3] + 
        Log[2]*(-48 + 7*Zeta[3])))/3), 
 c[5, 0] -> 2*Pi^2 - 8*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   \[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)) - 
   (4*Pi^2*\[Epsilon]^3*(-48 + 72*Log[2] - 48*Log[2]^2 + 16*Log[2]^3 + 
      Pi^2*(-3 + Log[8]) + 7*Zeta[3]))/3 + 
   \[Epsilon]^4*((5*Pi^6)/12 + 4*Pi^4*(3 - 4*Log[2] + 2*Log[2]^2) + 
     (16*Pi^2*(30 + 36*Log[2]^2 - 16*Log[2]^3 + 4*Log[2]^4 - 7*Zeta[3] + 
        Log[2]*(-48 + 7*Zeta[3])))/3), c[5, -1 + 2*\[Epsilon]] -> 0, 
 c[6, -1 + 2*\[Epsilon]] -> 0, c[8, -1] -> 0, c[9, -1] -> 0, c[10, -1] -> 0, 
 c[11, -1] -> 0, c[12, -2] -> 0, 
 c[13, 0] -> 3/(2*\[Epsilon]^2) + 9/(2*\[Epsilon]) + \[Epsilon]*a[1, 1] + 
   \[Epsilon]^2*a[1, 2] + \[Epsilon]^3*a[1, 3] + \[Epsilon]^4*a[1, 4] + 
   (42 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4, 
 c[14, 0] -> (-2*Pi)/\[Epsilon] + \[Epsilon]*a[2, 1] + \[Epsilon]^2*a[2, 2] + 
   \[Epsilon]^3*a[2, 3] + \[Epsilon]^4*a[2, 4] - 
   (4*Pi*(6 + Sqrt[3]*Pi - Log[8]))/3, 
 c[15, 0] -> 4*Pi^2 - 16*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   2*Pi^2*\[Epsilon]^2*(Pi^2 + 8*(3 - 4*Log[2] + 2*Log[2]^2)) - 
   (8*Pi^2*\[Epsilon]^3*(-48 + 72*Log[2] - 48*Log[2]^2 + 16*Log[2]^3 + 
      Pi^2*(-3 + Log[8]) + 7*Zeta[3]))/3 + 
   \[Epsilon]^4*((5*Pi^6)/6 + 8*Pi^4*(3 - 4*Log[2] + 2*Log[2]^2) + 
     (32*Pi^2*(30 + 36*Log[2]^2 - 16*Log[2]^3 + 4*Log[2]^4 - 7*Zeta[3] + 
        Log[2]*(-48 + 7*Zeta[3])))/3), 
 c[16, 0] -> (-2*Pi^2)/(3*\[Epsilon]) + (\[Epsilon]*a[3, 1])/2 + 
   (\[Epsilon]^2*a[3, 2])/2 + (\[Epsilon]^3*a[3, 3])/2 + 
   (\[Epsilon]^4*a[3, 4])/2 + (4*Pi^2*(-1 + Log[9]))/3, 
 c[17, 0] -> (-2*Pi^2)/(3*\[Epsilon]) + (\[Epsilon]*a[3, 1])/2 + 
   (\[Epsilon]^2*a[3, 2])/2 + (\[Epsilon]^3*a[3, 3])/2 + 
   (\[Epsilon]^4*a[3, 4])/2 + (4*Pi^2*(-1 + Log[9]))/3, 
 c[17, -1 + 2*\[Epsilon]] -> 0, c[17, 1 + 2*\[Epsilon]] -> 0, 
 c[18, -1 + 2*\[Epsilon]] -> 0, c[21, -1] -> 0, c[22, -1] -> 0, 
 c[23, -1] -> 0, c[24, 0] -> (14 + Pi^2)/4 + 1/(2*\[Epsilon]^2) + 
   3/(2*\[Epsilon]) + (\[Epsilon]*(90 + 9*Pi^2 - 16*Zeta[3]))/12 + 
   \[Epsilon]^2*(31/2 + (7*Pi^2)/4 + (7*Pi^4)/80 - 4*Zeta[3]) + 
   \[Epsilon]^4*(127/2 + (49*Pi^4)/80 + (869*Pi^6)/30240 + 
     Pi^2*(31/4 - 2*Zeta[3]) - 20*Zeta[3] + (16*Zeta[3]^2)/9 - 
     (48*Zeta[5])/5) + \[Epsilon]^3*(63/2 + (21*Pi^4)/80 + 
     Pi^2*(15/4 - (2*Zeta[3])/3) - (28*Zeta[3])/3 - (16*Zeta[5])/5), 
 c[25, 0] -> (-2*Pi)/\[Epsilon] + 4*Pi*(-2 + Log[2]) - 
   (2*Pi*\[Epsilon]*(5*Pi^2 + 6*(6 - 4*Log[2] + Log[2]^2)))/3 + 
   (4*Pi*\[Epsilon]^2*(-48 + 5*Pi^2*(-2 + Log[2]) + 36*Log[2] - 12*Log[2]^2 + 
      2*Log[2]^3 + 7*Zeta[3]))/3 - 
   (2*Pi*\[Epsilon]^3*(119*Pi^4 + 150*Pi^2*(6 - 4*Log[2] + Log[2]^2) + 
      30*(120 + 36*Log[2]^2 - 8*Log[2]^3 + Log[2]^4 - 28*Zeta[3] + 
        2*Log[2]*(-48 + 7*Zeta[3]))))/45 + 
   (4*Pi*\[Epsilon]^4*(119*Pi^4*(-2 + Log[2]) + 
      25*Pi^2*(-48 + 36*Log[2] - 12*Log[2]^2 + 2*Log[2]^3 + 7*Zeta[3]) + 
      3*(-1440 + 120*Log[2]^3 - 20*Log[2]^4 + 2*Log[2]^5 + 420*Zeta[3] + 
        10*Log[2]^2*(-48 + 7*Zeta[3]) - 40*Log[2]*(-30 + 7*Zeta[3]) + 
        93*Zeta[5])))/45, c[26, -1] -> 0}


==> anc/Data/HLv-IBP-masters-expressions <==
Print["Expressions for IBP masters in the case of heavy-light vertex"]
{B[1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3), 
 B[2] -> 11/8 + (5*Pi^2)/12 + 1/(2*\[Epsilon]^2) + 5/(4*\[Epsilon]) + 
   (\[Epsilon]*(-165 + 50*Pi^2 + 176*Zeta[3]))/48 + 
   (\[Epsilon]^2*(-14235 + 550*Pi^2 + 202*Pi^4 + 4400*Zeta[3]))/480, 
 B[3] -> -((-1 + \[Beta])*(1 + \[Beta])*(9*Pi^2*(1 + \[Beta]^2)^2 + 
       16*(7 - 8*\[Beta]^2 + 7*\[Beta]^4)))/(18*(1 + \[Beta]^2)^3) + 
   (-1 + \[Beta]^2)/((1 + \[Beta]^2)*\[Epsilon]^2) + 
   (4*(-1 + \[Beta])*(1 + \[Beta])*(1 + 4*\[Beta]^2 + \[Beta]^4))/
    (3*(1 + \[Beta]^2)^3*\[Epsilon]) + 
   (((16*I)/3)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{-I}, \[Beta]])/
    (1 + \[Beta]^2)^3 - (((16*I)/3)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
     G[{I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
   ((8 - 8*\[Beta]^2)*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   (8*(-1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   (8*(-1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((8 - 8*\[Beta]^2)*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   \[Epsilon]*((((352*I)/9)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{-I}, \[Beta]])/(1 + \[Beta]^2)^3 - 
     (((352*I)/9)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{I}, \[Beta]])/
      (1 + \[Beta]^2)^3 - ((32*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{0, -I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
     ((32*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{0, I}, \[Beta]])/
      (1 + \[Beta]^2)^3 - (32*(-1 - (9*I)*\[Beta] - 3*\[Beta]^2 - 
        (6*I)*\[Beta]^3 + 3*\[Beta]^4 - (9*I)*\[Beta]^5 + \[Beta]^6)*
       G[{-I, -I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) + 
     (32*(-1 - (9*I)*\[Beta] - 3*\[Beta]^2 - (6*I)*\[Beta]^3 + 3*\[Beta]^4 - 
        (9*I)*\[Beta]^5 + \[Beta]^6)*G[{-I, I}, \[Beta]])/
      (3*(1 + \[Beta]^2)^3) + (32*(-1 + (9*I)*\[Beta] - 3*\[Beta]^2 + 
        (6*I)*\[Beta]^3 + 3*\[Beta]^4 + (9*I)*\[Beta]^5 + \[Beta]^6)*
       G[{I, -I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) - 
     (32*(-1 + (9*I)*\[Beta] - 3*\[Beta]^2 + (6*I)*\[Beta]^3 + 3*\[Beta]^4 + 
        (9*I)*\[Beta]^5 + \[Beta]^6)*G[{I, I}, \[Beta]])/
      (3*(1 + \[Beta]^2)^3) + (48*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (2*(-1 + \[Beta])*(1 + \[Beta])*
       (760 + 9*Pi^2*(1 + 4*\[Beta]^2 + \[Beta]^4) + 
        \[Beta]^4*(760 - 531*Zeta[3]) - 531*Zeta[3] - 
        2*\[Beta]^2*(-80 + 531*Zeta[3])))/(27*(1 + \[Beta]^2)^3)) + 
   \[Epsilon]^2*((((-8*I)/27)*(-680 + 9*Pi^2)*\[Beta]*
       (3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{-I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
     (((8*I)/27)*(-680 + 9*Pi^2)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{I}, \[Beta]])/(1 + \[Beta]^2)^3 - 
     (((704*I)/3)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{0, -I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
     (((704*I)/3)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{0, I}, \[Beta]])/
      (1 + \[Beta]^2)^3 + ((4*Pi^2*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (64*(-7 + (99*I)*\[Beta] + 15*\[Beta]^2 + (66*I)*\[Beta]^3 - 
          15*\[Beta]^4 + (99*I)*\[Beta]^5 + 7*\[Beta]^6))/
        (9*(1 + \[Beta]^2)^3))*G[{-I, -I}, \[Beta]] - 
     (4*(9*Pi^2*(-1 + \[Beta]^2)*(1 + \[Beta]^2)^2 + 
        16*(-7 + (99*I)*\[Beta] + 15*\[Beta]^2 + (66*I)*\[Beta]^3 - 
          15*\[Beta]^4 + (99*I)*\[Beta]^5 + 7*\[Beta]^6))*
       G[{-I, I}, \[Beta]])/(9*(1 + \[Beta]^2)^3) + 
     ((-4*Pi^2*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (64*(7 + (99*I)*\[Beta] - 15*\[Beta]^2 + (66*I)*\[Beta]^3 + 
          15*\[Beta]^4 + (99*I)*\[Beta]^5 - 7*\[Beta]^6))/
        (9*(1 + \[Beta]^2)^3))*G[{I, -I}, \[Beta]] + 
     ((4*Pi^2*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (64*(-7 - (99*I)*\[Beta] + 15*\[Beta]^2 - (66*I)*\[Beta]^3 - 
          15*\[Beta]^4 - (99*I)*\[Beta]^5 + 7*\[Beta]^6))/
        (9*(1 + \[Beta]^2)^3))*G[{I, I}, \[Beta]] + 
     ((192*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2)^3 - ((192*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2)^3 - 
     ((192*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
     ((192*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2)^3 - ((192*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
       G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
     ((192*I)*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^3 + (64*(-1 - (9*I)*\[Beta] - 3*\[Beta]^2 - 
        (6*I)*\[Beta]^3 + 3*\[Beta]^4 - (9*I)*\[Beta]^5 + \[Beta]^6)*
       G[{-I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^3 - 
     (64*(-1 - (9*I)*\[Beta] - 3*\[Beta]^2 - (6*I)*\[Beta]^3 + 3*\[Beta]^4 - 
        (9*I)*\[Beta]^5 + \[Beta]^6)*G[{-I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2)^3 - (64*(-3 - (21*I)*\[Beta] - 9*\[Beta]^2 - 
        (14*I)*\[Beta]^3 + 9*\[Beta]^4 - (21*I)*\[Beta]^5 + 3*\[Beta]^6)*
       G[{-I, -I, -I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) + 
     (64*(-3 - (21*I)*\[Beta] - 9*\[Beta]^2 - (14*I)*\[Beta]^3 + 
        9*\[Beta]^4 - (21*I)*\[Beta]^5 + 3*\[Beta]^6)*
       G[{-I, -I, I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) - 
     (64*(-3 - (33*I)*\[Beta] - 9*\[Beta]^2 - (22*I)*\[Beta]^3 + 
        9*\[Beta]^4 - (33*I)*\[Beta]^5 + 3*\[Beta]^6)*
       G[{-I, I, -I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) + 
     (64*(-3 - (33*I)*\[Beta] - 9*\[Beta]^2 - (22*I)*\[Beta]^3 + 
        9*\[Beta]^4 - (33*I)*\[Beta]^5 + 3*\[Beta]^6)*G[{-I, I, I}, \[Beta]])/
      (3*(1 + \[Beta]^2)^3) - (64*(-1 + (9*I)*\[Beta] - 3*\[Beta]^2 + 
        (6*I)*\[Beta]^3 + 3*\[Beta]^4 + (9*I)*\[Beta]^5 + \[Beta]^6)*
       G[{I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^3 + 
     (64*(-1 + (9*I)*\[Beta] - 3*\[Beta]^2 + (6*I)*\[Beta]^3 + 3*\[Beta]^4 + 
        (9*I)*\[Beta]^5 + \[Beta]^6)*G[{I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2)^3 + (64*(-3 + (33*I)*\[Beta] - 9*\[Beta]^2 + 
        (22*I)*\[Beta]^3 + 9*\[Beta]^4 + (33*I)*\[Beta]^5 + 3*\[Beta]^6)*
       G[{I, -I, -I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) - 
     (64*(-3 + (33*I)*\[Beta] - 9*\[Beta]^2 + (22*I)*\[Beta]^3 + 
        9*\[Beta]^4 + (33*I)*\[Beta]^5 + 3*\[Beta]^6)*G[{I, -I, I}, \[Beta]])/
      (3*(1 + \[Beta]^2)^3) + (64*(-3 + (21*I)*\[Beta] - 9*\[Beta]^2 + 
        (14*I)*\[Beta]^3 + 9*\[Beta]^4 + (21*I)*\[Beta]^5 + 3*\[Beta]^6)*
       G[{I, I, -I}, \[Beta]])/(3*(1 + \[Beta]^2)^3) - 
     (64*(-3 + (21*I)*\[Beta] - 9*\[Beta]^2 + (14*I)*\[Beta]^3 + 
        9*\[Beta]^4 + (21*I)*\[Beta]^5 + 3*\[Beta]^6)*G[{I, I, I}, \[Beta]])/
      (3*(1 + \[Beta]^2)^3) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((-1 + \[Beta]^2)*(8073*Pi^4*(1 + \[Beta]^2)^2 - 
        1440*Pi^2*(7 - 8*\[Beta]^2 + 7*\[Beta]^4) - 
        320*(-3028 + 531*Zeta[3] + \[Beta]^4*(-3028 + 531*Zeta[3]) + 
          4*\[Beta]^2*(-364 + 531*Zeta[3]))))/(3240*(1 + \[Beta]^2)^3)), 
 B[4] -> -((16 + Pi^2)*(-1 + \[Beta])*(1 + \[Beta]))/(2*(1 + \[Beta]^2)) + 
   (-1 + \[Beta]^2)/((1 + \[Beta]^2)*\[Epsilon]^2) + 
   ((16*I)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((16*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((8 - 8*\[Beta]^2)*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   (8*(-1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   (8*(-1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((8 - 8*\[Beta]^2)*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   \[Epsilon]^2*(-((26880 - 480*Pi^2 + 299*Pi^4)*(-1 + \[Beta])*
        (1 + \[Beta]))/(120*(1 + \[Beta]^2)) - 
     ((8*I)*(-56 + Pi^2)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((8*I)*(-56 + Pi^2)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((576*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((4*Pi^2*(-1 + \[Beta]^2) + 64*(-1 + (9*I)*\[Beta] + \[Beta]^2))*
       G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((-4*Pi^2*(-1 + \[Beta]^2) - 64*(-1 + (9*I)*\[Beta] + \[Beta]^2))*
       G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((-4*Pi^2*(-1 + \[Beta]^2) - 64*(-1 - (9*I)*\[Beta] + \[Beta]^2))*
       G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((4*Pi^2*(-1 + \[Beta]^2) + 64*(-1 - (9*I)*\[Beta] + \[Beta]^2))*
       G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((576*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((576*I)*\[Beta]*G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((576*I)*\[Beta]*G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{0, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((576*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((448*I)*\[Beta]*G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((448*I)*\[Beta]*G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((704*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((704*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((576*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((704*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((704*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((448*I)*\[Beta]*G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((448*I)*\[Beta]*G[{I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (288*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (352*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (352*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (224*(-1 + \[Beta])*(1 + \[Beta])*G[{I, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (224*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, I, I}, \[Beta]])/(1 + \[Beta]^2)) + 
   \[Epsilon]*(((96*I)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((96*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((96*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((96*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((96*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((96*I)*\[Beta]*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((96*I)*\[Beta]*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((96*I)*\[Beta]*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + \[Beta])*(1 + \[Beta])*G[{I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (2*(-1 + \[Beta]^2)*(-72 + 59*Zeta[3]))/(3*(1 + \[Beta]^2))), 
 B[5] -> (32*Pi^2*\[Epsilon])/3 - (64*Pi^2*\[Epsilon]^2*(-11 + Log[4096]))/9, 
 B[6] -> ((42 + Pi^2)*(-1 + \[Beta])*(1 + \[Beta]))/(3*(1 + \[Beta]^2)) + 
   (2*(-1 + \[Beta]^2))/((1 + \[Beta]^2)*\[Epsilon]^2) - 
   ((24*I)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((24*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((6*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - ((8*I)*\[Beta]*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2) + ((8*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2))/
    \[Epsilon] + ((16*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((16*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((16*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((16*I)*\[Beta]*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((16*I)*\[Beta]*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((16*I)*\[Beta]*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   \[Epsilon]*((((-4*I)/3)*(42 + Pi^2)*\[Beta]*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2) + (((4*I)/3)*(42 + Pi^2)*\[Beta]*G[{I}, \[Beta]])/
      (1 + \[Beta]^2) + ((48*I)*\[Beta]*G[{0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((48*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((48*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((48*I)*\[Beta]*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((48*I)*\[Beta]*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((48*I)*\[Beta]*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((-1 + \[Beta]^2)*(90 + 3*Pi^2 - 4*Zeta[3]))/(3*(1 + \[Beta]^2))) + 
   \[Epsilon]^2*((((8*I)/3)*(42 + Pi^2)*\[Beta]*G[{0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (((8*I)/3)*(42 + Pi^2)*\[Beta]*G[{0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (((8*I)/3)*(42 + Pi^2)*\[Beta]*G[{-I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (((8*I)/3)*(42 + Pi^2)*\[Beta]*G[{-I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (((8*I)/3)*(42 + Pi^2)*\[Beta]*G[{I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (((8*I)/3)*(42 + Pi^2)*\[Beta]*G[{I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{-I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{-I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((96*I)*\[Beta]*G[{I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((96*I)*\[Beta]*G[{I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, 0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{0, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{0, I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, 0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{-I, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{-I, I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, 0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((64*I)*\[Beta]*G[{I, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64*I)*\[Beta]*G[{I, I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((-1 + \[Beta]^2)*(420*Pi^2 + 7*Pi^4 + 
        360*(31 - 2*Zeta[3])))/(180*(1 + \[Beta]^2)) - 
     (((4*I)/3)*\[Beta]*G[{-I}, \[Beta]]*(90 + 3*Pi^2 - 4*Zeta[3]))/
      (1 + \[Beta]^2) + (((4*I)/3)*\[Beta]*G[{I}, \[Beta]]*
       (90 + 3*Pi^2 - 4*Zeta[3]))/(1 + \[Beta]^2)), 
 B[7] -> (9*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
   (-1 + \[Beta]^2)/((1 + \[Beta]^2)*\[Epsilon]) - 
   (((2*I)/3)*(12*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*G[{-I}, \[Beta]])/
    (\[Beta] + \[Beta]^3) + 
   (((2*I)/3)*(12*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*G[{I}, \[Beta]])/
    (\[Beta] + \[Beta]^3) - ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/
    \[Beta] + ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*(-((-110 + Pi^2)*(-1 + \[Beta])*(1 + \[Beta]))/
      (2*(1 + \[Beta]^2)) - (((4*I)/3)*(-36*\[Beta]^2 + 
        Pi^2*(1 + \[Beta]^2)^2)*G[{0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((4*I)/3)*(-36*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*G[{0, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((((4*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] - 
       (8*(-1 + (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{-I, -I}, \[Beta]] + ((((-4*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       (8*(-1 + (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{-I, I}, \[Beta]] + ((((4*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       (8*(-1 - (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{I, -I}, \[Beta]] + ((8 + (48*I)*\[Beta] - 8*\[Beta]^2)/
        (1 + \[Beta]^2) - (((4*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*
      G[{I, I}, \[Beta]] - ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/
      \[Beta] + ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
     ((4*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*G[{-I}, \[Beta]]*(Pi^2*(1 + \[Beta]^2)^2 - 
        12*(2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + \[Beta]^2*(-9 + 4*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) + (((2*I)/3)*G[{I}, \[Beta]]*
       (Pi^2*(1 + \[Beta]^2)^2 - 12*(2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + 
          \[Beta]^2*(-9 + 4*Zeta[3]))))/(\[Beta] + \[Beta]^3)) + 
   \[Epsilon]^2*((((-8*I)/3)*(108*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((8*I)/3)*(108*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((8*I)/3)*(108*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((8*I)/3)*(108*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((8*I)/3)*(108*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((8*I)/3)*(108*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((((8*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       (48*(-1 + (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{-I, 0, -I}, \[Beta]] + ((((-8*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] - 
       (48*(-1 + (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{-I, 0, I}, \[Beta]] - (((2*I)/3)*(Pi^2*(1 + \[Beta]^2)^2 - 
        6*(1 - (12*I)*\[Beta] - 54*\[Beta]^2 + (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*(Pi^2*(1 + \[Beta]^2)^2 - 6*(1 - (12*I)*\[Beta] - 
          54*\[Beta]^2 + (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 6*(1 + (12*I)*\[Beta] + 
          90*\[Beta]^2 - (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 6*(1 + (12*I)*\[Beta] + 
          90*\[Beta]^2 - (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{-I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((((8*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] - 
       (48*(-1 - (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{I, 0, -I}, \[Beta]] + ((((-8*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta] + 
       (48*(-1 - (6*I)*\[Beta] + \[Beta]^2))/(1 + \[Beta]^2))*
      G[{I, 0, I}, \[Beta]] - (((2*I)/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 
        6*(1 - (12*I)*\[Beta] + 90*\[Beta]^2 + (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*(7*Pi^2*(1 + \[Beta]^2)^2 + 6*(1 - (12*I)*\[Beta] + 
          90*\[Beta]^2 + (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*(Pi^2*(1 + \[Beta]^2)^2 - 6*(1 + (12*I)*\[Beta] - 
          54*\[Beta]^2 - (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*(Pi^2*(1 + \[Beta]^2)^2 - 6*(1 + (12*I)*\[Beta] - 
          54*\[Beta]^2 - (12*I)*\[Beta]^3 + \[Beta]^4))*
       G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((176*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((176*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((240*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((240*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((240*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((240*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((176*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((176*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((-1 + \[Beta])*(1 + \[Beta])*(-1710 + 27*Pi^2 - 236*Zeta[3]))/
      (6*(1 + \[Beta]^2)) - ((I/3)*G[{-I}, \[Beta]]*
       (5*Pi^4*(1 + \[Beta]^2)^2 - 2*Pi^2*(1 + 8*\[Beta]^2 + \[Beta]^4) - 
        24*(2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + \[Beta]^2*(-55 + 4*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) + ((I/3)*G[{I}, \[Beta]]*
       (5*Pi^4*(1 + \[Beta]^2)^2 - 2*Pi^2*(1 + 8*\[Beta]^2 + \[Beta]^4) - 
        24*(2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + \[Beta]^2*(-55 + 4*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) - (((4*I)/3)*G[{0, -I}, \[Beta]]*
       (Pi^2*(1 + \[Beta]^2)^2 - 12*(2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + 
          \[Beta]^2*(27 + 4*Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     (((4*I)/3)*G[{0, I}, \[Beta]]*(Pi^2*(1 + \[Beta]^2)^2 - 
        12*(2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + \[Beta]^2*(27 + 4*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) + (((4*I)/3)*G[{-I, -I}, \[Beta]]*
       (Pi^2*(1 + \[Beta]^2)^2 - 6*((9*I)*\[Beta] - (9*I)*\[Beta]^3 + 
          4*Zeta[3] + 4*\[Beta]^4*Zeta[3] + \[Beta]^2*(54 + 8*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) - (((4*I)/3)*G[{-I, I}, \[Beta]]*
       (Pi^2*(1 + \[Beta]^2)^2 - 6*((9*I)*\[Beta] - (9*I)*\[Beta]^3 + 
          4*Zeta[3] + 4*\[Beta]^4*Zeta[3] + \[Beta]^2*(54 + 8*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) + (((4*I)/3)*G[{I, -I}, \[Beta]]*
       (Pi^2*(1 + \[Beta]^2)^2 - 6*((-9*I)*\[Beta] + (9*I)*\[Beta]^3 + 
          4*Zeta[3] + 4*\[Beta]^4*Zeta[3] + \[Beta]^2*(54 + 8*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) - (((4*I)/3)*G[{I, I}, \[Beta]]*
       (Pi^2*(1 + \[Beta]^2)^2 - 6*((-9*I)*\[Beta] + (9*I)*\[Beta]^3 + 
          4*Zeta[3] + 4*\[Beta]^4*Zeta[3] + \[Beta]^2*(54 + 8*Zeta[3]))))/
      (\[Beta] + \[Beta]^3)), 
 B[8] -> ((114 + 5*Pi^2)*(-1 + \[Beta])*(1 + \[Beta]))/(6*(1 + \[Beta]^2)) + 
   (-1 + \[Beta]^2)/((1 + \[Beta]^2)*\[Epsilon]^2) - 
   ((40*I)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((40*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((5*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - ((8*I)*\[Beta]*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2) + ((8*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2))/
    \[Epsilon] + ((32*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((32*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((32*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((32*I)*\[Beta]*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((32*I)*\[Beta]*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((32*I)*\[Beta]*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   \[Epsilon]*((((-4*I)/3)*(114 + 5*Pi^2)*\[Beta]*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2) + (((4*I)/3)*(114 + 5*Pi^2)*\[Beta]*G[{I}, \[Beta]])/
      (1 + \[Beta]^2) + ((160*I)*\[Beta]*G[{0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((160*I)*\[Beta]*G[{0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((160*I)*\[Beta]*G[{-I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((160*I)*\[Beta]*G[{-I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((160*I)*\[Beta]*G[{I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((160*I)*\[Beta]*G[{I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{-I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{-I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - ((128*I)*\[Beta]*G[{I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((128*I)*\[Beta]*G[{I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((-1 + \[Beta])*(1 + \[Beta])*
       (390 + 25*Pi^2 + 44*Zeta[3]))/(6*(1 + \[Beta]^2))) + 
   \[Epsilon]^2*((((16*I)/3)*(114 + 5*Pi^2)*\[Beta]*G[{0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (((16*I)/3)*(114 + 5*Pi^2)*\[Beta]*
       G[{0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (((16*I)/3)*(114 + 5*Pi^2)*\[Beta]*G[{-I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (((16*I)/3)*(114 + 5*Pi^2)*\[Beta]*
       G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (((16*I)/3)*(114 + 5*Pi^2)*\[Beta]*G[{I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (((16*I)/3)*(114 + 5*Pi^2)*\[Beta]*
       G[{I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((640*I)*\[Beta]*G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((640*I)*\[Beta]*G[{I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{0, I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{0, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{-I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{-I, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((512*I)*\[Beta]*G[{I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((512*I)*\[Beta]*G[{I, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (((4*I)/3)*\[Beta]*G[{-I}, \[Beta]]*(390 + 25*Pi^2 + 44*Zeta[3]))/
      (1 + \[Beta]^2) + (((4*I)/3)*\[Beta]*G[{I}, \[Beta]]*
       (390 + 25*Pi^2 + 44*Zeta[3]))/(1 + \[Beta]^2) + 
     ((-1 + \[Beta]^2)*(25320 + 1900*Pi^2 + 101*Pi^4 + 4400*Zeta[3]))/
      (120*(1 + \[Beta]^2))), 
 B[9] -> -((-168 + 11*Pi^2)*(-1 + \[Beta]^2))/(12*(1 + \[Beta]^2)) + 
   (-1 + \[Beta]^2)/(2*(1 + \[Beta]^2)*\[Epsilon]^2) + 
   (3*(-1 + \[Beta]^2))/((1 + \[Beta]^2)*\[Epsilon]) - 
   (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I}, \[Beta]])/\[Beta] + 
   (((2*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta] + 
   ((4 - 4*\[Beta]^2)*G[{-I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   (4*(-1 + \[Beta]^2)*G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   (4*(-1 + \[Beta]^2)*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((4 - 4*\[Beta]^2)*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*((((-4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/
      \[Beta] + (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
     ((-24*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
       (((2*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{-I, -I}, \[Beta]] + 
     ((24*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
       (((10*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{-I, I}, \[Beta]] + 
     ((24*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (((10*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{I, -I}, \[Beta]] + 
     ((-24*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (((2*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{I, I}, \[Beta]] + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*(-1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*(-1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (24*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (24*(-1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (8*(-5 + (4*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (8*(-5 + (4*I)*\[Beta] + 5*\[Beta]^2)*G[{-I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + ((8 + (32*I)*\[Beta] - 8*\[Beta]^2)*
       G[{-I, I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (8*(-1 - (4*I)*\[Beta] + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (24*(-1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (24*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (8*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (8*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (8*(-5 - (4*I)*\[Beta] + 5*\[Beta]^2)*G[{I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (8*(5 + (4*I)*\[Beta] - 5*\[Beta]^2)*
       G[{I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] + 
     (Pi^2*(57 - 48*Log[2] + \[Beta]^2*(-9 + 48*Log[2])) - 
       2*(-1 + \[Beta]^2)*(-180 + Zeta[3]))/(6*(1 + \[Beta]^2)) - 
     (((2*I)/3)*G[{I}, \[Beta]]*(2*Pi^2*((3*I)*\[Beta] - (3*I)*\[Beta]^3 + 
          Log[8] + \[Beta]^4*Log[8] + \[Beta]^2*(-4 + Log[64])) + 
        15*(1 + \[Beta]^2)^2*Zeta[3]))/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*G[{-I}, \[Beta]]*(2*Pi^2*((-3*I)*\[Beta] + (3*I)*\[Beta]^3 + 
          Log[8] + \[Beta]^4*Log[8] + \[Beta]^2*(-4 + Log[64])) + 
        15*(1 + \[Beta]^2)^2*Zeta[3]))/(\[Beta] + \[Beta]^3)) + 
   \[Epsilon]^2*((((-8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/
      \[Beta] + ((96*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
       (((4*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{0, -I, -I}, \[Beta]] + 
     ((-96*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
       (((20*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{0, -I, I}, \[Beta]] + 
     ((-96*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (((20*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{0, I, -I}, \[Beta]] + 
     ((96*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (((4*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{0, I, I}, \[Beta]] + 
     ((144*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (((32*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{-I, 0, -I}, \[Beta]] + 
     ((-144*(-1 + \[Beta]^2))/(1 + \[Beta]^2) + 
       (((16*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{-I, 0, I}, \[Beta]] + 
     (((2*I)/3)*(Pi^2*(1 + \[Beta]^2)^2 + 24*(2 - (15*I)*\[Beta] - 
          8*\[Beta]^2 + (15*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*(13*Pi^2*(1 + \[Beta]^2)^2 + 24*(2 - (15*I)*\[Beta] - 
          8*\[Beta]^2 + (15*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((2*I)*(11*Pi^2*(1 + \[Beta]^2)^2 + 8*(2 + (3*I)*\[Beta] - 8*\[Beta]^2 - 
          (3*I)*\[Beta]^3 + 2*\[Beta]^4))*G[{-I, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - ((2*I)*(Pi^2*(1 + \[Beta]^2)^2 - 
        8*(2 + (3*I)*\[Beta] - 8*\[Beta]^2 - (3*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{-I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((-144*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
       (((16*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{I, 0, -I}, \[Beta]] + 
     ((144*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
       (((32*I)/3)*Pi^2*(1 + \[Beta]^2))/\[Beta])*G[{I, 0, I}, \[Beta]] + 
     ((2*I)*(Pi^2*(1 + \[Beta]^2)^2 - 8*(2 - (3*I)*\[Beta] - 8*\[Beta]^2 + 
          (3*I)*\[Beta]^3 + 2*\[Beta]^4))*G[{I, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((2*I)*(11*Pi^2*(1 + \[Beta]^2)^2 + 
        8*(2 - (3*I)*\[Beta] - 8*\[Beta]^2 + (3*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*(13*Pi^2*(1 + \[Beta]^2)^2 + 24*(2 + (15*I)*\[Beta] - 
          8*\[Beta]^2 - (15*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*(Pi^2*(1 + \[Beta]^2)^2 + 24*(2 + (15*I)*\[Beta] - 
          8*\[Beta]^2 - (15*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (64*(-1 + \[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (64*(-1 + \[Beta]^2)*G[{0, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (96*(-1 + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (96*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(-5 - (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{0, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (32*(-5 - (2*I)*\[Beta] + 5*\[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(I + \[Beta])*G[{0, -I, I, -I}, \[Beta]])/
      (-I + \[Beta]) - (32*(I + \[Beta])*G[{0, -I, I, I}, \[Beta]])/
      (-I + \[Beta]) + (96*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (96*(-1 + \[Beta]^2)*G[{0, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (32*(-I + \[Beta])*G[{0, I, -I, -I}, \[Beta]])/(I + \[Beta]) + 
     (32*(-I + \[Beta])*G[{0, I, -I, I}, \[Beta]])/(I + \[Beta]) - 
     (32*(-5 + (2*I)*\[Beta] + 5*\[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(-5 + (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{0, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (144*(-1 + \[Beta])*(1 + \[Beta])*G[{-I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (144*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-13 + (4*I)*\[Beta] + 13*\[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*(-13 + (4*I)*\[Beta] + 13*\[Beta]^2)*
       G[{-I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-5 - (4*I)*\[Beta] + 5*\[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((80 + (64*I)*\[Beta] - 80*\[Beta]^2)*
       G[{-I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-5 + (4*I)*\[Beta] + 5*\[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-5 + (4*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (16*(-13 + (12*I)*\[Beta] + 13*\[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-13 + (12*I)*\[Beta] + 13*\[Beta]^2)*
       G[{-I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (16*(-17 + (12*I)*\[Beta] + 17*\[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-17 + (12*I)*\[Beta] + 17*\[Beta]^2)*
       G[{-I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 - (4*I)*\[Beta] + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((208 + (64*I)*\[Beta] - 208*\[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-13 - (4*I)*\[Beta] + 13*\[Beta]^2)*
       G[{-I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-7 + (20*I)*\[Beta] + 7*\[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*(-7 + (20*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (144*(-1 + \[Beta])*(1 + \[Beta])*G[{I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (144*(-1 + \[Beta])*(1 + \[Beta])*
       G[{I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (16*(-5 + (4*I)*\[Beta] + 5*\[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-5 + (4*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((208 + (64*I)*\[Beta] - 208*\[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-13 - (4*I)*\[Beta] + 13*\[Beta]^2)*
       G[{I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (16*(-7 - (20*I)*\[Beta] + 7*\[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-7 - (20*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-13 + (4*I)*\[Beta] + 13*\[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*(-13 + (4*I)*\[Beta] + 13*\[Beta]^2)*
       G[{I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (48*(-5 - (4*I)*\[Beta] + 5*\[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-5 - (4*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-17 - (12*I)*\[Beta] + 17*\[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((272 + (192*I)*\[Beta] - 272*\[Beta]^2)*
       G[{I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-13 - (12*I)*\[Beta] + 13*\[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((208 + (192*I)*\[Beta] - 208*\[Beta]^2)*
       G[{I, I, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((176*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((176*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((176*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((176*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((240*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((240*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((272*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((272*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((240*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((240*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((272*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((272*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((176*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((176*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((176*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((176*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*G[{I, I}, \[Beta]]*(I*(168 + 5*Pi^2)*\[Beta] - 
        I*(168 + 5*Pi^2)*\[Beta]^3 + 4*\[Beta]^2*(Pi^2*(-2 + Log[64]) - 
          15*Zeta[3]) + 6*(Pi^2*Log[4] - 5*Zeta[3]) + 
        6*\[Beta]^4*(Pi^2*Log[4] - 5*Zeta[3])))/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*G[{-I, -I}, \[Beta]]*((-I)*(168 + 5*Pi^2)*\[Beta] + 
        I*(168 + 5*Pi^2)*\[Beta]^3 + 4*\[Beta]^2*(Pi^2*(-2 + Log[64]) - 
          15*Zeta[3]) + 6*(Pi^2*Log[4] - 5*Zeta[3]) + 
        6*\[Beta]^4*(Pi^2*Log[4] - 5*Zeta[3])))/(\[Beta] + \[Beta]^3) - 
     (833*Pi^4*(-1 + \[Beta]^2) + 240*Pi^2*(-173 + 240*Log[2] - 96*Log[2]^2 + 
         \[Beta]^2*(-19 - 48*Log[2] + 96*Log[2]^2)) + 1440*(-1 + \[Beta]^2)*
        (-124 + Zeta[3]))/(720*(1 + \[Beta]^2)) + 
     ((I/90)*G[{I}, \[Beta]]*(109*Pi^4*(1 + \[Beta]^2)^2 + 
        240*Pi^2*(-2 + 6*Log[2]^2 + \[Beta]^4*(-2 + 6*Log[2]^2) + 
          4*\[Beta]^2*(2 + 3*Log[2]^2 - Log[8]) + (3*I)*\[Beta]*
           (-3 + Log[16]) - (3*I)*\[Beta]^3*(-3 + Log[16])) - 
        7200*\[Beta]^2*Zeta[3]))/(\[Beta] + \[Beta]^3) - 
     ((I/90)*G[{-I}, \[Beta]]*(109*Pi^4*(1 + \[Beta]^2)^2 + 
        240*Pi^2*(-2 + 6*Log[2]^2 + \[Beta]^4*(-2 + 6*Log[2]^2) + 
          4*\[Beta]^2*(2 + 3*Log[2]^2 - Log[8]) - (3*I)*\[Beta]*
           (-3 + Log[16]) + (3*I)*\[Beta]^3*(-3 + Log[16])) - 
        7200*\[Beta]^2*Zeta[3]))/(\[Beta] + \[Beta]^3) + 
     (((4*I)/3)*G[{0, -I}, \[Beta]]*
       (2*Pi^2*((6*I)*\[Beta] - (6*I)*\[Beta]^3 + Log[8] + \[Beta]^4*Log[8] + 
          \[Beta]^2*(-4 + Log[64])) + 15*(1 + \[Beta]^2)^2*Zeta[3]))/
      (\[Beta] + \[Beta]^3) - (((4*I)/3)*G[{0, I}, \[Beta]]*
       (2*Pi^2*((-6*I)*\[Beta] + (6*I)*\[Beta]^3 + Log[8] + 
          \[Beta]^4*Log[8] + \[Beta]^2*(-4 + Log[64])) + 
        15*(1 + \[Beta]^2)^2*Zeta[3]))/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*G[{I, -I}, \[Beta]]*(I*(-168 + 43*Pi^2)*\[Beta] - 
        I*(-168 + 43*Pi^2)*\[Beta]^3 + 6*(Pi^2*Log[64] + 5*Zeta[3]) + 
        6*\[Beta]^4*(Pi^2*Log[64] + 5*Zeta[3]) + 
        \[Beta]^2*(8*Pi^2*(-5 + Log[512]) + 60*Zeta[3])))/
      (\[Beta] + \[Beta]^3) + (((2*I)/3)*G[{-I, I}, \[Beta]]*
       ((-I)*(-168 + 43*Pi^2)*\[Beta] + I*(-168 + 43*Pi^2)*\[Beta]^3 + 
        6*(Pi^2*Log[64] + 5*Zeta[3]) + 6*\[Beta]^4*(Pi^2*Log[64] + 
          5*Zeta[3]) + \[Beta]^2*(8*Pi^2*(-5 + Log[512]) + 60*Zeta[3])))/
      (\[Beta] + \[Beta]^3)), 
 B[10] -> -((-96 + 7*Pi^2)*(-1 + \[Beta]^2))/(6*(1 + \[Beta]^2)) + 
   (-1 + \[Beta]^2)/((1 + \[Beta]^2)*\[Epsilon]^2) - 
   ((16*I)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((16*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((4*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - ((4*I)*\[Beta]*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2) + ((4*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2))/
    \[Epsilon] + ((24*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((24*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) - 
   (8*(-1 + (3*I)*\[Beta] + \[Beta]^2)*G[{-I, -I}, \[Beta]])/
    (1 + \[Beta]^2) + (8*(-1 + (3*I)*\[Beta] + \[Beta]^2)*
     G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   (8*(-1 - (3*I)*\[Beta] + \[Beta]^2)*G[{I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
   ((8 + (24*I)*\[Beta] - 8*\[Beta]^2)*G[{I, I}, \[Beta]])/(1 + \[Beta]^2) + 
   \[Epsilon]*((((2*I)/3)*(-96*\[Beta]^2 + Pi^2*(2 - (6*I)*\[Beta] - 
          \[Beta]^2 + (6*I)*\[Beta]^3 + 2*\[Beta]^4))*G[{-I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) - (((2*I)/3)*(-96*\[Beta]^2 + 
        Pi^2*(2 + (6*I)*\[Beta] - \[Beta]^2 - (6*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((96*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((96*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (32*(-1 + (3*I)*\[Beta] + \[Beta]^2)*G[{-I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(-1 + (3*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-1 - (3*I)*\[Beta] + \[Beta]^2)*G[{I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*(-1 - (3*I)*\[Beta] + \[Beta]^2)*
       G[{I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((144*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((144*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*(-1 + (9*I)*\[Beta] + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (16*(-1 + (9*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (16*(-1 - (9*I)*\[Beta] + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*(-1 - (9*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (48*(-1 + (3*I)*\[Beta] + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (48*(-1 + (3*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((8*I)*(1 - (8*I)*\[Beta] - 16*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 - (8*I)*\[Beta] - 16*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (4*I)*\[Beta] + 20*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (4*I)*\[Beta] + 20*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (48*(-1 - (3*I)*\[Beta] + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (48*(-1 - (3*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((8*I)*(1 - (4*I)*\[Beta] + 20*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 - (4*I)*\[Beta] + 20*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(1 + (8*I)*\[Beta] - 16*\[Beta]^2 - (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(1 + (8*I)*\[Beta] - 16*\[Beta]^2 - (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (2*(Pi^2*(13 - 12*Log[2] + \[Beta]^2*(-1 + Log[4096])) + 
        (-1 + \[Beta]^2)*(96 + 29*Zeta[3])))/(3*(1 + \[Beta]^2))) + 
   \[Epsilon]^2*((((4*I)/3)*(288*\[Beta]^2 + Pi^2*(2 + (12*I)*\[Beta] - 
          13*\[Beta]^2 - (12*I)*\[Beta]^3 + 2*\[Beta]^4))*
       G[{0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((4*I)/3)*(288*\[Beta]^2 + Pi^2*(2 - (12*I)*\[Beta] - 13*\[Beta]^2 + 
          (12*I)*\[Beta]^3 + 2*\[Beta]^4))*G[{0, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + 
     ((-384*\[Beta]*(-1 + (3*I)*\[Beta] + \[Beta]^2) + 
        4*Pi^2*(I + \[Beta] + (7*I)*\[Beta]^2 - \[Beta]^3 + I*\[Beta]^4))*
       G[{-I, -I}, \[Beta]])/(3*(\[Beta] + \[Beta]^3)) + 
     (4*(96*\[Beta]*(-1 + (3*I)*\[Beta] + \[Beta]^2) + 
        Pi^2*(5*I + 23*\[Beta] - (19*I)*\[Beta]^2 - 23*\[Beta]^3 + 
          (5*I)*\[Beta]^4))*G[{-I, I}, \[Beta]])/(3*(\[Beta] + \[Beta]^3)) + 
     (4*(96*\[Beta]*(-1 - (3*I)*\[Beta] + \[Beta]^2) + 
        Pi^2*(-5*I + 23*\[Beta] + (19*I)*\[Beta]^2 - 23*\[Beta]^3 - 
          (5*I)*\[Beta]^4))*G[{I, -I}, \[Beta]])/(3*(\[Beta] + \[Beta]^3)) - 
     ((384*\[Beta]*(-1 - (3*I)*\[Beta] + \[Beta]^2) + 
        4*Pi^2*(I - \[Beta] + (7*I)*\[Beta]^2 + \[Beta]^3 + I*\[Beta]^4))*
       G[{I, I}, \[Beta]])/(3*(\[Beta] + \[Beta]^3)) - 
     ((576*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((576*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + (9*I)*\[Beta] + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + (9*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (64*(-1 - (9*I)*\[Beta] + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 - (9*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (192*(-1 + (3*I)*\[Beta] + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (192*(-1 + (3*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*(1 - (8*I)*\[Beta] - 16*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 - (8*I)*\[Beta] - 16*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 + (4*I)*\[Beta] + 20*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 + (4*I)*\[Beta] + 20*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (192*(-1 - (3*I)*\[Beta] + \[Beta]^2)*G[{I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (192*(-1 - (3*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*(1 - (4*I)*\[Beta] + 20*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 - (4*I)*\[Beta] + 20*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((32*I)*(1 + (8*I)*\[Beta] - 16*\[Beta]^2 - (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((32*I)*(1 + (8*I)*\[Beta] - 16*\[Beta]^2 - (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((864*I)*\[Beta]*G[{0, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((864*I)*\[Beta]*G[{0, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (32*(-2 + (27*I)*\[Beta] + 2*\[Beta]^2)*G[{0, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (32*(-2 + (27*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-2 - (27*I)*\[Beta] + 2*\[Beta]^2)*G[{0, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + ((64 + (864*I)*\[Beta] - 64*\[Beta]^2)*
       G[{0, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (96*(-1 + (9*I)*\[Beta] + \[Beta]^2)*G[{0, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (96*(-1 + (9*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((16*I)*(1 + (10*I)*\[Beta] + 40*\[Beta]^2 - (10*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{0, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 + (10*I)*\[Beta] + 40*\[Beta]^2 - (10*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{0, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 - (2*I)*\[Beta] - 68*\[Beta]^2 + (2*I)*\[Beta]^3 + \[Beta]^4)*
       G[{0, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 - (2*I)*\[Beta] - 68*\[Beta]^2 + (2*I)*\[Beta]^3 + \[Beta]^4)*
       G[{0, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (96*(-1 - (9*I)*\[Beta] + \[Beta]^2)*G[{0, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (96*(-1 - (9*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((16*I)*(1 + (2*I)*\[Beta] - 68*\[Beta]^2 - (2*I)*\[Beta]^3 + \[Beta]^4)*
       G[{0, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 + (2*I)*\[Beta] - 68*\[Beta]^2 - (2*I)*\[Beta]^3 + \[Beta]^4)*
       G[{0, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 - (10*I)*\[Beta] + 40*\[Beta]^2 + (10*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{0, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 - (10*I)*\[Beta] + 40*\[Beta]^2 + (10*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{0, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (288*(-1 + (3*I)*\[Beta] + \[Beta]^2)*G[{-I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (288*(-1 + (3*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((16*I)*(1 - (22*I)*\[Beta] - 56*\[Beta]^2 + (22*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{-I, 0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 - (22*I)*\[Beta] - 56*\[Beta]^2 + (22*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{-I, 0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 + (14*I)*\[Beta] + 52*\[Beta]^2 - (14*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{-I, 0, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 + (14*I)*\[Beta] + 52*\[Beta]^2 - (14*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{-I, 0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((48*I)*(1 - (8*I)*\[Beta] - 16*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((48*I)*(1 - (8*I)*\[Beta] - 16*\[Beta]^2 + (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, -I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 - (20*I)*\[Beta] - 36*\[Beta]^2 + (20*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 - (20*I)*\[Beta] - 36*\[Beta]^2 + (20*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 - (28*I)*\[Beta] - 60*\[Beta]^2 + (28*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 - (28*I)*\[Beta] - 60*\[Beta]^2 + (28*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((48*I)*(1 + (4*I)*\[Beta] + 20*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((48*I)*(1 + (4*I)*\[Beta] + 20*\[Beta]^2 - (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{-I, I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 + (24*I)*\[Beta] + 76*\[Beta]^2 - (24*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{-I, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 + (24*I)*\[Beta] + 76*\[Beta]^2 - (24*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{-I, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(5 + 44*\[Beta]^2 + 5*\[Beta]^4)*G[{-I, I, I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((16*I)*(5 + 44*\[Beta]^2 + 5*\[Beta]^4)*
       G[{-I, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (288*(-1 - (3*I)*\[Beta] + \[Beta]^2)*G[{I, 0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (288*(-1 - (3*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((16*I)*(1 - (14*I)*\[Beta] + 52*\[Beta]^2 + (14*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{I, 0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 - (14*I)*\[Beta] + 52*\[Beta]^2 + (14*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{I, 0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 + (22*I)*\[Beta] - 56*\[Beta]^2 - (22*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{I, 0, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 + (22*I)*\[Beta] - 56*\[Beta]^2 - (22*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{I, 0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((48*I)*(1 - (4*I)*\[Beta] + 20*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((48*I)*(1 - (4*I)*\[Beta] + 20*\[Beta]^2 + (4*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, -I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(5 + 44*\[Beta]^2 + 5*\[Beta]^4)*G[{I, -I, -I, -I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((16*I)*(5 + 44*\[Beta]^2 + 5*\[Beta]^4)*
       G[{I, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(1 - (24*I)*\[Beta] + 76*\[Beta]^2 + (24*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{I, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(1 - (24*I)*\[Beta] + 76*\[Beta]^2 + (24*I)*\[Beta]^3 + 
        \[Beta]^4)*G[{I, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((48*I)*(1 + (8*I)*\[Beta] - 16*\[Beta]^2 - (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((48*I)*(1 + (8*I)*\[Beta] - 16*\[Beta]^2 - (8*I)*\[Beta]^3 + \[Beta]^4)*
       G[{I, I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 + (28*I)*\[Beta] - 60*\[Beta]^2 - (28*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 + (28*I)*\[Beta] - 60*\[Beta]^2 - (28*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 + (20*I)*\[Beta] - 36*\[Beta]^2 - (20*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 + (20*I)*\[Beta] - 36*\[Beta]^2 - (20*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((4*I)/3)*G[{I}, \[Beta]]*(2*Pi^2*(-2 + \[Beta]^2*(1 - 6*Log[2]) + 
          (6*I)*\[Beta]*(-1 + Log[4]) - (6*I)*\[Beta]^3*(-1 + Log[4]) + 
          \[Beta]^4*(-2 + Log[8]) + Log[8]) + 15*Zeta[3] + 
        15*\[Beta]^4*Zeta[3] + 8*\[Beta]^2*(24 + 11*Zeta[3])))/
      (\[Beta] + \[Beta]^3) - (((4*I)/3)*G[{-I}, \[Beta]]*
       (2*Pi^2*(-2 + \[Beta]^2*(1 - 6*Log[2]) - (6*I)*\[Beta]*(-1 + Log[4]) + 
          (6*I)*\[Beta]^3*(-1 + Log[4]) + \[Beta]^4*(-2 + Log[8]) + Log[8]) + 
        15*Zeta[3] + 15*\[Beta]^4*Zeta[3] + 8*\[Beta]^2*(24 + 11*Zeta[3])))/
      (\[Beta] + \[Beta]^3) + (-173*Pi^4*(-1 + \[Beta]^2) - 
       384*Pi^2*(-8 - 6*Log[2]^2 + \[Beta]^2*(-1 + 6*Log[2]^2) + Log[4096]) + 
       192*(-1 + \[Beta]^2)*(96 + 29*Zeta[3]))/(72*(1 + \[Beta]^2))), 
 B[11] -> -(72*(-1 + \[Beta]^2)^2 + Pi^2*(1 - 50*\[Beta]^2 + \[Beta]^4))/
    (3*(1 + \[Beta]^2)^2) - (2*(-1 + \[Beta]^2)^2)/
    ((1 + \[Beta]^2)^2*\[Epsilon]^2) + 
   ((64*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{-I}, \[Beta]])/
    (1 + \[Beta]^2)^2 - ((64*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
     G[{I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
   ((-8*(-1 + \[Beta]^2)^2)/(1 + \[Beta]^2)^2 + 
     ((16*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((16*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{I}, \[Beta]])/(1 + \[Beta]^2)^2)/\[Epsilon] - 
   ((32*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, -I}, \[Beta]])/
    (1 + \[Beta]^2)^2 + ((32*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
     G[{0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
   ((32*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(I + \[Beta])^2 - 
   ((32*I)*\[Beta]*G[{-I, I}, \[Beta]])/(I + \[Beta])^2 + 
   ((32*I)*\[Beta]*G[{I, -I}, \[Beta]])/(-I + \[Beta])^2 - 
   ((32*I)*\[Beta]*G[{I, I}, \[Beta]])/(-I + \[Beta])^2 + 
   \[Epsilon]*((((8*I)/3)*\[Beta]*(72*(-1 + \[Beta]^2) + 
        Pi^2*(-1 - (24*I)*\[Beta] + \[Beta]^2))*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - (((8*I)/3)*\[Beta]*(72*(-1 + \[Beta]^2) + 
        Pi^2*(-1 + (24*I)*\[Beta] + \[Beta]^2))*G[{I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((128*I)*\[Beta]*G[{-I, -I}, \[Beta]])/
      (I + \[Beta])^2 - ((128*I)*\[Beta]*G[{-I, I}, \[Beta]])/
      (I + \[Beta])^2 + ((128*I)*\[Beta]*G[{I, -I}, \[Beta]])/
      (-I + \[Beta])^2 - ((128*I)*\[Beta]*G[{I, I}, \[Beta]])/
      (-I + \[Beta])^2 + ((64*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((64*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((64*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((64*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*G[{0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((64*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((64*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((64*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/
      (I + \[Beta])^2 + ((64*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/
      (I + \[Beta])^2 + ((64*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((64*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((64*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((64*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((64*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((64*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((64*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(I + \[Beta])^2 - 
     ((64*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(I + \[Beta])^2 + 
     ((64*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((64*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     (4*(Pi^2*(-13 + 11*\[Beta]^4 + \[Beta]^2*(50 - 96*Log[2])) + 
        (-1 + \[Beta]^2)^2*(-48 + Zeta[3])))/(3*(1 + \[Beta]^2)^2)) + 
   \[Epsilon]^2*((((-16*I)/3)*\[Beta]*(72*(-1 + \[Beta]^2) + 
        Pi^2*(-1 - (48*I)*\[Beta] + \[Beta]^2))*G[{0, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + (((16*I)/3)*\[Beta]*(72*(-1 + \[Beta]^2) + 
        Pi^2*(-1 + (48*I)*\[Beta] + \[Beta]^2))*G[{0, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + (((16*I)/3)*\[Beta]*(72*(-I + \[Beta])^2 + 
        Pi^2*(-1 - (50*I)*\[Beta] + \[Beta]^2))*G[{-I, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - (((16*I)/3)*\[Beta]*(72*(-I + \[Beta])^2 + 
        Pi^2*(-1 + (46*I)*\[Beta] + \[Beta]^2))*G[{-I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + (((16*I)/3)*\[Beta]*(72*(I + \[Beta])^2 + 
        Pi^2*(-1 - (46*I)*\[Beta] + \[Beta]^2))*G[{I, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - (((16*I)/3)*\[Beta]*(72*(I + \[Beta])^2 + 
        Pi^2*(-1 + (50*I)*\[Beta] + \[Beta]^2))*G[{I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((256*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((256*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((256*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/
      (I + \[Beta])^2 + ((256*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/
      (I + \[Beta])^2 + ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((256*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((256*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(I + \[Beta])^2 - 
     ((256*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(I + \[Beta])^2 + 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*G[{I, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((128*I)*\[Beta]*(-1 - (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*G[{-I, 0, 0, -I}, \[Beta]])/(I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{-I, 0, 0, I}, \[Beta]])/(I + \[Beta])^2 - 
     ((128*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*G[{-I, -I, I, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{-I, -I, I, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{-I, I, 0, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((128*I)*\[Beta]*G[{-I, I, 0, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*G[{I, 0, 0, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{I, 0, 0, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*G[{I, -I, 0, -I}, \[Beta]])/(I + \[Beta])^2 + 
     ((128*I)*\[Beta]*G[{I, -I, 0, I}, \[Beta]])/(I + \[Beta])^2 + 
     ((128*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*G[{I, I, -I, -I}, \[Beta]])/(I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{I, I, -I, I}, \[Beta]])/(I + \[Beta])^2 + 
     ((128*I)*\[Beta]*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     (((32*I)/3)*\[Beta]*G[{I}, \[Beta]]*
       (Pi^2*(-1 + \[Beta]^2 - (24*I)*\[Beta]*(-1 + Log[4])) - 
        (-1 + \[Beta]^2)*(-48 + Zeta[3])))/(1 + \[Beta]^2)^2 + 
     (((32*I)/3)*\[Beta]*G[{-I}, \[Beta]]*
       (Pi^2*(-1 + \[Beta]^2 + (24*I)*\[Beta]*(-1 + Log[4])) - 
        (-1 + \[Beta]^2)*(-48 + Zeta[3])))/(1 + \[Beta]^2)^2 + 
     (-7*Pi^4*(1 - 482*\[Beta]^2 + \[Beta]^4) - 
       720*Pi^2*(33 - 32*Log[2] + \[Beta]^4*(-31 + 32*Log[2]) - 
         2*\[Beta]^2*(25 - 64*Log[2] + 64*Log[2]^2)) + 
       960*(-1 + \[Beta]^2)^2*(-30 + Zeta[3]))/(180*(1 + \[Beta]^2)^2)), 
 B[12] -> (-2*Pi^2)/(3*\[Epsilon]) - 
   (((4*I)/3)*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-I}, \[Beta]])/\[Beta] + 
   (((4*I)/3)*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{I}, \[Beta]])/\[Beta] - 
   16*G[{0, -I, -I}, \[Beta]] + 16*G[{0, -I, I}, \[Beta]] + 
   16*G[{0, I, -I}, \[Beta]] - 16*G[{0, I, I}, \[Beta]] - 
   ((8*I)*(I + \[Beta])^2*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
   ((8*I)*(I + \[Beta])^2*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
   ((8*I)*(I + \[Beta])^2*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
   ((8*I)*(I + \[Beta])^2*G[{-I, I, I}, \[Beta]])/\[Beta] + 
   ((8*I)*(-I + \[Beta])^2*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
   ((8*I)*(-I + \[Beta])^2*G[{I, -I, I}, \[Beta]])/\[Beta] - 
   ((8*I)*(-I + \[Beta])^2*G[{I, I, -I}, \[Beta]])/\[Beta] + 
   ((8*I)*(-I + \[Beta])^2*G[{I, I, I}, \[Beta]])/\[Beta] - 
   4*(Pi^2 - 4*Zeta[3]) + \[Epsilon]*(-24*Pi^2 - (5*Pi^4)/3 - 
     (((8*I)/3)*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -I}, \[Beta]])/
      \[Beta] + (((8*I)/3)*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, I}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(-1 + (6*I)*\[Beta] + \[Beta]^2)*G[{-I, -I}, \[Beta]])/
      \[Beta] + (8*Pi^2*(I + 6*\[Beta] - I*\[Beta]^2)*G[{-I, I}, \[Beta]])/
      (3*\[Beta]) + (8*Pi^2*(-I + 6*\[Beta] + I*\[Beta]^2)*
       G[{I, -I}, \[Beta]])/(3*\[Beta]) - 
     (((8*I)/3)*Pi^2*(-1 - (6*I)*\[Beta] + \[Beta]^2)*G[{I, I}, \[Beta]])/
      \[Beta] - 96*G[{0, -I, -I}, \[Beta]] + 96*G[{0, -I, I}, \[Beta]] + 
     96*G[{0, I, -I}, \[Beta]] - 96*G[{0, I, I}, \[Beta]] - 
     ((48*I)*(I + \[Beta])^2*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(I + \[Beta])^2*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(I + \[Beta])^2*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(I + \[Beta])^2*G[{-I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(-I + \[Beta])^2*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(-I + \[Beta])^2*G[{I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(-I + \[Beta])^2*G[{I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(-I + \[Beta])^2*G[{I, I, I}, \[Beta]])/\[Beta] + 
     64*G[{0, 0, -I, -I}, \[Beta]] - 64*G[{0, 0, -I, I}, \[Beta]] - 
     64*G[{0, 0, I, -I}, \[Beta]] + 64*G[{0, 0, I, I}, \[Beta]] + 
     96*G[{0, -I, 0, -I}, \[Beta]] - 96*G[{0, -I, 0, I}, \[Beta]] + 
     (-160 + (16*I)/\[Beta] - (16*I)*\[Beta])*G[{0, -I, -I, -I}, \[Beta]] + 
     (160 - (16*I)/\[Beta] + (16*I)*\[Beta])*G[{0, -I, -I, I}, \[Beta]] + 
     ((16*I)*(I + \[Beta])^2*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(I + \[Beta])^2*G[{0, -I, I, I}, \[Beta]])/\[Beta] - 
     96*G[{0, I, 0, -I}, \[Beta]] + 96*G[{0, I, 0, I}, \[Beta]] + 
     ((16*I)*(-I + \[Beta])^2*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(-I + \[Beta])^2*G[{0, I, -I, I}, \[Beta]])/\[Beta] + 
     (160 + (16*I)/\[Beta] - (16*I)*\[Beta])*G[{0, I, I, -I}, \[Beta]] + 
     ((16*I)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/
      \[Beta] - 64*G[{-I, 0, -I, -I}, \[Beta]] + 
     64*G[{-I, 0, -I, I}, \[Beta]] + 64*G[{-I, 0, I, -I}, \[Beta]] - 
     64*G[{-I, 0, I, I}, \[Beta]] + ((48*I)*(I + \[Beta])^2*
       G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(I + \[Beta])^2*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(I + \[Beta])^2*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(I + \[Beta])^2*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(I + \[Beta])^2*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(I + \[Beta])^2*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(I + \[Beta])^2*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(I + \[Beta])^2*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(-I + \[Beta])^2*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(-I + \[Beta])^2*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/
      \[Beta] + 64*(4 + I/\[Beta] - I*\[Beta])*G[{-I, I, I, I}, \[Beta]] - 
     64*G[{I, 0, -I, -I}, \[Beta]] + 64*G[{I, 0, -I, I}, \[Beta]] + 
     64*G[{I, 0, I, -I}, \[Beta]] - 64*G[{I, 0, I, I}, \[Beta]] - 
     ((48*I)*(-I + \[Beta])^2*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(-I + \[Beta])^2*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     64*(4 - I/\[Beta] + I*\[Beta])*G[{I, -I, -I, -I}, \[Beta]] + 
     64*(-4 + I/\[Beta] - I*\[Beta])*G[{I, -I, -I, I}, \[Beta]] + 
     ((32*I)*(I + \[Beta])^2*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(I + \[Beta])^2*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(-I + \[Beta])^2*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(-I + \[Beta])^2*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(-I + \[Beta])^2*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(-I + \[Beta])^2*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(-I + \[Beta])^2*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(-I + \[Beta])^2*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(-1 + \[Beta]^2)*G[{-I}, \[Beta]]*(Pi^2 - 4*Zeta[3]))/\[Beta] + 
     ((8*I)*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*(Pi^2 - 4*Zeta[3]))/\[Beta] + 
     96*Zeta[3]) + \[Epsilon]^2*(-10*Pi^4 - 
     (((16*I)/3)*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, -I}, \[Beta]])/
      \[Beta] + (((16*I)/3)*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 0, I}, \[Beta]])/\[Beta] + 
     (-576 + (8*Pi^2*(-2*I + 27*\[Beta] + (2*I)*\[Beta]^2))/(3*\[Beta]))*
      G[{0, -I, -I}, \[Beta]] + 
     (576 + (8*Pi^2*(-27 + (2*I)/\[Beta] - (2*I)*\[Beta]))/3)*
      G[{0, -I, I}, \[Beta]] + 
     (576 + (((8*I)/3)*Pi^2*(-2 + (27*I)*\[Beta] + 2*\[Beta]^2))/\[Beta])*
      G[{0, I, -I}, \[Beta]] + 
     (-576 + (8*Pi^2*(2*I + 27*\[Beta] - (2*I)*\[Beta]^2))/(3*\[Beta]))*
      G[{0, I, I}, \[Beta]] + (((16*I)/3)*Pi^2*(-1 + (6*I)*\[Beta] + 
        \[Beta]^2)*G[{-I, 0, -I}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*(216*(I + \[Beta])^2 + Pi^2*(-1 - (30*I)*\[Beta] + 
          \[Beta]^2))*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*(216*(I + \[Beta])^2 + Pi^2*(-1 - (30*I)*\[Beta] + 
          \[Beta]^2))*G[{-I, -I, I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*(-216*(I + \[Beta])^2 + Pi^2*(-7 + (78*I)*\[Beta] + 
          7*\[Beta]^2))*G[{-I, I, -I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*(-216*(I + \[Beta])^2 + Pi^2*(-7 + (78*I)*\[Beta] + 
          7*\[Beta]^2))*G[{-I, I, I}, \[Beta]])/\[Beta] + 
     (((16*I)/3)*Pi^2*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*Pi^2*(-1 - (6*I)*\[Beta] + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/
      \[Beta] - (((4*I)/3)*(-216*(-I + \[Beta])^2 + 
        Pi^2*(-7 - (78*I)*\[Beta] + 7*\[Beta]^2))*G[{I, -I, -I}, \[Beta]])/
      \[Beta] + (((4*I)/3)*(-216*(-I + \[Beta])^2 + 
        Pi^2*(-7 - (78*I)*\[Beta] + 7*\[Beta]^2))*G[{I, -I, I}, \[Beta]])/
      \[Beta] - (((4*I)/3)*(216*(-I + \[Beta])^2 + 
        Pi^2*(-1 + (30*I)*\[Beta] + \[Beta]^2))*G[{I, I, -I}, \[Beta]])/
      \[Beta] + (((4*I)/3)*(216*(-I + \[Beta])^2 + 
        Pi^2*(-1 + (30*I)*\[Beta] + \[Beta]^2))*G[{I, I, I}, \[Beta]])/
      \[Beta] + 384*G[{0, 0, -I, -I}, \[Beta]] - 
     384*G[{0, 0, -I, I}, \[Beta]] - 384*G[{0, 0, I, -I}, \[Beta]] + 
     384*G[{0, 0, I, I}, \[Beta]] + 576*G[{0, -I, 0, -I}, \[Beta]] - 
     576*G[{0, -I, 0, I}, \[Beta]] + (-960 + (96*I)/\[Beta] - (96*I)*\[Beta])*
      G[{0, -I, -I, -I}, \[Beta]] + (960 - (96*I)/\[Beta] + (96*I)*\[Beta])*
      G[{0, -I, -I, I}, \[Beta]] + ((96*I)*(I + \[Beta])^2*
       G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(I + \[Beta])^2*G[{0, -I, I, I}, \[Beta]])/\[Beta] - 
     576*G[{0, I, 0, -I}, \[Beta]] + 576*G[{0, I, 0, I}, \[Beta]] + 
     ((96*I)*(-I + \[Beta])^2*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(-I + \[Beta])^2*G[{0, I, -I, I}, \[Beta]])/\[Beta] + 
     (960 + (96*I)/\[Beta] - (96*I)*\[Beta])*G[{0, I, I, -I}, \[Beta]] + 
     ((96*I)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/
      \[Beta] - 384*G[{-I, 0, -I, -I}, \[Beta]] + 
     384*G[{-I, 0, -I, I}, \[Beta]] + 384*G[{-I, 0, I, -I}, \[Beta]] - 
     384*G[{-I, 0, I, I}, \[Beta]] + ((288*I)*(I + \[Beta])^2*
       G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((288*I)*(I + \[Beta])^2*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(I + \[Beta])^2*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(I + \[Beta])^2*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((384*I)*(I + \[Beta])^2*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((384*I)*(I + \[Beta])^2*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((288*I)*(I + \[Beta])^2*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(I + \[Beta])^2*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(-I + \[Beta])^2*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(-I + \[Beta])^2*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((384*I)*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/
      \[Beta] - ((384*I)*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, I}, \[Beta]])/\[Beta] - 384*G[{I, 0, -I, -I}, \[Beta]] + 
     384*G[{I, 0, -I, I}, \[Beta]] + 384*G[{I, 0, I, -I}, \[Beta]] - 
     384*G[{I, 0, I, I}, \[Beta]] - ((288*I)*(-I + \[Beta])^2*
       G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(-I + \[Beta])^2*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     384*(4 - I/\[Beta] + I*\[Beta])*G[{I, -I, -I, -I}, \[Beta]] - 
     ((384*I)*(-1 - (4*I)*\[Beta] + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/
      \[Beta] + ((192*I)*(I + \[Beta])^2*G[{I, -I, I, -I}, \[Beta]])/
      \[Beta] - ((192*I)*(I + \[Beta])^2*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((288*I)*(-I + \[Beta])^2*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((288*I)*(-I + \[Beta])^2*G[{I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((384*I)*(-I + \[Beta])^2*G[{I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((384*I)*(-I + \[Beta])^2*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((192*I)*(-I + \[Beta])^2*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((192*I)*(-I + \[Beta])^2*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     256*G[{0, 0, 0, -I, -I}, \[Beta]] + 256*G[{0, 0, 0, -I, I}, \[Beta]] + 
     256*G[{0, 0, 0, I, -I}, \[Beta]] - 256*G[{0, 0, 0, I, I}, \[Beta]] - 
     384*G[{0, 0, -I, 0, -I}, \[Beta]] + 384*G[{0, 0, -I, 0, I}, \[Beta]] + 
     (640 + (32*I)/\[Beta] - (32*I)*\[Beta])*G[{0, 0, -I, -I, -I}, \[Beta]] + 
     ((32*I)*(-1 + (20*I)*\[Beta] + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/
      \[Beta] + 32*(4 - I/\[Beta] + I*\[Beta])*G[{0, 0, -I, I, -I}, 
       \[Beta]] + 32*(-4 + I/\[Beta] - I*\[Beta])*G[{0, 0, -I, I, I}, 
       \[Beta]] + 384*G[{0, 0, I, 0, -I}, \[Beta]] - 
     384*G[{0, 0, I, 0, I}, \[Beta]] + 
     ((32*I)*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/
      \[Beta] + 32*(4 + I/\[Beta] - I*\[Beta])*G[{0, 0, I, -I, I}, \[Beta]] + 
     (-640 + (32*I)/\[Beta] - (32*I)*\[Beta])*G[{0, 0, I, I, -I}, \[Beta]] + 
     (640 - (32*I)/\[Beta] + (32*I)*\[Beta])*G[{0, 0, I, I, I}, \[Beta]] - 
     576*G[{0, -I, 0, 0, -I}, \[Beta]] + 576*G[{0, -I, 0, 0, I}, \[Beta]] + 
     832*G[{0, -I, 0, -I, -I}, \[Beta]] - 832*G[{0, -I, 0, -I, I}, \[Beta]] + 
     320*G[{0, -I, 0, I, -I}, \[Beta]] - 320*G[{0, -I, 0, I, I}, \[Beta]] + 
     (960 - (96*I)/\[Beta] + (96*I)*\[Beta])*G[{0, -I, -I, 0, -I}, \[Beta]] + 
     (-960 + (96*I)/\[Beta] - (96*I)*\[Beta])*G[{0, -I, -I, 0, I}, \[Beta]] + 
     (-704 + (64*I)/\[Beta] - (64*I)*\[Beta])*G[{0, -I, -I, -I, -I}, 
       \[Beta]] + (704 - (64*I)/\[Beta] + (64*I)*\[Beta])*
      G[{0, -I, -I, -I, I}, \[Beta]] + 64*(-19 + (2*I)/\[Beta] - 
       (2*I)*\[Beta])*G[{0, -I, -I, I, -I}, \[Beta]] + 
     (64*(-2*I + 19*\[Beta] + (2*I)*\[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/
      \[Beta] - ((96*I)*(I + \[Beta])^2*G[{0, -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((96*I)*(I + \[Beta])^2*G[{0, -I, I, 0, I}, \[Beta]])/
      \[Beta] + ((64*I)*(-1 + (15*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     (960 + (64*I)/\[Beta] - (64*I)*\[Beta])*G[{0, -I, I, -I, I}, \[Beta]] + 
     (64*(-2*I + 9*\[Beta] + (2*I)*\[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/
      \[Beta] + 64*(-9 + (2*I)/\[Beta] - (2*I)*\[Beta])*
      G[{0, -I, I, I, I}, \[Beta]] + 576*G[{0, I, 0, 0, -I}, \[Beta]] - 
     576*G[{0, I, 0, 0, I}, \[Beta]] - 320*G[{0, I, 0, -I, -I}, \[Beta]] + 
     320*G[{0, I, 0, -I, I}, \[Beta]] - 832*G[{0, I, 0, I, -I}, \[Beta]] + 
     832*G[{0, I, 0, I, I}, \[Beta]] - ((96*I)*(-I + \[Beta])^2*
       G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(-I + \[Beta])^2*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(-2 + (9*I)*\[Beta] + 2*\[Beta]^2)*G[{0, I, -I, -I, -I}, 
        \[Beta]])/\[Beta] + (64*(2*I + 9*\[Beta] - (2*I)*\[Beta]^2)*
       G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     (960 - (64*I)/\[Beta] + (64*I)*\[Beta])*G[{0, I, -I, I, -I}, \[Beta]] + 
     (-960 + (64*I)/\[Beta] - (64*I)*\[Beta])*G[{0, I, -I, I, I}, \[Beta]] + 
     ((96*I)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/
      \[Beta] + (960 + (96*I)/\[Beta] - (96*I)*\[Beta])*
      G[{0, I, I, 0, I}, \[Beta]] + (64*(2*I + 19*\[Beta] - (2*I)*\[Beta]^2)*
       G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(-2 + (19*I)*\[Beta] + 2*\[Beta]^2)*G[{0, I, I, -I, I}, 
        \[Beta]])/\[Beta] + (704 + (64*I)/\[Beta] - (64*I)*\[Beta])*
      G[{0, I, I, I, -I}, \[Beta]] + 
     ((64*I)*(-1 + (11*I)*\[Beta] + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/
      \[Beta] + 256*G[{-I, 0, 0, -I, -I}, \[Beta]] - 
     256*G[{-I, 0, 0, -I, I}, \[Beta]] - 256*G[{-I, 0, 0, I, -I}, \[Beta]] + 
     256*G[{-I, 0, 0, I, I}, \[Beta]] + 384*G[{-I, 0, -I, 0, -I}, \[Beta]] - 
     384*G[{-I, 0, -I, 0, I}, \[Beta]] + 
     ((32*I)*(-1 + (26*I)*\[Beta] + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, 
        \[Beta]])/\[Beta] + (832 + (32*I)/\[Beta] - (32*I)*\[Beta])*
      G[{-I, 0, -I, -I, I}, \[Beta]] - 
     ((32*I)*(I + \[Beta])^2*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(I + \[Beta])^2*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     384*G[{-I, 0, I, 0, -I}, \[Beta]] + 384*G[{-I, 0, I, 0, I}, \[Beta]] + 
     (320 + (32*I)/\[Beta] - (32*I)*\[Beta])*G[{-I, 0, I, -I, -I}, \[Beta]] + 
     ((32*I)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/
      \[Beta] + (448 - (32*I)/\[Beta] + (32*I)*\[Beta])*
      G[{-I, 0, I, I, -I}, \[Beta]] + (-448 + (32*I)/\[Beta] - 
       (32*I)*\[Beta])*G[{-I, 0, I, I, I}, \[Beta]] - 
     ((288*I)*(I + \[Beta])^2*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(I + \[Beta])^2*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(-9 + (26*I)*\[Beta] + 9*\[Beta]^2)*G[{-I, -I, 0, -I, -I}, 
        \[Beta]])/\[Beta] + 32*(26 + (9*I)/\[Beta] - (9*I)*\[Beta])*
      G[{-I, -I, 0, -I, I}, \[Beta]] + 
     ((32*I)*(-9 + (10*I)*\[Beta] + 9*\[Beta]^2)*G[{-I, -I, 0, I, -I}, 
        \[Beta]])/\[Beta] + 32*(10 + (9*I)/\[Beta] - (9*I)*\[Beta])*
      G[{-I, -I, 0, I, I}, \[Beta]] + ((192*I)*(I + \[Beta])^2*
       G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(I + \[Beta])^2*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(I + \[Beta])^2*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(I + \[Beta])^2*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((224*I)*(I + \[Beta])^2*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((224*I)*(I + \[Beta])^2*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((384*I)*(I + \[Beta])^2*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((384*I)*(I + \[Beta])^2*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     32*(42 + (13*I)/\[Beta] - (13*I)*\[Beta])*G[{-I, -I, I, -I, -I}, 
       \[Beta]] + 32*(-42 - (13*I)/\[Beta] + (13*I)*\[Beta])*
      G[{-I, -I, I, -I, I}, \[Beta]] + 32*(6 + (11*I)/\[Beta] - 
       (11*I)*\[Beta])*G[{-I, -I, I, I, -I}, \[Beta]] + 
     32*(-6 - (11*I)/\[Beta] + (11*I)*\[Beta])*G[{-I, -I, I, I, I}, 
       \[Beta]] + ((288*I)*(I + \[Beta])^2*G[{-I, I, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((288*I)*(I + \[Beta])^2*G[{-I, I, 0, 0, I}, \[Beta]])/
      \[Beta] + 32*(10 + (9*I)/\[Beta] - (9*I)*\[Beta])*
      G[{-I, I, 0, -I, -I}, \[Beta]] + 
     ((32*I)*(-9 + (10*I)*\[Beta] + 9*\[Beta]^2)*G[{-I, I, 0, -I, I}, 
        \[Beta]])/\[Beta] + 32*(26 + (9*I)/\[Beta] - (9*I)*\[Beta])*
      G[{-I, I, 0, I, -I}, \[Beta]] + 
     ((32*I)*(-9 + (26*I)*\[Beta] + 9*\[Beta]^2)*G[{-I, I, 0, I, I}, 
        \[Beta]])/\[Beta] - ((192*I)*(-I + \[Beta])^2*G[{-I, I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((192*I)*(-I + \[Beta])^2*
       G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     96*(14 - I/\[Beta] + I*\[Beta])*G[{-I, I, -I, -I, -I}, \[Beta]] + 
     96*(-14 + I/\[Beta] - I*\[Beta])*G[{-I, I, -I, -I, I}, \[Beta]] + 
     ((288*I)*(I + \[Beta])^2*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((288*I)*(I + \[Beta])^2*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((384*I)*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((384*I)*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     32*(-62 - (15*I)/\[Beta] + (15*I)*\[Beta])*G[{-I, I, I, -I, -I}, 
       \[Beta]] + 32*(62 + (15*I)/\[Beta] - (15*I)*\[Beta])*
      G[{-I, I, I, -I, I}, \[Beta]] + 
     ((32*I)*(-9 + (34*I)*\[Beta] + 9*\[Beta]^2)*G[{-I, I, I, I, -I}, 
        \[Beta]])/\[Beta] + (32*(9*I + 34*\[Beta] - (9*I)*\[Beta]^2)*
       G[{-I, I, I, I, I}, \[Beta]])/\[Beta] + 
     256*G[{I, 0, 0, -I, -I}, \[Beta]] - 256*G[{I, 0, 0, -I, I}, \[Beta]] - 
     256*G[{I, 0, 0, I, -I}, \[Beta]] + 256*G[{I, 0, 0, I, I}, \[Beta]] + 
     384*G[{I, 0, -I, 0, -I}, \[Beta]] - 384*G[{I, 0, -I, 0, I}, \[Beta]] + 
     ((32*I)*(-1 + (14*I)*\[Beta] + \[Beta]^2)*G[{I, 0, -I, -I, -I}, 
        \[Beta]])/\[Beta] + (448 + (32*I)/\[Beta] - (32*I)*\[Beta])*
      G[{I, 0, -I, -I, I}, \[Beta]] + (-320 + (32*I)/\[Beta] - 
       (32*I)*\[Beta])*G[{I, 0, -I, I, -I}, \[Beta]] + 
     (320 - (32*I)/\[Beta] + (32*I)*\[Beta])*G[{I, 0, -I, I, I}, \[Beta]] - 
     384*G[{I, 0, I, 0, -I}, \[Beta]] + 384*G[{I, 0, I, 0, I}, \[Beta]] - 
     ((32*I)*(-I + \[Beta])^2*G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(-I + \[Beta])^2*G[{I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     (832 - (32*I)/\[Beta] + (32*I)*\[Beta])*G[{I, 0, I, I, -I}, \[Beta]] + 
     (-832 + (32*I)/\[Beta] - (32*I)*\[Beta])*G[{I, 0, I, I, I}, \[Beta]] + 
     ((288*I)*(-I + \[Beta])^2*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((288*I)*(-I + \[Beta])^2*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     32*(-26 + (9*I)/\[Beta] - (9*I)*\[Beta])*G[{I, -I, 0, -I, -I}, 
       \[Beta]] + 32*(26 - (9*I)/\[Beta] + (9*I)*\[Beta])*
      G[{I, -I, 0, -I, I}, \[Beta]] + 32*(-10 + (9*I)/\[Beta] - 
       (9*I)*\[Beta])*G[{I, -I, 0, I, -I}, \[Beta]] + 
     32*(10 - (9*I)/\[Beta] + (9*I)*\[Beta])*G[{I, -I, 0, I, I}, \[Beta]] - 
     ((384*I)*(-1 - (4*I)*\[Beta] + \[Beta]^2)*G[{I, -I, -I, 0, -I}, 
        \[Beta]])/\[Beta] + ((384*I)*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     (32*(-9*I + 34*\[Beta] + (9*I)*\[Beta]^2)*G[{I, -I, -I, -I, -I}, 
        \[Beta]])/\[Beta] + 32*(-34 + (9*I)/\[Beta] - (9*I)*\[Beta])*
      G[{I, -I, -I, -I, I}, \[Beta]] + 32*(62 - (15*I)/\[Beta] + 
       (15*I)*\[Beta])*G[{I, -I, -I, I, -I}, \[Beta]] + 
     32*(-62 + (15*I)/\[Beta] - (15*I)*\[Beta])*G[{I, -I, -I, I, I}, 
       \[Beta]] - ((192*I)*(I + \[Beta])^2*G[{I, -I, I, 0, -I}, \[Beta]])/
      \[Beta] + ((192*I)*(I + \[Beta])^2*G[{I, -I, I, 0, I}, \[Beta]])/
      \[Beta] + ((288*I)*(-I + \[Beta])^2*G[{I, -I, I, -I, -I}, \[Beta]])/
      \[Beta] - ((288*I)*(-I + \[Beta])^2*G[{I, -I, I, -I, I}, \[Beta]])/
      \[Beta] + ((96*I)*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     96*(14 + I/\[Beta] - I*\[Beta])*G[{I, -I, I, I, I}, \[Beta]] - 
     ((288*I)*(-I + \[Beta])^2*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(-I + \[Beta])^2*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     32*(10 - (9*I)/\[Beta] + (9*I)*\[Beta])*G[{I, I, 0, -I, -I}, \[Beta]] + 
     32*(-10 + (9*I)/\[Beta] - (9*I)*\[Beta])*G[{I, I, 0, -I, I}, \[Beta]] + 
     32*(26 - (9*I)/\[Beta] + (9*I)*\[Beta])*G[{I, I, 0, I, -I}, \[Beta]] + 
     32*(-26 + (9*I)/\[Beta] - (9*I)*\[Beta])*G[{I, I, 0, I, I}, \[Beta]] + 
     ((384*I)*(-I + \[Beta])^2*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((384*I)*(-I + \[Beta])^2*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     32*(-6 + (11*I)/\[Beta] - (11*I)*\[Beta])*G[{I, I, -I, -I, -I}, 
       \[Beta]] + 32*(6 - (11*I)/\[Beta] + (11*I)*\[Beta])*
      G[{I, I, -I, -I, I}, \[Beta]] + 32*(-42 + (13*I)/\[Beta] - 
       (13*I)*\[Beta])*G[{I, I, -I, I, -I}, \[Beta]] + 
     32*(42 - (13*I)/\[Beta] + (13*I)*\[Beta])*G[{I, I, -I, I, I}, \[Beta]] + 
     ((192*I)*(-I + \[Beta])^2*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(-I + \[Beta])^2*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((224*I)*(-I + \[Beta])^2*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((224*I)*(-I + \[Beta])^2*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(-I + \[Beta])^2*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(-I + \[Beta])^2*G[{I, I, I, I, I}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*(-1 + \[Beta]^2)*G[{-I}, \[Beta]]*(72*Pi^2 + 5*Pi^4 - 
        288*Zeta[3]))/\[Beta] + (((2*I)/3)*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (72*Pi^2 + 5*Pi^4 - 288*Zeta[3]))/\[Beta] - 
     ((16*I)*(-1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*(Pi^2 - 4*Zeta[3]))/
      \[Beta] + ((16*I)*(-1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       (Pi^2 - 4*Zeta[3]))/\[Beta] + ((16*I)*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I}, \[Beta]]*(Pi^2 - 4*Zeta[3]))/\[Beta] - 
     ((16*I)*(-1 + (6*I)*\[Beta] + \[Beta]^2)*G[{-I, I}, \[Beta]]*
       (Pi^2 - 4*Zeta[3]))/\[Beta] + ((16*I)*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I}, \[Beta]]*(Pi^2 - 4*Zeta[3]))/\[Beta] - 
     ((16*I)*(-1 - (6*I)*\[Beta] + \[Beta]^2)*G[{I, I}, \[Beta]]*
       (Pi^2 - 4*Zeta[3]))/\[Beta] - (4*Pi^2*(324 + 29*Zeta[3]))/9 + 
     576*(Zeta[3] + Zeta[5])), 
 B[13] -> ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] + 
   ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] - 
   ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] - 
   ((8*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] + 
   ((8*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] - 
   ((8*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] + 
   ((8*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] + 
   ((8*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] - 
   ((8*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] + 
   ((6*I)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*Zeta[3])/\[Beta] + 
   \[Epsilon]*((((-19*I)/90)*Pi^4*(1 + \[Beta]^2)*G[{I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{-I, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((12*I)*(1 + \[Beta]^2)*G[{I, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((12*I)*(1 + \[Beta]^2)*G[{I, I}, \[Beta]]*Zeta[3])/\[Beta]) + 
   G[{-I}, \[Beta]]*((((19*I)/90)*Pi^4*(1 + \[Beta]^2)*\[Epsilon])/\[Beta] - 
     ((6*I)*(1 + \[Beta]^2)*Zeta[3])/\[Beta] + 
     (((5*I)/3)*(1 + \[Beta]^2)*\[Epsilon]^2*(Pi^2*Zeta[3] - 108*Zeta[5]))/
      \[Beta]) + \[Epsilon]^2*((((19*I)/45)*Pi^4*(1 + \[Beta]^2)*
       G[{0, -I}, \[Beta]])/\[Beta] - (((19*I)/45)*Pi^4*(1 + \[Beta]^2)*
       G[{0, I}, \[Beta]])/\[Beta] - (((19*I)/45)*Pi^4*(1 + \[Beta]^2)*
       G[{-I, -I}, \[Beta]])/\[Beta] + (((19*I)/45)*Pi^4*(1 + \[Beta]^2)*
       G[{-I, I}, \[Beta]])/\[Beta] - (((19*I)/45)*Pi^4*(1 + \[Beta]^2)*
       G[{I, -I}, \[Beta]])/\[Beta] + (((19*I)/45)*Pi^4*(1 + \[Beta]^2)*
       G[{I, I}, \[Beta]])/\[Beta] + (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*
       G[{0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] + 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] - 
     (((8*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] - 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] + 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] - 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] + 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] + 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] - 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] + 
     (((22*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((6*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] + 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] - 
     (((4*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] + 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] - 
     (((32*I)/3)*Pi^2*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((288*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((288*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((224*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((224*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((224*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((224*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((288*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((288*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((288*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((288*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((288*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((224*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((224*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((256*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((256*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((160*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((160*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((224*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((224*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((192*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((288*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((288*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((96*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, -I, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{0, I, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, 0, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((88*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((88*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, 0, I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((88*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((88*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]]*Zeta[3])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]]*Zeta[3])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]]*Zeta[3])/\[Beta] - 
     (((5*I)/3)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*(Pi^2*Zeta[3] - 108*Zeta[5]))/
      \[Beta]), B[14] -> ((I/6)*Pi^2*(1 + \[Beta]^2)*G[{I}, \[Beta]])/
    \[Beta] + (((-I/4)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/\[Beta] + 
     ((I/4)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
     ((-I + \[Beta])*(I + \[Beta])^3*G[{-I, -I}, \[Beta]])/(8*\[Beta]^2) - 
     ((-I + \[Beta])*(I + \[Beta])^3*G[{-I, I}, \[Beta]])/(8*\[Beta]^2) - 
     ((-I + \[Beta])^3*(I + \[Beta])*G[{I, -I}, \[Beta]])/(8*\[Beta]^2) + 
     ((-I + \[Beta])^3*(I + \[Beta])*G[{I, I}, \[Beta]])/(8*\[Beta]^2))/
    \[Epsilon] + (((5*I)/2)*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/\[Beta] - 
   (((5*I)/2)*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/\[Beta] - 
   ((1 + \[Beta]^2)*(-1 + (5*I)*\[Beta] + \[Beta]^2)*G[{0, -I, -I}, \[Beta]])/
    (2*\[Beta]^2) + ((1 + \[Beta]^2)*(-1 + (5*I)*\[Beta] + \[Beta]^2)*
     G[{0, -I, I}, \[Beta]])/(2*\[Beta]^2) + 
   ((1 + \[Beta]^2)*(-1 - (5*I)*\[Beta] + \[Beta]^2)*G[{0, I, -I}, \[Beta]])/
    (2*\[Beta]^2) - ((1 + \[Beta]^2)*(-1 - (5*I)*\[Beta] + \[Beta]^2)*
     G[{0, I, I}, \[Beta]])/(2*\[Beta]^2) - 
   ((1 + \[Beta]^2)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
     G[{-I, 0, -I}, \[Beta]])/(4*\[Beta]^2) + 
   ((1 + \[Beta]^2)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*G[{-I, 0, I}, \[Beta]])/
    (4*\[Beta]^2) + (3*(-I + \[Beta])*(I + \[Beta])^3*
     G[{-I, -I, -I}, \[Beta]])/(4*\[Beta]^2) - 
   (3*(-I + \[Beta])*(I + \[Beta])^3*G[{-I, -I, I}, \[Beta]])/(4*\[Beta]^2) - 
   ((1 + \[Beta]^2)*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
     G[{-I, I, -I}, \[Beta]])/(4*\[Beta]^2) + 
   ((1 + \[Beta]^2)*(-1 - (14*I)*\[Beta] + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/
    (4*\[Beta]^2) + ((1 + \[Beta]^2)*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
     G[{I, 0, -I}, \[Beta]])/(4*\[Beta]^2) - 
   ((1 + \[Beta]^2)*(-1 - (10*I)*\[Beta] + \[Beta]^2)*G[{I, 0, I}, \[Beta]])/
    (4*\[Beta]^2) + ((1 + \[Beta]^2)*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
     G[{I, -I, -I}, \[Beta]])/(4*\[Beta]^2) - 
   ((1 + \[Beta]^2)*(-1 + (14*I)*\[Beta] + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/
    (4*\[Beta]^2) - (3*(-I + \[Beta])^3*(I + \[Beta])*G[{I, I, -I}, \[Beta]])/
    (4*\[Beta]^2) + (3*(-I + \[Beta])^3*(I + \[Beta])*G[{I, I, I}, \[Beta]])/
    (4*\[Beta]^2) + G[{-I}, \[Beta]]*(((-I/6)*Pi^2*(1 + \[Beta]^2))/\[Beta] - 
     (((113*I)/180)*Pi^4*(1 + \[Beta]^2)*\[Epsilon]^2)/\[Beta] + 
     ((10*I)*(1 + \[Beta]^2)*\[Epsilon]*Zeta[3])/\[Beta]) + 
   \[Epsilon]*((((19*I)/24)*Pi^2*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]])/
      \[Beta] - (((19*I)/24)*Pi^2*(1 + \[Beta]^2)*G[{0, I}, \[Beta]])/
      \[Beta] - (Pi^2*(-11 + (38*I)*\[Beta] + (38*I)*\[Beta]^3 + 
        11*\[Beta]^4)*G[{-I, -I}, \[Beta]])/(48*\[Beta]^2) + 
     (Pi^2*(-11 + (38*I)*\[Beta] + (38*I)*\[Beta]^3 + 11*\[Beta]^4)*
       G[{-I, I}, \[Beta]])/(48*\[Beta]^2) + 
     (Pi^2*(-11 - (38*I)*\[Beta] - (38*I)*\[Beta]^3 + 11*\[Beta]^4)*
       G[{I, -I}, \[Beta]])/(48*\[Beta]^2) + 
     (Pi^2*(11 + (38*I)*\[Beta] + (38*I)*\[Beta]^3 - 11*\[Beta]^4)*
       G[{I, I}, \[Beta]])/(48*\[Beta]^2) - 
     ((19*I)*(1 + \[Beta]^2)*G[{0, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((19*I)*(1 + \[Beta]^2)*G[{0, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((1 + \[Beta]^2)*(-2 + (19*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-2 + (19*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((2 + (19*I)*\[Beta] + (19*I)*\[Beta]^3 - 2*\[Beta]^4)*
       G[{0, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-2 - (19*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-1 + (19*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-1 + (19*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-3 + (13*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-3 + (13*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-1 - (25*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-1 - (25*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-1 - (19*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-1 - (19*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-1 + (25*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-1 + (25*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-3 - (13*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((3 + (13*I)*\[Beta] + (13*I)*\[Beta]^3 - 3*\[Beta]^4)*
       G[{0, I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-3 + (38*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 0, 0, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-3 + (38*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 0, 0, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-7 + (46*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, 0, -I, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-7 + (46*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, 0, -I, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-1 - (30*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-1 - (30*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-5 + (18*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, -I, 0, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-5 + (18*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, -I, 0, I}, \[Beta]])/(2*\[Beta]^2) + 
     (7*(-I + \[Beta])*(I + \[Beta])^3*G[{-I, -I, -I, -I}, \[Beta]])/
      (2*\[Beta]^2) - (7*(-I + \[Beta])*(I + \[Beta])^3*
       G[{-I, -I, -I, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-3 + (22*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -I, I, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-3 + (22*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -I, I, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-1 + (58*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, 0, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-1 + (58*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, 0, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-7 + (78*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, -I, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-7 + (78*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, -I, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-5 - (38*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, I, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-5 - (38*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, I, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-3 - (38*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 0, 0, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-3 - (38*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 0, 0, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-1 + (30*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-1 + (30*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-7 - (46*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, 0, I, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-7 - (46*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, 0, I, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-1 - (58*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, 0, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-1 - (58*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, 0, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-5 + (38*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, -I, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-5 + (38*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, -I, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-7 - (78*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, I, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-7 - (78*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, I, I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-5 - (18*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, I, 0, -I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-5 - (18*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, I, 0, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((1 + \[Beta]^2)*(-3 - (22*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, I, -I, -I}, \[Beta]])/(2*\[Beta]^2) + 
     ((1 + \[Beta]^2)*(-3 - (22*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, I, -I, I}, \[Beta]])/(2*\[Beta]^2) - 
     (7*(-I + \[Beta])^3*(I + \[Beta])*G[{I, I, I, -I}, \[Beta]])/
      (2*\[Beta]^2) + (7*(-I + \[Beta])^3*(I + \[Beta])*
       G[{I, I, I, I}, \[Beta]])/(2*\[Beta]^2) - 
     ((10*I)*(1 + \[Beta]^2)*G[{I}, \[Beta]]*Zeta[3])/\[Beta]) + 
   \[Epsilon]^2*((((113*I)/180)*Pi^4*(1 + \[Beta]^2)*G[{I}, \[Beta]])/
      \[Beta] - (((47*I)/12)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/
      \[Beta] + (((47*I)/12)*Pi^2*(1 + \[Beta]^2)*G[{0, 0, I}, \[Beta]])/
      \[Beta] + (Pi^2*(-11 + (47*I)*\[Beta] + (47*I)*\[Beta]^3 + 
        11*\[Beta]^4)*G[{0, -I, -I}, \[Beta]])/(12*\[Beta]^2) - 
     (Pi^2*(-11 + (47*I)*\[Beta] + (47*I)*\[Beta]^3 + 11*\[Beta]^4)*
       G[{0, -I, I}, \[Beta]])/(12*\[Beta]^2) + 
     (Pi^2*(11 + (47*I)*\[Beta] + (47*I)*\[Beta]^3 - 11*\[Beta]^4)*
       G[{0, I, -I}, \[Beta]])/(12*\[Beta]^2) + 
     (Pi^2*(-11 - (47*I)*\[Beta] - (47*I)*\[Beta]^3 + 11*\[Beta]^4)*
       G[{0, I, I}, \[Beta]])/(12*\[Beta]^2) + 
     (Pi^2*(-27 + (94*I)*\[Beta] + (94*I)*\[Beta]^3 + 27*\[Beta]^4)*
       G[{-I, 0, -I}, \[Beta]])/(24*\[Beta]^2) - 
     (Pi^2*(-27 + (94*I)*\[Beta] + (94*I)*\[Beta]^3 + 27*\[Beta]^4)*
       G[{-I, 0, I}, \[Beta]])/(24*\[Beta]^2) - 
     (Pi^2*(-49 + (114*I)*\[Beta] + (114*I)*\[Beta]^3 + 49*\[Beta]^4)*
       G[{-I, -I, -I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(-49 + (114*I)*\[Beta] + (114*I)*\[Beta]^3 + 49*\[Beta]^4)*
       G[{-I, -I, I}, \[Beta]])/(24*\[Beta]^2) - 
     (Pi^2*(-5 + (74*I)*\[Beta] + (74*I)*\[Beta]^3 + 5*\[Beta]^4)*
       G[{-I, I, -I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(-5 + (74*I)*\[Beta] + (74*I)*\[Beta]^3 + 5*\[Beta]^4)*
       G[{-I, I, I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(27 + (94*I)*\[Beta] + (94*I)*\[Beta]^3 - 27*\[Beta]^4)*
       G[{I, 0, -I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(-27 - (94*I)*\[Beta] - (94*I)*\[Beta]^3 + 27*\[Beta]^4)*
       G[{I, 0, I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(-5 - (74*I)*\[Beta] - (74*I)*\[Beta]^3 + 5*\[Beta]^4)*
       G[{I, -I, -I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(5 + (74*I)*\[Beta] + (74*I)*\[Beta]^3 - 5*\[Beta]^4)*
       G[{I, -I, I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(-49 - (114*I)*\[Beta] - (114*I)*\[Beta]^3 + 49*\[Beta]^4)*
       G[{I, I, -I}, \[Beta]])/(24*\[Beta]^2) + 
     (Pi^2*(49 + (114*I)*\[Beta] + (114*I)*\[Beta]^3 - 49*\[Beta]^4)*
       G[{I, I, I}, \[Beta]])/(24*\[Beta]^2) + 
     ((130*I)*(1 + \[Beta]^2)*G[{0, 0, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((130*I)*(1 + \[Beta]^2)*G[{0, 0, 0, 0, I}, \[Beta]])/\[Beta] - 
     (2*(1 + \[Beta]^2)*(-4 + (65*I)*\[Beta] + 4*\[Beta]^2)*
       G[{0, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-4 + (65*I)*\[Beta] + 4*\[Beta]^2)*
       G[{0, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-4 - (65*I)*\[Beta] + 4*\[Beta]^2)*
       G[{0, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-4 - (65*I)*\[Beta] + 4*\[Beta]^2)*
       G[{0, 0, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-2 + (65*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-2 + (65*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-6 + (47*I)*\[Beta] + 6*\[Beta]^2)*
       G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-6 + (47*I)*\[Beta] + 6*\[Beta]^2)*
       G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-2 - (83*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-2 - (83*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-2 - (65*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-2 - (65*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-2 + (83*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-2 + (83*I)*\[Beta] + 2*\[Beta]^2)*
       G[{0, 0, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-6 - (47*I)*\[Beta] + 6*\[Beta]^2)*
       G[{0, 0, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-6 - (47*I)*\[Beta] + 6*\[Beta]^2)*
       G[{0, 0, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-3 + (65*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-3 + (65*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-7 + (61*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-7 + (61*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-1 - (69*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-1 - (69*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-5 + (51*I)*\[Beta] + 5*\[Beta]^2)*
       G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-5 + (51*I)*\[Beta] + 5*\[Beta]^2)*
       G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-7 + (29*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-7 + (29*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-3 + (73*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-3 + (73*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, -I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-1 + (79*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-1 + (79*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-7 + (93*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-7 + (93*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, -I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (10*(1 + \[Beta]^2)*(-1 - (13*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (10*(1 + \[Beta]^2)*(-1 - (13*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-3 - (65*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-3 - (65*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-1 + (69*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-1 + (69*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-7 - (61*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-7 - (61*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-1 - (79*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-1 - (79*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (10*(1 + \[Beta]^2)*(-1 + (13*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (10*(1 + \[Beta]^2)*(-1 + (13*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-7 - (93*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-7 - (93*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-5 - (51*I)*\[Beta] + 5*\[Beta]^2)*
       G[{0, I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-5 - (51*I)*\[Beta] + 5*\[Beta]^2)*
       G[{0, I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-3 - (73*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-3 - (73*I)*\[Beta] + 3*\[Beta]^2)*
       G[{0, I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (2*(1 + \[Beta]^2)*(-7 - (29*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (2*(1 + \[Beta]^2)*(-7 - (29*I)*\[Beta] + 7*\[Beta]^2)*
       G[{0, I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (13*(1 + \[Beta]^2)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (13*(1 + \[Beta]^2)*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-21 + (146*I)*\[Beta] + 21*\[Beta]^2)*
       G[{-I, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-21 + (146*I)*\[Beta] + 21*\[Beta]^2)*
       G[{-I, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-5 + (114*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-5 + (114*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, 0, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-17 + (138*I)*\[Beta] + 17*\[Beta]^2)*
       G[{-I, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-17 + (138*I)*\[Beta] + 17*\[Beta]^2)*
       G[{-I, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-19 + (118*I)*\[Beta] + 19*\[Beta]^2)*
       G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-19 + (118*I)*\[Beta] + 19*\[Beta]^2)*
       G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-15 + (158*I)*\[Beta] + 15*\[Beta]^2)*
       G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-15 + (158*I)*\[Beta] + 15*\[Beta]^2)*
       G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-9 + (122*I)*\[Beta] + 9*\[Beta]^2)*
       G[{-I, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-9 + (122*I)*\[Beta] + 9*\[Beta]^2)*
       G[{-I, 0, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-23 + (174*I)*\[Beta] + 23*\[Beta]^2)*
       G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-23 + (174*I)*\[Beta] + 23*\[Beta]^2)*
       G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (5*(1 + \[Beta]^2)*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (5*(1 + \[Beta]^2)*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-19 + (70*I)*\[Beta] + 19*\[Beta]^2)*
       G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-19 + (70*I)*\[Beta] + 19*\[Beta]^2)*
       G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-23 + (78*I)*\[Beta] + 23*\[Beta]^2)*
       G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-23 + (78*I)*\[Beta] + 23*\[Beta]^2)*
       G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-15 + (62*I)*\[Beta] + 15*\[Beta]^2)*
       G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-15 + (62*I)*\[Beta] + 15*\[Beta]^2)*
       G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-21 + (50*I)*\[Beta] + 21*\[Beta]^2)*
       G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-21 + (50*I)*\[Beta] + 21*\[Beta]^2)*
       G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (15*(-I + \[Beta])*(I + \[Beta])^3*G[{-I, -I, -I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (15*(-I + \[Beta])*(I + \[Beta])^3*G[{-I, -I, -I, -I, I}, 
        \[Beta]])/\[Beta]^2 + ((1 + \[Beta]^2)*(-27 + (70*I)*\[Beta] + 
        27*\[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-27 + (70*I)*\[Beta] + 27*\[Beta]^2)*
       G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-17 + (90*I)*\[Beta] + 17*\[Beta]^2)*
       G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-17 + (90*I)*\[Beta] + 17*\[Beta]^2)*
       G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-31 + (126*I)*\[Beta] + 31*\[Beta]^2)*
       G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-31 + (126*I)*\[Beta] + 31*\[Beta]^2)*
       G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (3*(1 + \[Beta]^2)*(-1 + (18*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (3*(1 + \[Beta]^2)*(-1 + (18*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-7 + (190*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-7 + (190*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-19 + (214*I)*\[Beta] + 19*\[Beta]^2)*
       G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-19 + (214*I)*\[Beta] + 19*\[Beta]^2)*
       G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-5 - (166*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-5 - (166*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-13 + (226*I)*\[Beta] + 13*\[Beta]^2)*
       G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-13 + (226*I)*\[Beta] + 13*\[Beta]^2)*
       G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-23 + (206*I)*\[Beta] + 23*\[Beta]^2)*
       G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-23 + (206*I)*\[Beta] + 23*\[Beta]^2)*
       G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (3*(1 + \[Beta]^2)*(-1 + (82*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (3*(1 + \[Beta]^2)*(-1 + (82*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-1 + (154*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-1 + (154*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (3*(1 + \[Beta]^2)*(-5 + (74*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (3*(1 + \[Beta]^2)*(-5 + (74*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((13 + (86*I)*\[Beta] + (86*I)*\[Beta]^3 - 13*\[Beta]^4)*
       G[{-I, I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-13 - (86*I)*\[Beta] + 13*\[Beta]^2)*
       G[{-I, I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (13*(1 + \[Beta]^2)*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (13*(1 + \[Beta]^2)*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-5 - (114*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, 0, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-5 - (114*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, 0, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-21 - (146*I)*\[Beta] + 21*\[Beta]^2)*
       G[{I, 0, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-21 - (146*I)*\[Beta] + 21*\[Beta]^2)*
       G[{I, 0, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-9 - (122*I)*\[Beta] + 9*\[Beta]^2)*
       G[{I, 0, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-9 - (122*I)*\[Beta] + 9*\[Beta]^2)*
       G[{I, 0, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (5*(1 + \[Beta]^2)*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (5*(1 + \[Beta]^2)*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-23 - (174*I)*\[Beta] + 23*\[Beta]^2)*
       G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-23 - (174*I)*\[Beta] + 23*\[Beta]^2)*
       G[{I, 0, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-17 - (138*I)*\[Beta] + 17*\[Beta]^2)*
       G[{I, 0, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-17 - (138*I)*\[Beta] + 17*\[Beta]^2)*
       G[{I, 0, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-15 - (158*I)*\[Beta] + 15*\[Beta]^2)*
       G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-15 - (158*I)*\[Beta] + 15*\[Beta]^2)*
       G[{I, 0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-19 - (118*I)*\[Beta] + 19*\[Beta]^2)*
       G[{I, 0, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-19 - (118*I)*\[Beta] + 19*\[Beta]^2)*
       G[{I, 0, I, I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-7 - (190*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-7 - (190*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-5 + (166*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-5 + (166*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-19 - (214*I)*\[Beta] + 19*\[Beta]^2)*
       G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-19 - (214*I)*\[Beta] + 19*\[Beta]^2)*
       G[{I, -I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-1 - (154*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-1 - (154*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-13 + (86*I)*\[Beta] + 13*\[Beta]^2)*
       G[{I, -I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-13 + (86*I)*\[Beta] + 13*\[Beta]^2)*
       G[{I, -I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (3*(1 + \[Beta]^2)*(-5 - (74*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (3*(1 + \[Beta]^2)*(-5 - (74*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-13 - (226*I)*\[Beta] + 13*\[Beta]^2)*
       G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-13 - (226*I)*\[Beta] + 13*\[Beta]^2)*
       G[{I, -I, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (3*(1 + \[Beta]^2)*(-1 - (82*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (3*(1 + \[Beta]^2)*(-1 - (82*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-23 - (206*I)*\[Beta] + 23*\[Beta]^2)*
       G[{I, -I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-23 - (206*I)*\[Beta] + 23*\[Beta]^2)*
       G[{I, -I, I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((19 + (70*I)*\[Beta] + (70*I)*\[Beta]^3 - 19*\[Beta]^4)*
       G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-19 - (70*I)*\[Beta] + 19*\[Beta]^2)*
       G[{I, I, 0, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-15 - (62*I)*\[Beta] + 15*\[Beta]^2)*
       G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((15 + (62*I)*\[Beta] + (62*I)*\[Beta]^3 - 15*\[Beta]^4)*
       G[{I, I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-23 - (78*I)*\[Beta] + 23*\[Beta]^2)*
       G[{I, I, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((23 + (78*I)*\[Beta] + (78*I)*\[Beta]^3 - 23*\[Beta]^4)*
       G[{I, I, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-17 - (90*I)*\[Beta] + 17*\[Beta]^2)*
       G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((17 + (90*I)*\[Beta] + (90*I)*\[Beta]^3 - 17*\[Beta]^4)*
       G[{I, I, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (3*(1 + \[Beta]^2)*(-1 - (18*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (3*(1 + \[Beta]^2)*(-1 - (18*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     ((1 + \[Beta]^2)*(-31 - (126*I)*\[Beta] + 31*\[Beta]^2)*
       G[{I, I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-31 - (126*I)*\[Beta] + 31*\[Beta]^2)*
       G[{I, I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-21 - (50*I)*\[Beta] + 21*\[Beta]^2)*
       G[{I, I, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     ((21 + (50*I)*\[Beta] + (50*I)*\[Beta]^3 - 21*\[Beta]^4)*
       G[{I, I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     ((27 + (70*I)*\[Beta] + (70*I)*\[Beta]^3 - 27*\[Beta]^4)*
       G[{I, I, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     ((1 + \[Beta]^2)*(-27 - (70*I)*\[Beta] + 27*\[Beta]^2)*
       G[{I, I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (15*(-I + \[Beta])^3*(I + \[Beta])*G[{I, I, I, I, -I}, \[Beta]])/
      \[Beta]^2 + (15*(-I + \[Beta])^3*(I + \[Beta])*G[{I, I, I, I, I}, 
        \[Beta]])/\[Beta]^2 - (((83*I)/6)*(1 + \[Beta]^2)*G[{0, -I}, \[Beta]]*
       Zeta[3])/\[Beta] + (((83*I)/6)*(1 + \[Beta]^2)*G[{0, I}, \[Beta]]*
       Zeta[3])/\[Beta] + ((37 + (166*I)*\[Beta] + (166*I)*\[Beta]^3 - 
        37*\[Beta]^4)*G[{-I, -I}, \[Beta]]*Zeta[3])/(12*\[Beta]^2) + 
     ((-37 - (166*I)*\[Beta] - (166*I)*\[Beta]^3 + 37*\[Beta]^4)*
       G[{-I, I}, \[Beta]]*Zeta[3])/(12*\[Beta]^2) + 
     ((-37 + (166*I)*\[Beta] + (166*I)*\[Beta]^3 + 37*\[Beta]^4)*
       G[{I, -I}, \[Beta]]*Zeta[3])/(12*\[Beta]^2) - 
     ((-37 + (166*I)*\[Beta] + (166*I)*\[Beta]^3 + 37*\[Beta]^4)*
       G[{I, I}, \[Beta]]*Zeta[3])/(12*\[Beta]^2)), 
 B[15] -> (2*(72 + Pi^2)*(-1 + \[Beta]^2)^2)/(3*(1 + \[Beta]^2)^2) + 
   (4*(-1 + \[Beta]^2)^2)/((1 + \[Beta]^2)^2*\[Epsilon]^2) - 
   ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{-I}, \[Beta]])/
    (1 + \[Beta]^2)^2 + ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
     G[{I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
   ((16*(-1 + \[Beta]^2)^2)/(1 + \[Beta]^2)^2 - 
     ((32*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{-I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((32*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{I}, \[Beta]])/(1 + \[Beta]^2)^2)/\[Epsilon] + 
   ((64*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, -I}, \[Beta]])/
    (1 + \[Beta]^2)^2 - ((64*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
     G[{0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
   ((64*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(I + \[Beta])^2 + 
   ((64*I)*\[Beta]*G[{-I, I}, \[Beta]])/(I + \[Beta])^2 - 
   ((64*I)*\[Beta]*G[{I, -I}, \[Beta]])/(-I + \[Beta])^2 + 
   ((64*I)*\[Beta]*G[{I, I}, \[Beta]])/(-I + \[Beta])^2 + 
   \[Epsilon]*((((-16*I)/3)*(72 + Pi^2)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{-I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     (((16*I)/3)*(72 + Pi^2)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((256*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*G[{-I, -I}, \[Beta]])/(I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{-I, I}, \[Beta]])/(I + \[Beta])^2 - 
     ((256*I)*\[Beta]*G[{I, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{I, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((128*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((128*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/
      (I + \[Beta])^2 - ((128*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/
      (I + \[Beta])^2 - ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((128*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((128*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((128*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((128*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(I + \[Beta])^2 + 
     ((128*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(I + \[Beta])^2 - 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((128*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*G[{I, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + (8*(-1 + \[Beta]^2)^2*(48 + Pi^2 - Zeta[3]))/
      (3*(1 + \[Beta]^2)^2)) + \[Epsilon]^2*
    ((((32*I)/3)*(72 + Pi^2)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     (((32*I)/3)*(72 + Pi^2)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     (((32*I)/3)*(72 + Pi^2)*\[Beta]*G[{-I, -I}, \[Beta]])/(I + \[Beta])^2 + 
     (((32*I)/3)*(72 + Pi^2)*\[Beta]*G[{-I, I}, \[Beta]])/(I + \[Beta])^2 - 
     (((32*I)/3)*(72 + Pi^2)*\[Beta]*G[{I, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     (((32*I)/3)*(72 + Pi^2)*\[Beta]*G[{I, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((512*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((512*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((512*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((512*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((512*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((512*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*G[{0, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((512*I)*\[Beta]*G[{-I, 0, -I}, \[Beta]])/
      (I + \[Beta])^2 - ((512*I)*\[Beta]*G[{-I, 0, I}, \[Beta]])/
      (I + \[Beta])^2 - ((512*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((512*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((512*I)*\[Beta]*G[{-I, I, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((512*I)*\[Beta]*G[{-I, I, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((512*I)*\[Beta]*G[{I, 0, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((512*I)*\[Beta]*G[{I, 0, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((512*I)*\[Beta]*G[{I, -I, -I}, \[Beta]])/(I + \[Beta])^2 + 
     ((512*I)*\[Beta]*G[{I, -I, I}, \[Beta]])/(I + \[Beta])^2 - 
     ((512*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((512*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*G[{I, I, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 + ((256*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*
       G[{0, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*G[{0, 0, 0, I}, \[Beta]])/
      (1 + \[Beta]^2)^2 - ((256*I)*\[Beta]*(-1 - (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (8*I)*\[Beta] + \[Beta]^2)*
       G[{0, 0, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, -I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (4*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (12*I)*\[Beta] + \[Beta]^2)*
       G[{0, I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*G[{-I, 0, 0, -I}, \[Beta]])/(I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{-I, 0, 0, I}, \[Beta]])/(I + \[Beta])^2 + 
     ((256*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (14*I)*\[Beta] + \[Beta]^2)*
       G[{-I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*G[{-I, -I, I, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{-I, -I, I, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{-I, I, 0, -I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((256*I)*\[Beta]*G[{-I, I, 0, I}, \[Beta]])/(-I + \[Beta])^2 - 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{-I, I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*G[{I, 0, 0, -I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{I, 0, 0, I}, \[Beta]])/(-I + \[Beta])^2 + 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 - (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, 0, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*G[{I, -I, 0, -I}, \[Beta]])/(I + \[Beta])^2 - 
     ((256*I)*\[Beta]*G[{I, -I, 0, I}, \[Beta]])/(I + \[Beta])^2 - 
     ((256*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 - (10*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, -I, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, -I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, 0, -I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*(-1 + (6*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, 0, I}, \[Beta]])/(1 + \[Beta]^2)^2 - 
     ((256*I)*\[Beta]*G[{I, I, -I, -I}, \[Beta]])/(I + \[Beta])^2 + 
     ((256*I)*\[Beta]*G[{I, I, -I, I}, \[Beta]])/(I + \[Beta])^2 - 
     ((256*I)*\[Beta]*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, I, -I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((256*I)*\[Beta]*(-1 + (14*I)*\[Beta] + \[Beta]^2)*
       G[{I, I, I, I}, \[Beta]])/(1 + \[Beta]^2)^2 + 
     ((-1 + \[Beta]^2)^2*(720*Pi^2 + 7*Pi^4 - 960*(-30 + Zeta[3])))/
      (90*(1 + \[Beta]^2)^2) - (((64*I)/3)*\[Beta]*(-1 + \[Beta]^2)*
       G[{-I}, \[Beta]]*(48 + Pi^2 - Zeta[3]))/(1 + \[Beta]^2)^2 + 
     (((64*I)/3)*\[Beta]*(-1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (48 + Pi^2 - Zeta[3]))/(1 + \[Beta]^2)^2), 
 B[16] -> (59 + 2*Pi^2)/8 + 3/(2*\[Epsilon]^2) + 17/(4*\[Epsilon]) + 
   \[Epsilon]*(65/16 + (49*Pi^2)/24 - Zeta[3]) + 
   \[Epsilon]^2*(-1117/32 + (7*Pi^4)/240 + Pi^2*(475/48 - 8*Log[2]) + 
     (151*Zeta[3])/6), B[17] -> ((38 + 3*Pi^2)*(-1 + \[Beta]^2))/
    (2*(1 + \[Beta]^2)) + (-1 + \[Beta]^2)/((1 + \[Beta]^2)*\[Epsilon]^2) - 
   (((2*I)/3)*(60*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*G[{-I}, \[Beta]])/
    (\[Beta] + \[Beta]^3) + 
   (((2*I)/3)*(60*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*G[{I}, \[Beta]])/
    (\[Beta] + \[Beta]^3) + ((5*(-1 + \[Beta]^2))/(1 + \[Beta]^2) - 
     ((8*I)*\[Beta]*G[{-I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((8*I)*\[Beta]*G[{I}, \[Beta]])/(1 + \[Beta]^2))/\[Epsilon] + 
   ((16*I)*\[Beta]*G[{0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
   ((16*I)*\[Beta]*G[{0, I}, \[Beta]])/(1 + \[Beta]^2) + 
   (8*(-I + \[Beta])*G[{-I, -I}, \[Beta]])/(I + \[Beta]) + 
   ((8*I - 8*\[Beta])*G[{-I, I}, \[Beta]])/(I + \[Beta]) - 
   (8*(I + \[Beta])*G[{I, -I}, \[Beta]])/(-I + \[Beta]) + 
   (8*(I + \[Beta])*G[{I, I}, \[Beta]])/(-I + \[Beta]) - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, -I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{-I, I, I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, -I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, -I, I}, \[Beta]])/\[Beta] - 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, -I}, \[Beta]])/\[Beta] + 
   ((4*I)*(1 + \[Beta]^2)*G[{I, I, I}, \[Beta]])/\[Beta] + 
   \[Epsilon]*((-4*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1}, \[Beta]])/
      (1 + \[Beta]^2) - (4*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1}, \[Beta]])/
      (1 + \[Beta]^2) - (((4*I)/3)*(-60*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((4*I)/3)*(-60*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*G[{0, I}, \[Beta]])/
      (\[Beta] + \[Beta]^3) + ((2*I)*Pi^2*(1 + \[Beta]^2)*
       G[{-I, -1}, \[Beta]])/\[Beta] + 
     (8*(-I + \[Beta])*(15*\[Beta] - I*Pi^2*(I + \[Beta])^2)*
       G[{-I, -I}, \[Beta]])/(3*\[Beta]*(I + \[Beta])) + 
     (8*(-I + \[Beta])*(-15*\[Beta] - (2*I)*Pi^2*(I + \[Beta])^2)*
       G[{-I, I}, \[Beta]])/(3*\[Beta]*(I + \[Beta])) + 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1}, \[Beta]])/\[Beta] - 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1}, \[Beta]])/\[Beta] + 
     (8*(I + \[Beta])*(-15*\[Beta] + (2*I)*Pi^2*(-I + \[Beta])^2)*
       G[{I, -I}, \[Beta]])/(3*\[Beta]*(-I + \[Beta])) + 
     (8*(I + \[Beta])*(15*\[Beta] + I*Pi^2*(-I + \[Beta])^2)*
       G[{I, I}, \[Beta]])/(3*\[Beta]*(-I + \[Beta])) - 
     ((2*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1}, \[Beta]])/\[Beta] - 
     (32*(-1 + \[Beta]^2)*G[{-1, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-1 + \[Beta]^2)*G[{-1, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-1 + \[Beta]^2)*G[{-1, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (32*(-1 + \[Beta]^2)*G[{-1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((32*I)*\[Beta]*G[{0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((32*I)*\[Beta]*G[{0, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (16*(-I + \[Beta])*G[{0, -I, -I}, \[Beta]])/(I + \[Beta]) + 
     (16*(-I + \[Beta])*G[{0, -I, I}, \[Beta]])/(I + \[Beta]) + 
     (16*(I + \[Beta])*G[{0, I, -I}, \[Beta]])/(-I + \[Beta]) - 
     (16*(I + \[Beta])*G[{0, I, I}, \[Beta]])/(-I + \[Beta]) - 
     (16*(-I + \[Beta])*G[{-I, 0, -I}, \[Beta]])/(I + \[Beta]) + 
     (16*(-I + \[Beta])*G[{-I, 0, I}, \[Beta]])/(I + \[Beta]) - 
     ((4*I)*(3 - (16*I)*\[Beta] + 6*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(3 - (16*I)*\[Beta] + 6*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(I + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, I, -I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     (4*(1 - I*\[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, I, I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     (16*(I + \[Beta])*G[{I, 0, -I}, \[Beta]])/(-I + \[Beta]) - 
     (16*(I + \[Beta])*G[{I, 0, I}, \[Beta]])/(-I + \[Beta]) + 
     (4*(1 + I*\[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -I, -I}, \[Beta]])/(\[Beta]*(I + \[Beta])) - 
     ((4*I)*(-I + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -I, I}, \[Beta]])/(\[Beta]*(I + \[Beta])) - 
     ((4*I)*(3 + (16*I)*\[Beta] + 6*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*(3 + (16*I)*\[Beta] + 6*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (32*(-1 + \[Beta]^2)*G[{1, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-1 + \[Beta]^2)*G[{1, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-1 + \[Beta]^2)*G[{1, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (32*(-1 + \[Beta]^2)*G[{1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{0, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{-I, I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((40*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((8*I)*(1 + \[Beta]^2)*G[{I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((24*I)*(1 + \[Beta]^2)*G[{I, I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 1, I, I}, \[Beta]])/\[Beta] + 
     (I*G[{-I}, \[Beta]]*(2*Pi^2*(-1 + (4*I)*\[Beta] - (4*I)*\[Beta]^3 + 
          \[Beta]^4*(-1 + Log[8]) + Log[8] + \[Beta]^2*Log[64]) + 7*Zeta[3] + 
        7*\[Beta]^4*Zeta[3] + 2*\[Beta]^2*(-76 + 7*Zeta[3])))/
      (\[Beta] + \[Beta]^3) - (I*G[{I}, \[Beta]]*
       (2*Pi^2*(-1 - (4*I)*\[Beta] + (4*I)*\[Beta]^3 + 
          \[Beta]^4*(-1 + Log[8]) + Log[8] + \[Beta]^2*Log[64]) + 7*Zeta[3] + 
        7*\[Beta]^4*Zeta[3] + 2*\[Beta]^2*(-76 + 7*Zeta[3])))/
      (\[Beta] + \[Beta]^3) + 
     (Pi^2*(-69 + \[Beta]^2*(21 - 72*Log[2]) + 72*Log[2]) - 
       2*(-1 + \[Beta]^2)*(-195 + 44*Zeta[3]))/(6*(1 + \[Beta]^2))) + 
   \[Epsilon]^2*((16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1}, \[Beta]])/
      (1 + \[Beta]^2) - (32*Pi^2*(-1 + \[Beta]^2)*G[{-1, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*Pi^2*(-1 + \[Beta]^2)*G[{-1, I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 1}, \[Beta]])/(1 + \[Beta]^2) + 
     (8*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -1}, \[Beta]])/
      (1 + \[Beta]^2) + (8*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 1}, \[Beta]])/(1 + \[Beta]^2) + 
     (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1}, \[Beta]])/
      (1 + \[Beta]^2) - (32*Pi^2*(-1 + \[Beta]^2)*G[{1, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (32*Pi^2*(-1 + \[Beta]^2)*G[{1, I}, \[Beta]])/
      (1 + \[Beta]^2) + (16*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 1}, \[Beta]])/(1 + \[Beta]^2) - 
     (160*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (160*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (160*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (160*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (((8*I)/3)*(60*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((8*I)/3)*(60*\[Beta]^2 + Pi^2*(1 + \[Beta]^2)^2)*
       G[{0, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, -1}, \[Beta]])/\[Beta] + 
     (16*(-I + \[Beta])*(-15*\[Beta] - I*Pi^2*(I + \[Beta])^2)*
       G[{0, -I, -I}, \[Beta]])/(3*\[Beta]*(I + \[Beta])) + 
     (16*(-I + \[Beta])*(15*\[Beta] - (2*I)*Pi^2*(I + \[Beta])^2)*
       G[{0, -I, I}, \[Beta]])/(3*\[Beta]*(I + \[Beta])) + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, -I, 1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, -1}, \[Beta]])/\[Beta] + 
     (16*(I + \[Beta])*(15*\[Beta] + (2*I)*Pi^2*(-I + \[Beta])^2)*
       G[{0, I, -I}, \[Beta]])/(3*\[Beta]*(-I + \[Beta])) + 
     (16*(I + \[Beta])*(-15*\[Beta] + I*Pi^2*(-I + \[Beta])^2)*
       G[{0, I, I}, \[Beta]])/(3*\[Beta]*(-I + \[Beta])) - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{0, I, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, -1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -1, 1}, \[Beta]])/\[Beta] - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, -1}, \[Beta]])/\[Beta] + 
     (16*(1 + I*\[Beta])*((15*I)*\[Beta] + 2*Pi^2*(I + \[Beta])^2)*
       G[{-I, 0, -I}, \[Beta]])/(3*\[Beta]*(I + \[Beta])) + 
     (16*(1 + I*\[Beta])*((-15*I)*\[Beta] + Pi^2*(I + \[Beta])^2)*
       G[{-I, 0, I}, \[Beta]])/(3*\[Beta]*(I + \[Beta])) - 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 0, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, -1}, \[Beta]])/\[Beta] - 
     (((2*I)/3)*(17*Pi^2*(1 + \[Beta]^2)^2 + 6*(9 - (80*I)*\[Beta] + 
          18*\[Beta]^2 + (80*I)*\[Beta]^3 + 9*\[Beta]^4))*
       G[{-I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*(31*Pi^2*(1 + \[Beta]^2)^2 - 6*(9 - (80*I)*\[Beta] + 
          18*\[Beta]^2 + (80*I)*\[Beta]^3 + 9*\[Beta]^4))*
       G[{-I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, -I, 1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, -1}, \[Beta]])/\[Beta] + 
     (2*(1 - I*\[Beta])*(21*Pi^2*(-I + \[Beta])^2 - 
        2*(-9 + (22*I)*\[Beta] + 9*\[Beta]^2))*G[{-I, I, -I}, \[Beta]])/
      (\[Beta]*(-I + \[Beta])) + (2*(1 - I*\[Beta])*
       (11*Pi^2*(-I + \[Beta])^2 + 2*(-9 + (22*I)*\[Beta] + 9*\[Beta]^2))*
       G[{-I, I, I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, I, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -1}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, I}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{-I, 1, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -1, 1}, \[Beta]])/\[Beta] + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, -1}, \[Beta]])/\[Beta] - 
     (((16*I)/3)*(I + \[Beta])*((15*I)*\[Beta] + Pi^2*(-I + \[Beta])^2)*
       G[{I, 0, -I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) - 
     (((16*I)/3)*(I + \[Beta])*((-15*I)*\[Beta] + 2*Pi^2*(-I + \[Beta])^2)*
       G[{I, 0, I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     ((4*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 0, 1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, -I, -1}, \[Beta]])/\[Beta] + 
     (2*(1 + I*\[Beta])*(11*Pi^2*(I + \[Beta])^2 + 
        2*(-9 - (22*I)*\[Beta] + 9*\[Beta]^2))*G[{I, -I, -I}, \[Beta]])/
      (\[Beta]*(I + \[Beta])) + (2*(1 + I*\[Beta])*(18 + (44*I)*\[Beta] - 
        18*\[Beta]^2 + 21*Pi^2*(I + \[Beta])^2)*G[{I, -I, I}, \[Beta]])/
      (\[Beta]*(I + \[Beta])) - ((16*I)*Pi^2*(1 + \[Beta]^2)*
       G[{I, -I, 1}, \[Beta]])/\[Beta] - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, -1}, \[Beta]])/\[Beta] + 
     (((2*I)/3)*(31*Pi^2*(1 + \[Beta]^2)^2 - 6*(9 + (80*I)*\[Beta] + 
          18*\[Beta]^2 - (80*I)*\[Beta]^3 + 9*\[Beta]^4))*
       G[{I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*(17*Pi^2*(1 + \[Beta]^2)^2 + 6*(9 + (80*I)*\[Beta] + 
          18*\[Beta]^2 - (80*I)*\[Beta]^3 + 9*\[Beta]^4))*
       G[{I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, I, 1}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -1}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, I}, \[Beta]])/\[Beta] + 
     ((8*I)*Pi^2*(1 + \[Beta]^2)*G[{I, 1, 1}, \[Beta]])/\[Beta] - 
     (160*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (160*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (160*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (160*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -1, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{-1, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{-1, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{-1, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (256*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (256*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{-1, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (256*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (256*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 1, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{-1, 1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{-1, 1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{0, -1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{0, -1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, -1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((64*I)*\[Beta]*G[{0, 0, 0, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((64*I)*\[Beta]*G[{0, 0, 0, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (32*(-I + \[Beta])*G[{0, 0, -I, -I}, \[Beta]])/(I + \[Beta]) - 
     (32*(-I + \[Beta])*G[{0, 0, -I, I}, \[Beta]])/(I + \[Beta]) - 
     (32*(I + \[Beta])*G[{0, 0, I, -I}, \[Beta]])/(-I + \[Beta]) + 
     (32*(I + \[Beta])*G[{0, 0, I, I}, \[Beta]])/(-I + \[Beta]) + 
     (32*(-I + \[Beta])*G[{0, -I, 0, -I}, \[Beta]])/(I + \[Beta]) - 
     (32*(-I + \[Beta])*G[{0, -I, 0, I}, \[Beta]])/(I + \[Beta]) - 
     ((8*I)*(3 + (16*I)*\[Beta] - 10*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{0, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(3 + (16*I)*\[Beta] - 10*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{0, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(3 + (8*I)*\[Beta] + 6*\[Beta]^2 - (8*I)*\[Beta]^3 + 3*\[Beta]^4)*
       G[{0, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 + (8*I)*\[Beta] + 6*\[Beta]^2 - (8*I)*\[Beta]^3 + 3*\[Beta]^4)*
       G[{0, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (32*(I + \[Beta])*G[{0, I, 0, -I}, \[Beta]])/(-I + \[Beta]) + 
     (32*(I + \[Beta])*G[{0, I, 0, I}, \[Beta]])/(-I + \[Beta]) + 
     ((8*I)*(3 - (8*I)*\[Beta] + 6*\[Beta]^2 + (8*I)*\[Beta]^3 + 3*\[Beta]^4)*
       G[{0, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 - (8*I)*\[Beta] + 6*\[Beta]^2 + (8*I)*\[Beta]^3 + 3*\[Beta]^4)*
       G[{0, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 - (16*I)*\[Beta] - 10*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{0, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(3 - (16*I)*\[Beta] - 10*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{0, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{0, 1, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{0, 1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (32*(-I + \[Beta])*G[{-I, 0, 0, -I}, \[Beta]])/(I + \[Beta]) - 
     (32*(-I + \[Beta])*G[{-I, 0, 0, I}, \[Beta]])/(I + \[Beta]) + 
     ((8*I)*(3 - (16*I)*\[Beta] + 6*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, 0, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 - (16*I)*\[Beta] + 6*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, 0, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (8*(1 - I*\[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 0, I, -I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     ((8*I)*(I + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 0, I, I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     ((8*I)*(3 - (16*I)*\[Beta] + 6*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 - (16*I)*\[Beta] + 6*\[Beta]^2 + (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, -I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(9 - (40*I)*\[Beta] + 2*\[Beta]^2 + (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{-I, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(9 - (40*I)*\[Beta] + 2*\[Beta]^2 + (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{-I, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(I + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -I, I, -I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     (8*(1 - I*\[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -I, I, I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     (8*(1 - I*\[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, I, 0, -I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) + 
     ((8*I)*(I + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, I, 0, I}, \[Beta]])/(\[Beta]*(-I + \[Beta])) - 
     ((8*I)*(9 - (40*I)*\[Beta] + 2*\[Beta]^2 + (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{-I, I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(9 - (40*I)*\[Beta] + 2*\[Beta]^2 + (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{-I, I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(15 - (56*I)*\[Beta] - 18*\[Beta]^2 + (56*I)*\[Beta]^3 + 
        15*\[Beta]^4)*G[{-I, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(15 - (56*I)*\[Beta] - 18*\[Beta]^2 + (56*I)*\[Beta]^3 + 
        15*\[Beta]^4)*G[{-I, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, 1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, 1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, 1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 - (12*I)*\[Beta] - 2*\[Beta]^2 + (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{-I, 1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, -1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, -1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, -1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, -1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     (32*(I + \[Beta])*G[{I, 0, 0, -I}, \[Beta]])/(-I + \[Beta]) + 
     (32*(I + \[Beta])*G[{I, 0, 0, I}, \[Beta]])/(-I + \[Beta]) - 
     ((8*I)*(-I + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 0, -I, -I}, \[Beta]])/(\[Beta]*(I + \[Beta])) + 
     (8*(1 + I*\[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 0, -I, I}, \[Beta]])/(\[Beta]*(I + \[Beta])) + 
     ((8*I)*(3 + (16*I)*\[Beta] + 6*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, 0, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 + (16*I)*\[Beta] + 6*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, 0, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(-I + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -I, 0, -I}, \[Beta]])/(\[Beta]*(I + \[Beta])) + 
     (8*(1 + I*\[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -I, 0, I}, \[Beta]])/(\[Beta]*(I + \[Beta])) + 
     ((8*I)*(15 + (56*I)*\[Beta] - 18*\[Beta]^2 - (56*I)*\[Beta]^3 + 
        15*\[Beta]^4)*G[{I, -I, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(15 + (56*I)*\[Beta] - 18*\[Beta]^2 - (56*I)*\[Beta]^3 + 
        15*\[Beta]^4)*G[{I, -I, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(9 + (40*I)*\[Beta] + 2*\[Beta]^2 - (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{I, -I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(9 + (40*I)*\[Beta] + 2*\[Beta]^2 - (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{I, -I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(3 + (16*I)*\[Beta] + 6*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, 0, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((8*I)*(3 + (16*I)*\[Beta] + 6*\[Beta]^2 - (16*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, I, 0, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (8*(1 + I*\[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, I, -I, -I}, \[Beta]])/(\[Beta]*(I + \[Beta])) - 
     ((8*I)*(-I + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, I, -I, I}, \[Beta]])/(\[Beta]*(I + \[Beta])) - 
     ((8*I)*(9 + (40*I)*\[Beta] + 2*\[Beta]^2 - (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{I, I, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((8*I)*(9 + (40*I)*\[Beta] + 2*\[Beta]^2 - (40*I)*\[Beta]^3 + 
        9*\[Beta]^4)*G[{I, I, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, 1, -I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, 1, -I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, 1, I, -I}, \[Beta]])/(\[Beta] + \[Beta]^3) - 
     ((16*I)*(3 + (12*I)*\[Beta] - 2*\[Beta]^2 - (12*I)*\[Beta]^3 + 
        3*\[Beta]^4)*G[{I, 1, I, I}, \[Beta]])/(\[Beta] + \[Beta]^3) + 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -1, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -1, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 0, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{1, 0, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{1, 0, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 0, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (64*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{1, -I, 0, I}, \[Beta]])/
      (1 + \[Beta]^2) - (256*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, -I, -I}, \[Beta]])/(1 + \[Beta]^2) + 
     (256*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, -I, I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, -I, I, -I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, -I, I, I}, \[Beta]])/
      (1 + \[Beta]^2) - (64*(-1 + \[Beta]^2)*G[{1, I, 0, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (64*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, 0, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, -I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (256*(-1 + \[Beta])*(1 + \[Beta])*G[{1, I, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (256*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, I, I, I}, \[Beta]])/(1 + \[Beta]^2) + 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1, -I, -I}, \[Beta]])/
      (1 + \[Beta]^2) - (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 1, -I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     (128*(-1 + \[Beta])*(1 + \[Beta])*G[{1, 1, I, -I}, \[Beta]])/
      (1 + \[Beta]^2) + (128*(-1 + \[Beta])*(1 + \[Beta])*
       G[{1, 1, I, I}, \[Beta]])/(1 + \[Beta]^2) - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, -I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{0, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{0, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{0, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{0, I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, -1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, -1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -1, 1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, -1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, -I, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, 0, I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, 0, I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 0, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, -I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{-I, -I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{-I, -I, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, -I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{-I, I, 0, 0, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, 0, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((304*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((304*I)*(1 + \[Beta]^2)*G[{-I, I, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, -I, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{-I, I, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{-I, I, I, -I, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{-I, I, I, I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -1, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, 0, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, -I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{-I, 1, I, 0, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, I, -I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{-I, 1, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{-I, 1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, 0, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, -1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, -1, 1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, -1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, 0, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, -I, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, 0, I, 0, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, 0, I, -I, I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, -I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, 0, I, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 0, 1, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, -1, I, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, -I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((80*I)*(1 + \[Beta]^2)*G[{I, -I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, -I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((208*I)*(1 + \[Beta]^2)*G[{I, -I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((304*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((304*I)*(1 + \[Beta]^2)*G[{I, -I, I, I, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, -I, 1, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, -1, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, 0, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, 0, -I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, 0, I, I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, -I, 0, I}, \[Beta]])/\[Beta] + 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, -I}, \[Beta]])/\[Beta] - 
     ((144*I)*(1 + \[Beta]^2)*G[{I, I, -I, -I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, -I, I, I}, \[Beta]])/\[Beta] + 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, -I}, \[Beta]])/\[Beta] - 
     ((48*I)*(1 + \[Beta]^2)*G[{I, I, I, 0, I}, \[Beta]])/\[Beta] + 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, -I}, \[Beta]])/\[Beta] - 
     ((16*I)*(1 + \[Beta]^2)*G[{I, I, I, -I, I}, \[Beta]])/\[Beta] - 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, I, I, -I}, \[Beta]])/\[Beta] + 
     ((112*I)*(1 + \[Beta]^2)*G[{I, I, I, I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, I, 1, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -1, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, 0, -I, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, 0, -I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, 0, I, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, 0, I, I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, 0, -I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, -I, 0, I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I, -I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, 1, -I, -I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, -I, I, I}, \[Beta]])/\[Beta] - 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, 0, -I}, \[Beta]])/\[Beta] + 
     ((32*I)*(1 + \[Beta]^2)*G[{I, 1, I, 0, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, I, -I, I}, \[Beta]])/\[Beta] + 
     ((128*I)*(1 + \[Beta]^2)*G[{I, 1, I, I, -I}, \[Beta]])/\[Beta] - 
     ((128*I)*(1 + \[Beta]^2)*G[{I, 1, I, I, I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, -I, -I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, -I, I}, \[Beta]])/\[Beta] - 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, I, -I}, \[Beta]])/\[Beta] + 
     ((64*I)*(1 + \[Beta]^2)*G[{I, 1, 1, I, I}, \[Beta]])/\[Beta] + 
     (4*(-1 + \[Beta]^2)*G[{-1}, \[Beta]]*(5*Pi^2*(-1 + Log[4]) + 
        21*Zeta[3]))/(1 + \[Beta]^2) + (4*(-1 + \[Beta]^2)*G[{1}, \[Beta]]*
       (5*Pi^2*(-1 + Log[4]) + 21*Zeta[3]))/(1 + \[Beta]^2) - 
     ((2*I)*G[{-I, -1}, \[Beta]]*(Pi^2*(-3 + (12*I)*\[Beta] - 
          (12*I)*\[Beta]^3 + \[Beta]^2*(2 + 20*Log[2]) + 
          \[Beta]^4*(-3 + Log[1024]) + Log[1024]) + 21*(1 + \[Beta]^2)^2*
         Zeta[3]))/(\[Beta] + \[Beta]^3) - 
     ((2*I)*G[{-I, 1}, \[Beta]]*(Pi^2*(-3 + (12*I)*\[Beta] - 
          (12*I)*\[Beta]^3 + \[Beta]^2*(2 + 20*Log[2]) + 
          \[Beta]^4*(-3 + Log[1024]) + Log[1024]) + 21*(1 + \[Beta]^2)^2*
         Zeta[3]))/(\[Beta] + \[Beta]^3) + 
     ((2*I)*G[{I, -1}, \[Beta]]*(Pi^2*(-3 - (12*I)*\[Beta] + 
          (12*I)*\[Beta]^3 + \[Beta]^2*(2 + 20*Log[2]) + 
          \[Beta]^4*(-3 + Log[1024]) + Log[1024]) + 21*(1 + \[Beta]^2)^2*
         Zeta[3]))/(\[Beta] + \[Beta]^3) + 
     ((2*I)*G[{I, 1}, \[Beta]]*(Pi^2*(-3 - (12*I)*\[Beta] + 
          (12*I)*\[Beta]^3 + \[Beta]^2*(2 + 20*Log[2]) + 
          \[Beta]^4*(-3 + Log[1024]) + Log[1024]) + 21*(1 + \[Beta]^2)^2*
         Zeta[3]))/(\[Beta] + \[Beta]^3) + 
     (211*Pi^4*(-1 + \[Beta]^2) + 36*Pi^2*(-129 + 184*Log[2] - 112*Log[2]^2 + 
         \[Beta]^2*(-15 - 56*Log[2] + 112*Log[2]^2)) - 
       24*(-1 + \[Beta]^2)*(-633 + 12*Log[2]^4 + 288*PolyLog[4, 1/2] + 
         220*Zeta[3]))/(72*(1 + \[Beta]^2)) - 
     (((4*I)/3)*G[{I, I}, \[Beta]]*(Pi^2*(-6 - (25*I)*\[Beta] + 
          (25*I)*\[Beta]^3 + 18*Log[2] + \[Beta]^2*(2 + 36*Log[2]) + 
          6*\[Beta]^4*(-1 + Log[8])) + 3*(I + \[Beta])^2*
         (-7*Zeta[3] + 7*\[Beta]^2*Zeta[3] - (2*I)*\[Beta]*
           (-19 + 7*Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     (((4*I)/3)*G[{-I, -I}, \[Beta]]*
       (Pi^2*(-6 + (25*I)*\[Beta] - (25*I)*\[Beta]^3 + 18*Log[2] + 
          \[Beta]^2*(2 + 36*Log[2]) + 6*\[Beta]^4*(-1 + Log[8])) + 
        3*(-I + \[Beta])^2*(-7*Zeta[3] + 7*\[Beta]^2*Zeta[3] + 
          (2*I)*\[Beta]*(-19 + 7*Zeta[3]))))/(\[Beta] + \[Beta]^3) - 
     (((2*I)/3)*G[{0, I}, \[Beta]]*(2*Pi^2*(-3 + (12*I)*\[Beta] - 
          (12*I)*\[Beta]^3 + \[Beta]^4*(-3 + Log[512]) + Log[512] + 
          2*\[Beta]^2*(2 + Log[512])) + 3*(7*Zeta[3] + 7*\[Beta]^4*Zeta[3] + 
          2*\[Beta]^2*(76 + 7*Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     (((2*I)/3)*G[{0, -I}, \[Beta]]*(2*Pi^2*(-3 - (12*I)*\[Beta] + 
          (12*I)*\[Beta]^3 + \[Beta]^4*(-3 + Log[512]) + Log[512] + 
          2*\[Beta]^2*(2 + Log[512])) + 3*(7*Zeta[3] + 7*\[Beta]^4*Zeta[3] + 
          2*\[Beta]^2*(76 + 7*Zeta[3]))))/(\[Beta] + \[Beta]^3) - 
     (((4*I)/3)*G[{I, -I}, \[Beta]]*(Pi^2*(-12 - (47*I)*\[Beta] + 
          (47*I)*\[Beta]^3 + 36*Log[2] + 2*\[Beta]^2*(5 + 36*Log[2]) + 
          12*\[Beta]^4*(-1 + Log[8])) + 6*(I + \[Beta])^2*
         (-7*Zeta[3] + 7*\[Beta]^2*Zeta[3] - I*\[Beta]*(19 + 14*Zeta[3]))))/
      (\[Beta] + \[Beta]^3) + (((4*I)/3)*G[{-I, I}, \[Beta]]*
       (Pi^2*(-12 + (47*I)*\[Beta] - (47*I)*\[Beta]^3 + 36*Log[2] + 
          2*\[Beta]^2*(5 + 36*Log[2]) + 12*\[Beta]^4*(-1 + Log[8])) + 
        6*(-I + \[Beta])^2*(-7*Zeta[3] + 7*\[Beta]^2*Zeta[3] + 
          I*\[Beta]*(19 + 14*Zeta[3]))))/(\[Beta] + \[Beta]^3) + 
     ((I/90)*G[{I}, \[Beta]]*(131*Pi^4*(1 + \[Beta]^2)^2 + 
        180*Pi^2*(3 - 9*Log[2] + 14*Log[2]^2 + \[Beta]^4*(3 - 9*Log[2] + 
            14*Log[2]^2) + \[Beta]^2*(-4 + 28*Log[2]^2 + Log[64]) - 
          (4*I)*\[Beta]*(-5 + Log[512]) + (4*I)*\[Beta]^3*(-5 + Log[512])) - 
        30*(6*Log[2]^4 + 144*PolyLog[4, 1/2] + 63*Zeta[3] + 
          (252*I)*\[Beta]*Zeta[3] - (252*I)*\[Beta]^3*Zeta[3] + 
          3*\[Beta]^4*(2*Log[2]^4 + 48*PolyLog[4, 1/2] + 21*Zeta[3]) + 
          2*\[Beta]^2*(6*Log[2]^4 + 144*PolyLog[4, 1/2] - 
            13*(60 + Zeta[3])))))/(\[Beta] + \[Beta]^3) - 
     ((I/90)*G[{-I}, \[Beta]]*(131*Pi^4*(1 + \[Beta]^2)^2 + 
        180*Pi^2*(3 - 9*Log[2] + 14*Log[2]^2 + \[Beta]^4*(3 - 9*Log[2] + 
            14*Log[2]^2) + \[Beta]^2*(-4 + 28*Log[2]^2 + Log[64]) + 
          (4*I)*\[Beta]*(-5 + Log[512]) - (4*I)*\[Beta]^3*(-5 + Log[512])) - 
        30*(6*Log[2]^4 + 144*PolyLog[4, 1/2] + 63*Zeta[3] - 
          (252*I)*\[Beta]*Zeta[3] + (252*I)*\[Beta]^3*Zeta[3] + 
          3*\[Beta]^4*(2*Log[2]^4 + 48*PolyLog[4, 1/2] + 21*Zeta[3]) + 
          2*\[Beta]^2*(6*Log[2]^4 + 144*PolyLog[4, 1/2] - 
            13*(60 + Zeta[3])))))/(\[Beta] + \[Beta]^3)), 
 B[18] -> -4 + Pi^2*(-1/2 + \[Beta]^2) - \[Epsilon]^(-2) - 
   ((4*I)*(-1 + \[Beta]^2)*G[{-I}, \[Beta]])/\[Beta] + 
   ((4*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{I}, \[Beta]])/\[Beta] + 
   (-2 - ((2*I)*(-1 + \[Beta]^2)*G[{-I}, \[Beta]])/\[Beta] + 
     ((2*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{I}, \[Beta]])/\[Beta])/
    \[Epsilon] + ((4*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{0, -I}, \[Beta]])/
    \[Beta] - ((4*I)*(-1 + \[Beta]^2)*G[{0, I}, \[Beta]])/\[Beta] + 
   (2*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{-I, -I}, \[Beta]])/
    \[Beta]^2 - (2*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
     G[{-I, I}, \[Beta]])/\[Beta]^2 - 
   (2*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{I, -I}, \[Beta]])/
    \[Beta]^2 + (2*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
     G[{I, I}, \[Beta]])/\[Beta]^2 + 
   \[Epsilon]*(-8 - (Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*G[{-1}, \[Beta]])/
      \[Beta]^2 + ((-1 + \[Beta]^2)*((-8*I)*\[Beta] + 
        Pi^2*(-2 + I*\[Beta] + 2*\[Beta]^2))*G[{-I}, \[Beta]])/\[Beta]^2 + 
     ((-1 + \[Beta]^2)*((8*I)*\[Beta] + Pi^2*(-2 - I*\[Beta] + 2*\[Beta]^2))*
       G[{I}, \[Beta]])/\[Beta]^2 - (Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*
       G[{1}, \[Beta]])/\[Beta]^2 + ((8*I)*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, -I}, \[Beta]])/\[Beta] - ((8*I)*(-1 + \[Beta]^2)*
       G[{0, I}, \[Beta]])/\[Beta] + (4*(-1 + \[Beta])*(-I + \[Beta])^2*
       (1 + \[Beta])*G[{-I, -I}, \[Beta]])/\[Beta]^2 - 
     (4*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{-I, I}, \[Beta]])/
      \[Beta]^2 - (4*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{I, -I}, \[Beta]])/\[Beta]^2 + (4*(-1 + \[Beta])*(I + \[Beta])^2*
       (1 + \[Beta])*G[{I, I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta]^2)^2*G[{-1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta]^2)^2*G[{-1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta]^2)^2*G[{-1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta]^2)^2*G[{-1, I, I}, \[Beta]])/\[Beta]^2 - 
     ((8*I)*(-1 + \[Beta]^2)*G[{0, 0, -I}, \[Beta]])/\[Beta] + 
     ((8*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, I}, \[Beta]])/\[Beta] - 
     (4*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (4*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{0, -I, I}, \[Beta]])/
      \[Beta]^2 + (4*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (4*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{0, I, I}, \[Beta]])/
      \[Beta]^2 - (4*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (4*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{-I, 0, I}, \[Beta]])/
      \[Beta]^2 + (16*(-1 + \[Beta]^2)^2*G[{-I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (16*(-1 + \[Beta]^2)^2*G[{-I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{-I, I, -I}, \[Beta]])/
      \[Beta]^2 + (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, I, I}, \[Beta]])/\[Beta]^2 + 
     (4*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{I, 0, -I}, \[Beta]])/
      \[Beta]^2 - (4*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{I, -I, I}, \[Beta]])/
      \[Beta]^2 - (16*(-1 + \[Beta]^2)^2*G[{I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{I, I, I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta]^2)^2*G[{1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta]^2)^2*G[{1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta]^2)^2*G[{1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta]^2)^2*G[{1, I, I}, \[Beta]])/\[Beta]^2 - 
     Pi^2*(-1 + 2*\[Beta]^2)*(-1 + Log[16]) + (44*Zeta[3])/3) + 
   \[Epsilon]^2*(-16 + (Pi^4*(-127 + 84*\[Beta]^2))/72 + 
     (4*Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*G[{-1, -1}, \[Beta]])/
      \[Beta]^2 - (8*Pi^2*(-1 + \[Beta]^2)^2*G[{-1, -I}, \[Beta]])/
      \[Beta]^2 - (8*Pi^2*(-1 + \[Beta]^2)^2*G[{-1, I}, \[Beta]])/\[Beta]^2 + 
     (4*Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*G[{-1, 1}, \[Beta]])/
      \[Beta]^2 + (2*Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*
       G[{0, -1}, \[Beta]])/\[Beta]^2 - 
     (2*(-1 + \[Beta]^2)*((-24*I)*\[Beta] + Pi^2*(-6 - (5*I)*\[Beta] + 
          6*\[Beta]^2))*G[{0, -I}, \[Beta]])/(3*\[Beta]^2) - 
     (2*(-1 + \[Beta]^2)*((24*I)*\[Beta] + Pi^2*(-6 + (5*I)*\[Beta] + 
          6*\[Beta]^2))*G[{0, I}, \[Beta]])/(3*\[Beta]^2) + 
     (2*Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*G[{0, 1}, \[Beta]])/\[Beta]^2 - 
     (2*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -1}, \[Beta]])/\[Beta]^2 + ((-1 + \[Beta])*(1 + \[Beta])*
       (24*(-I + \[Beta])^2 + Pi^2*(-25 + (14*I)*\[Beta] + 25*\[Beta]^2))*
       G[{-I, -I}, \[Beta]])/(3*\[Beta]^2) + 
     ((-1 + \[Beta])*(1 + \[Beta])*(-24*(-I + \[Beta])^2 + 
        Pi^2*(-47 + (34*I)*\[Beta] + 47*\[Beta]^2))*G[{-I, I}, \[Beta]])/
      (3*\[Beta]^2) - (2*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       (-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*G[{-I, 1}, \[Beta]])/\[Beta]^2 - 
     (2*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -1}, \[Beta]])/\[Beta]^2 + ((-1 + \[Beta])*(1 + \[Beta])*
       (-24*(I + \[Beta])^2 + Pi^2*(-47 - (34*I)*\[Beta] + 47*\[Beta]^2))*
       G[{I, -I}, \[Beta]])/(3*\[Beta]^2) + 
     ((-1 + \[Beta])*(1 + \[Beta])*(24*(I + \[Beta])^2 + 
        Pi^2*(-25 - (14*I)*\[Beta] + 25*\[Beta]^2))*G[{I, I}, \[Beta]])/
      (3*\[Beta]^2) - (2*Pi^2*(-1 + \[Beta])*(1 + \[Beta])*
       (-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*G[{I, 1}, \[Beta]])/\[Beta]^2 + 
     (4*Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*G[{1, -1}, \[Beta]])/
      \[Beta]^2 - (8*Pi^2*(-1 + \[Beta]^2)^2*G[{1, -I}, \[Beta]])/\[Beta]^2 - 
     (8*Pi^2*(-1 + \[Beta]^2)^2*G[{1, I}, \[Beta]])/\[Beta]^2 + 
     (4*Pi^2*(-1 + \[Beta])^2*(1 + \[Beta])^2*G[{1, 1}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{-1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{-1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{-1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{-1, I, I}, \[Beta]])/\[Beta]^2 - 
     ((16*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, -I}, \[Beta]])/\[Beta] + 
     ((16*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, I}, \[Beta]])/\[Beta] - 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{0, -I, I}, \[Beta]])/
      \[Beta]^2 + (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{0, I, I}, \[Beta]])/
      \[Beta]^2 - (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*G[{-I, 0, I}, \[Beta]])/
      \[Beta]^2 + (32*(-1 + \[Beta]^2)^2*G[{-I, -I, -I}, \[Beta]])/
      \[Beta]^2 - (32*(-1 + \[Beta]^2)^2*G[{-I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{-I, I, I}, \[Beta]])/
      \[Beta]^2 + (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*G[{I, 0, I}, \[Beta]])/
      \[Beta]^2 + (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{1, I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-1, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-1, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-1, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-1, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{-1, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{-1, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{-1, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{-1, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{-1, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{-1, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (64*(-1 + \[Beta]^2)^2*G[{-1, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(-1 + \[Beta]^2)^2*G[{-1, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-1, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-1, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{-1, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{-1, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-1, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-1, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(-1 + \[Beta]^2)^2*G[{-1, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(-1 + \[Beta]^2)^2*G[{-1, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-1, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-1, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-1, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-1, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{0, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{0, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{0, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{0, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     ((16*I)*(-1 + \[Beta])*(1 + \[Beta])*G[{0, 0, 0, -I}, \[Beta]])/
      \[Beta] - ((16*I)*(-1 + \[Beta])*(1 + \[Beta])*
       G[{0, 0, 0, I}, \[Beta]])/\[Beta] + 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{0, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{0, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{0, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{0, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{0, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{0, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta])*(1 + \[Beta])*(-1 - I*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta])*(1 + \[Beta])*(-1 - I*\[Beta] + \[Beta]^2)*
       G[{0, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{0, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{0, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{0, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{0, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{0, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{0, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta])*(1 + \[Beta])*(-1 + I*\[Beta] + \[Beta]^2)*
       G[{0, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta])*(1 + \[Beta])*(-1 + I*\[Beta] + \[Beta]^2)*
       G[{0, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{0, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{0, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{0, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{0, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, 0, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{-I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{-I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 + (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 + (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{-I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 + (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 + (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{-I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-7 + (6*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-7 + (6*I)*\[Beta] + 7*\[Beta]^2)*
       G[{-I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 + (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{-I, 1, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, -1, I, I}, \[Beta]])/\[Beta]^2 - 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{I, 0, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (8*(-1 + \[Beta])*(I + \[Beta])^2*(1 + \[Beta])*
       G[{I, 0, 0, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, 0, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, 0, -I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{I, 0, I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{I, 0, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, -I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, -I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-7 - (6*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-7 - (6*I)*\[Beta] + 7*\[Beta]^2)*
       G[{I, -I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 - (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 - (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, -I, I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{I, I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{I, I, 0, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, I, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(-I + \[Beta])^2*(1 + \[Beta])*
       G[{I, I, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 - (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, I, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-5 - (2*I)*\[Beta] + 5*\[Beta]^2)*
       G[{I, I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 1, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 1, -I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 1, I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta])*(1 + \[Beta])*(-3 - (2*I)*\[Beta] + 3*\[Beta]^2)*
       G[{I, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{1, -1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{1, -1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{1, -1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{1, -1, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{1, 0, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{1, 0, -I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{1, 0, I, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{1, 0, I, I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{1, -I, 0, -I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{1, -I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (64*(-1 + \[Beta]^2)^2*G[{1, -I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (64*(-1 + \[Beta]^2)^2*G[{1, -I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{1, -I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{1, -I, I, I}, \[Beta]])/\[Beta]^2 - 
     (16*(-1 + \[Beta]^2)^2*G[{1, I, 0, -I}, \[Beta]])/\[Beta]^2 + 
     (16*(-1 + \[Beta]^2)^2*G[{1, I, 0, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{1, I, -I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{1, I, -I, I}, \[Beta]])/\[Beta]^2 + 
     (64*(-1 + \[Beta]^2)^2*G[{1, I, I, -I}, \[Beta]])/\[Beta]^2 - 
     (64*(-1 + \[Beta]^2)^2*G[{1, I, I, I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{1, 1, -I, -I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{1, 1, -I, I}, \[Beta]])/\[Beta]^2 - 
     (32*(-1 + \[Beta]^2)^2*G[{1, 1, I, -I}, \[Beta]])/\[Beta]^2 + 
     (32*(-1 + \[Beta]^2)^2*G[{1, 1, I, I}, \[Beta]])/\[Beta]^2 + 
     4*Log[2]^4 + 2*Pi^2*(-1 - 12*Log[2]^2 + 2*\[Beta]^2*
        (1 - 4*Log[2] + 8*Log[2]^2) + Log[16]) + 96*PolyLog[4, 1/2] + 
     (88*Zeta[3])/3 + ((-1 + \[Beta]^2)^2*G[{-1}, \[Beta]]*
       (2*Pi^2*(-1 + Log[32]) + 21*Zeta[3]))/\[Beta]^2 + 
     ((-1 + \[Beta]^2)^2*G[{1}, \[Beta]]*(2*Pi^2*(-1 + Log[32]) + 
        21*Zeta[3]))/\[Beta]^2 - ((-1 + \[Beta]^2)*G[{I}, \[Beta]]*
       (6*Pi^2*(2 - 9*Log[2] - I*\[Beta]*(-1 + Log[64]) + 
          \[Beta]^2*(-2 + Log[512])) - 63*Zeta[3] + 63*\[Beta]^2*Zeta[3] - 
        (2*I)*\[Beta]*(24 + 19*Zeta[3])))/(3*\[Beta]^2) - 
     ((-1 + \[Beta]^2)*G[{-I}, \[Beta]]*
       (6*Pi^2*(2 - 9*Log[2] + I*\[Beta]*(-1 + Log[64]) + 
          \[Beta]^2*(-2 + Log[512])) - 63*Zeta[3] + 63*\[Beta]^2*Zeta[3] + 
        (2*I)*\[Beta]*(24 + 19*Zeta[3])))/(3*\[Beta]^2))}


==> anc/Data/HLv-L-matrix <==
Print["L matrix for heavy-light vertex"]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (7*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (60*(-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, (-2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(315*(-1 + \[Epsilon])^2*(-1 + 6*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + 2*\[Epsilon])*(-5 + 6*\[Epsilon])*(-1 + 6*\[Epsilon]))/
   (2240*(-1 + \[Epsilon])^2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, (2*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(105*(-1 + \[Epsilon])^2*\[Epsilon]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, (1 - 2*\[Epsilon])/
   (6*(-1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (7*\[Epsilon]*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (15*(-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, ((-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (30*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(126*(-1 + \[Epsilon])^2*(-1 + 6*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  -((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (14112*(-1 + \[Epsilon])^2*\[Epsilon]), 0, 0, 0, 0, 
  (1 - 6*\[Epsilon])/(882*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (36*(-1 + \[Epsilon])^2*\[Epsilon]), 0, 0, 0, 0, 0, 
  -(-1 + 2*\[Epsilon])^2/(36*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Epsilon]*(-1 + 6*\[Epsilon]))/
   (22*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]^2/(2*(-1 + \[Epsilon])^2), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Epsilon]*(-1 + 6*\[Epsilon]))/
   (8*(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(-1 + 2*\[Epsilon])^2/(36*(-1 + \[Epsilon])^2), 0, 0, 0}, 
 {-(-2 + \[Epsilon])/(20*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (30*(-1 + \[Epsilon])^2*\[Epsilon]), 0, 0}, 
 {-(3 - 11*\[Epsilon])/(40*\[Epsilon]), 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (240*(-1 + \[Epsilon])^2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (40*(-1 + \[Epsilon])^2*\[Epsilon]), 
  ((-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon]))/(30*(-1 + \[Epsilon])^2), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon]*(-1 + 3*\[Epsilon]))/(-1 + \[Epsilon])^2}}


==> anc/Data/HLv-canonical-masters-expressions <==
Print["Expressions for canonical masters in the case of heavy-light vertex"]
{Bcanonical[1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3), 
 Bcanonical[2] -> 7/20 + (7*Pi^2)/72 + 7/(60*\[Epsilon]^2) + 
   7/(30*\[Epsilon]) + (7*\[Epsilon]*(12 + 5*Pi^2 + 22*Zeta[3]))/180 + 
   (7*\[Epsilon]^2*(600 + 300*Pi^2 + 101*Pi^4 + 1760*Zeta[3]))/7200, 
 Bcanonical[3] -> (6 - Pi^2)/105 + 2/(105*\[Epsilon]^2) + 
   4/(105*\[Epsilon]) - (16*G[{-I, -I}, \[Beta]])/105 + 
   (16*G[{-I, I}, \[Beta]])/105 + (16*G[{I, -I}, \[Beta]])/105 - 
   (16*G[{I, I}, \[Beta]])/105 + \[Epsilon]^2*
    ((8*(-6 + Pi^2)*G[{-I, -I}, \[Beta]])/105 - 
     (8*(-6 + Pi^2)*G[{-I, I}, \[Beta]])/105 - 
     (8*(-6 + Pi^2)*G[{I, -I}, \[Beta]])/105 + 
     (8*(-6 + Pi^2)*G[{I, I}, \[Beta]])/105 + (64*G[{-I, 0, -I}, \[Beta]])/
      35 - (64*G[{-I, 0, I}, \[Beta]])/35 - (64*G[{-I, -I, -I}, \[Beta]])/
      35 + (64*G[{-I, -I, I}, \[Beta]])/35 - (64*G[{-I, I, -I}, \[Beta]])/
      35 + (64*G[{-I, I, I}, \[Beta]])/35 - (64*G[{I, 0, -I}, \[Beta]])/35 + 
     (64*G[{I, 0, I}, \[Beta]])/35 + (64*G[{I, -I, -I}, \[Beta]])/35 - 
     (64*G[{I, -I, I}, \[Beta]])/35 + (64*G[{I, I, -I}, \[Beta]])/35 - 
     (64*G[{I, I, I}, \[Beta]])/35 - (192*G[{-I, 0, 0, -I}, \[Beta]])/35 + 
     (192*G[{-I, 0, 0, I}, \[Beta]])/35 + (192*G[{-I, 0, -I, -I}, \[Beta]])/
      35 - (192*G[{-I, 0, -I, I}, \[Beta]])/35 + 
     (192*G[{-I, 0, I, -I}, \[Beta]])/35 - (192*G[{-I, 0, I, I}, \[Beta]])/
      35 + (192*G[{-I, -I, 0, -I}, \[Beta]])/35 - 
     (192*G[{-I, -I, 0, I}, \[Beta]])/35 - (64*G[{-I, -I, -I, -I}, \[Beta]])/
      15 + (64*G[{-I, -I, -I, I}, \[Beta]])/15 - 
     (704*G[{-I, -I, I, -I}, \[Beta]])/105 + (704*G[{-I, -I, I, I}, \[Beta]])/
      105 + (192*G[{-I, I, 0, -I}, \[Beta]])/35 - 
     (192*G[{-I, I, 0, I}, \[Beta]])/35 - (704*G[{-I, I, -I, -I}, \[Beta]])/
      105 + (704*G[{-I, I, -I, I}, \[Beta]])/105 - 
     (64*G[{-I, I, I, -I}, \[Beta]])/15 + (64*G[{-I, I, I, I}, \[Beta]])/15 + 
     (192*G[{I, 0, 0, -I}, \[Beta]])/35 - (192*G[{I, 0, 0, I}, \[Beta]])/35 - 
     (192*G[{I, 0, -I, -I}, \[Beta]])/35 + (192*G[{I, 0, -I, I}, \[Beta]])/
      35 - (192*G[{I, 0, I, -I}, \[Beta]])/35 + 
     (192*G[{I, 0, I, I}, \[Beta]])/35 - (192*G[{I, -I, 0, -I}, \[Beta]])/
      35 + (192*G[{I, -I, 0, I}, \[Beta]])/35 + 
     (64*G[{I, -I, -I, -I}, \[Beta]])/15 - (64*G[{I, -I, -I, I}, \[Beta]])/
      15 + (704*G[{I, -I, I, -I}, \[Beta]])/105 - 
     (704*G[{I, -I, I, I}, \[Beta]])/105 - (192*G[{I, I, 0, -I}, \[Beta]])/
      35 + (192*G[{I, I, 0, I}, \[Beta]])/35 + 
     (704*G[{I, I, -I, -I}, \[Beta]])/105 - (704*G[{I, I, -I, I}, \[Beta]])/
      105 + (64*G[{I, I, I, -I}, \[Beta]])/15 - (64*G[{I, I, I, I}, \[Beta]])/
      15 + (600 - 180*Pi^2 - 299*Pi^4 + 9440*Zeta[3])/6300) + 
   \[Epsilon]*((-32*G[{-I, -I}, \[Beta]])/105 + (32*G[{-I, I}, \[Beta]])/
      105 + (32*G[{I, -I}, \[Beta]])/105 - (32*G[{I, I}, \[Beta]])/105 + 
     (32*G[{-I, 0, -I}, \[Beta]])/35 - (32*G[{-I, 0, I}, \[Beta]])/35 - 
     (32*G[{-I, -I, -I}, \[Beta]])/35 + (32*G[{-I, -I, I}, \[Beta]])/35 - 
     (32*G[{-I, I, -I}, \[Beta]])/35 + (32*G[{-I, I, I}, \[Beta]])/35 - 
     (32*G[{I, 0, -I}, \[Beta]])/35 + (32*G[{I, 0, I}, \[Beta]])/35 + 
     (32*G[{I, -I, -I}, \[Beta]])/35 - (32*G[{I, -I, I}, \[Beta]])/35 + 
     (32*G[{I, I, -I}, \[Beta]])/35 - (32*G[{I, I, I}, \[Beta]])/35 - 
     (2*(3*Pi^2 - 2*(6 + 59*Zeta[3])))/315), 
 Bcanonical[4] -> ((16*I)/105)*G[{I}, \[Beta]] + 
   (((8*I)/105)*G[{I}, \[Beta]])/\[Epsilon] + 
   ((16*I)/35)*G[{0, -I}, \[Beta]] - ((16*I)/35)*G[{0, I}, \[Beta]] - 
   ((16*I)/35)*G[{-I, -I}, \[Beta]] + ((16*I)/35)*G[{-I, I}, \[Beta]] - 
   ((16*I)/35)*G[{I, -I}, \[Beta]] + ((16*I)/35)*G[{I, I}, \[Beta]] + 
   \[Epsilon]*(((-4*I)/105)*(-6 + Pi^2)*G[{I}, \[Beta]] + 
     ((32*I)/35)*G[{0, -I}, \[Beta]] - ((32*I)/35)*G[{0, I}, \[Beta]] - 
     ((32*I)/35)*G[{-I, -I}, \[Beta]] + ((32*I)/35)*G[{-I, I}, \[Beta]] - 
     ((32*I)/35)*G[{I, -I}, \[Beta]] + ((32*I)/35)*G[{I, I}, \[Beta]] - 
     ((96*I)/35)*G[{0, 0, -I}, \[Beta]] + ((96*I)/35)*G[{0, 0, I}, \[Beta]] + 
     ((96*I)/35)*G[{0, -I, -I}, \[Beta]] - ((96*I)/35)*
      G[{0, -I, I}, \[Beta]] + ((96*I)/35)*G[{0, I, -I}, \[Beta]] - 
     ((96*I)/35)*G[{0, I, I}, \[Beta]] + ((96*I)/35)*
      G[{-I, 0, -I}, \[Beta]] - ((96*I)/35)*G[{-I, 0, I}, \[Beta]] - 
     ((32*I)/15)*G[{-I, -I, -I}, \[Beta]] + 
     ((32*I)/15)*G[{-I, -I, I}, \[Beta]] - ((352*I)/105)*
      G[{-I, I, -I}, \[Beta]] + ((352*I)/105)*G[{-I, I, I}, \[Beta]] + 
     ((96*I)/35)*G[{I, 0, -I}, \[Beta]] - ((96*I)/35)*G[{I, 0, I}, \[Beta]] - 
     ((352*I)/105)*G[{I, -I, -I}, \[Beta]] + ((352*I)/105)*
      G[{I, -I, I}, \[Beta]] - ((32*I)/15)*G[{I, I, -I}, \[Beta]] + 
     ((32*I)/15)*G[{I, I, I}, \[Beta]]) + G[{-I}, \[Beta]]*
    ((-16*I)/105 - ((8*I)/105)/\[Epsilon] + ((4*I)/105)*(-6 + Pi^2)*
      \[Epsilon] + ((8*I)/315)*\[Epsilon]^2*(3*Pi^2 - 2*(6 + 59*Zeta[3]))) + 
   \[Epsilon]^2*(((-8*I)/35)*(-6 + Pi^2)*G[{0, -I}, \[Beta]] + 
     ((8*I)/35)*(-6 + Pi^2)*G[{0, I}, \[Beta]] + ((8*I)/35)*(-6 + Pi^2)*
      G[{-I, -I}, \[Beta]] - ((8*I)/35)*(-6 + Pi^2)*G[{-I, I}, \[Beta]] + 
     ((8*I)/35)*(-6 + Pi^2)*G[{I, -I}, \[Beta]] - ((8*I)/35)*(-6 + Pi^2)*
      G[{I, I}, \[Beta]] - ((192*I)/35)*G[{0, 0, -I}, \[Beta]] + 
     ((192*I)/35)*G[{0, 0, I}, \[Beta]] + ((192*I)/35)*
      G[{0, -I, -I}, \[Beta]] - ((192*I)/35)*G[{0, -I, I}, \[Beta]] + 
     ((192*I)/35)*G[{0, I, -I}, \[Beta]] - ((192*I)/35)*
      G[{0, I, I}, \[Beta]] + ((192*I)/35)*G[{-I, 0, -I}, \[Beta]] - 
     ((192*I)/35)*G[{-I, 0, I}, \[Beta]] - ((64*I)/15)*
      G[{-I, -I, -I}, \[Beta]] + ((64*I)/15)*G[{-I, -I, I}, \[Beta]] - 
     ((704*I)/105)*G[{-I, I, -I}, \[Beta]] + ((704*I)/105)*
      G[{-I, I, I}, \[Beta]] + ((192*I)/35)*G[{I, 0, -I}, \[Beta]] - 
     ((192*I)/35)*G[{I, 0, I}, \[Beta]] - ((704*I)/105)*
      G[{I, -I, -I}, \[Beta]] + ((704*I)/105)*G[{I, -I, I}, \[Beta]] - 
     ((64*I)/15)*G[{I, I, -I}, \[Beta]] + ((64*I)/15)*G[{I, I, I}, \[Beta]] + 
     ((576*I)/35)*G[{0, 0, 0, -I}, \[Beta]] - 
     ((576*I)/35)*G[{0, 0, 0, I}, \[Beta]] - ((576*I)/35)*
      G[{0, 0, -I, -I}, \[Beta]] + ((576*I)/35)*G[{0, 0, -I, I}, \[Beta]] - 
     ((576*I)/35)*G[{0, 0, I, -I}, \[Beta]] + 
     ((576*I)/35)*G[{0, 0, I, I}, \[Beta]] - ((576*I)/35)*
      G[{0, -I, 0, -I}, \[Beta]] + ((576*I)/35)*G[{0, -I, 0, I}, \[Beta]] + 
     ((64*I)/5)*G[{0, -I, -I, -I}, \[Beta]] - 
     ((64*I)/5)*G[{0, -I, -I, I}, \[Beta]] + ((704*I)/35)*
      G[{0, -I, I, -I}, \[Beta]] - ((704*I)/35)*G[{0, -I, I, I}, \[Beta]] - 
     ((576*I)/35)*G[{0, I, 0, -I}, \[Beta]] + 
     ((576*I)/35)*G[{0, I, 0, I}, \[Beta]] + ((704*I)/35)*
      G[{0, I, -I, -I}, \[Beta]] - ((704*I)/35)*G[{0, I, -I, I}, \[Beta]] + 
     ((64*I)/5)*G[{0, I, I, -I}, \[Beta]] - 
     ((64*I)/5)*G[{0, I, I, I}, \[Beta]] - ((576*I)/35)*
      G[{-I, 0, 0, -I}, \[Beta]] + ((576*I)/35)*G[{-I, 0, 0, I}, \[Beta]] + 
     ((576*I)/35)*G[{-I, 0, -I, -I}, \[Beta]] - 
     ((576*I)/35)*G[{-I, 0, -I, I}, \[Beta]] + 
     ((576*I)/35)*G[{-I, 0, I, -I}, \[Beta]] - 
     ((576*I)/35)*G[{-I, 0, I, I}, \[Beta]] + 
     ((64*I)/5)*G[{-I, -I, 0, -I}, \[Beta]] - 
     ((64*I)/5)*G[{-I, -I, 0, I}, \[Beta]] - 
     ((64*I)/7)*G[{-I, -I, -I, -I}, \[Beta]] + 
     ((64*I)/7)*G[{-I, -I, -I, I}, \[Beta]] - 
     ((576*I)/35)*G[{-I, -I, I, -I}, \[Beta]] + 
     ((576*I)/35)*G[{-I, -I, I, I}, \[Beta]] + 
     ((704*I)/35)*G[{-I, I, 0, -I}, \[Beta]] - 
     ((704*I)/35)*G[{-I, I, 0, I}, \[Beta]] - 
     ((832*I)/35)*G[{-I, I, -I, -I}, \[Beta]] + 
     ((832*I)/35)*G[{-I, I, -I, I}, \[Beta]] - 
     ((576*I)/35)*G[{-I, I, I, -I}, \[Beta]] + 
     ((576*I)/35)*G[{-I, I, I, I}, \[Beta]] - 
     ((576*I)/35)*G[{I, 0, 0, -I}, \[Beta]] + 
     ((576*I)/35)*G[{I, 0, 0, I}, \[Beta]] + ((576*I)/35)*
      G[{I, 0, -I, -I}, \[Beta]] - ((576*I)/35)*G[{I, 0, -I, I}, \[Beta]] + 
     ((576*I)/35)*G[{I, 0, I, -I}, \[Beta]] - 
     ((576*I)/35)*G[{I, 0, I, I}, \[Beta]] + ((704*I)/35)*
      G[{I, -I, 0, -I}, \[Beta]] - ((704*I)/35)*G[{I, -I, 0, I}, \[Beta]] - 
     ((576*I)/35)*G[{I, -I, -I, -I}, \[Beta]] + 
     ((576*I)/35)*G[{I, -I, -I, I}, \[Beta]] - 
     ((832*I)/35)*G[{I, -I, I, -I}, \[Beta]] + 
     ((832*I)/35)*G[{I, -I, I, I}, \[Beta]] + 
     ((64*I)/5)*G[{I, I, 0, -I}, \[Beta]] - 
     ((64*I)/5)*G[{I, I, 0, I}, \[Beta]] - ((576*I)/35)*
      G[{I, I, -I, -I}, \[Beta]] + ((576*I)/35)*G[{I, I, -I, I}, \[Beta]] - 
     ((64*I)/7)*G[{I, I, I, -I}, \[Beta]] + 
     ((64*I)/7)*G[{I, I, I, I}, \[Beta]] - ((8*I)/315)*G[{I}, \[Beta]]*
      (3*Pi^2 - 2*(6 + 59*Zeta[3]))), Bcanonical[5] -> 
  (-64*Pi^2)/105 - (32*Pi^2*\[Epsilon]^2*(18 + 7*Pi^2 - 96*Log[2] + 
      192*Log[2]^2))/315 + (128*Pi^2*\[Epsilon]*(-1 + Log[16]))/105, 
 Bcanonical[6] -> ((-8*I)/3)*G[{I}, \[Beta]] - (((4*I)/3)*G[{I}, \[Beta]])/
    \[Epsilon] - ((8*I)/3)*G[{0, -I}, \[Beta]] + 
   ((8*I)/3)*G[{0, I}, \[Beta]] + ((8*I)/3)*G[{-I, -I}, \[Beta]] - 
   ((8*I)/3)*G[{-I, I}, \[Beta]] + ((8*I)/3)*G[{I, -I}, \[Beta]] - 
   ((8*I)/3)*G[{I, I}, \[Beta]] + \[Epsilon]*
    (((-2*I)/9)*(18 + Pi^2)*G[{I}, \[Beta]] - 
     ((16*I)/3)*G[{0, -I}, \[Beta]] + ((16*I)/3)*G[{0, I}, \[Beta]] + 
     ((16*I)/3)*G[{-I, -I}, \[Beta]] - ((16*I)/3)*G[{-I, I}, \[Beta]] + 
     ((16*I)/3)*G[{I, -I}, \[Beta]] - ((16*I)/3)*G[{I, I}, \[Beta]] + 
     ((16*I)/3)*G[{0, 0, -I}, \[Beta]] - ((16*I)/3)*G[{0, 0, I}, \[Beta]] - 
     ((16*I)/3)*G[{0, -I, -I}, \[Beta]] + ((16*I)/3)*G[{0, -I, I}, \[Beta]] - 
     ((16*I)/3)*G[{0, I, -I}, \[Beta]] + ((16*I)/3)*G[{0, I, I}, \[Beta]] - 
     ((16*I)/3)*G[{-I, 0, -I}, \[Beta]] + ((16*I)/3)*G[{-I, 0, I}, \[Beta]] + 
     ((16*I)/3)*G[{-I, -I, -I}, \[Beta]] - 
     ((16*I)/3)*G[{-I, -I, I}, \[Beta]] + 
     ((16*I)/3)*G[{-I, I, -I}, \[Beta]] - ((16*I)/3)*G[{-I, I, I}, \[Beta]] - 
     ((16*I)/3)*G[{I, 0, -I}, \[Beta]] + ((16*I)/3)*G[{I, 0, I}, \[Beta]] + 
     ((16*I)/3)*G[{I, -I, -I}, \[Beta]] - ((16*I)/3)*G[{I, -I, I}, \[Beta]] + 
     ((16*I)/3)*G[{I, I, -I}, \[Beta]] - ((16*I)/3)*G[{I, I, I}, \[Beta]]) + 
   G[{-I}, \[Beta]]*((8*I)/3 + ((4*I)/3)/\[Epsilon] + 
     ((2*I)/9)*(18 + Pi^2)*\[Epsilon] + ((4*I)/9)*\[Epsilon]^2*
      (12 + Pi^2 - 2*Zeta[3])) + \[Epsilon]^2*
    (((-4*I)/9)*(18 + Pi^2)*G[{0, -I}, \[Beta]] + ((4*I)/9)*(18 + Pi^2)*
      G[{0, I}, \[Beta]] + ((4*I)/9)*(18 + Pi^2)*G[{-I, -I}, \[Beta]] - 
     ((4*I)/9)*(18 + Pi^2)*G[{-I, I}, \[Beta]] + ((4*I)/9)*(18 + Pi^2)*
      G[{I, -I}, \[Beta]] - ((4*I)/9)*(18 + Pi^2)*G[{I, I}, \[Beta]] + 
     ((32*I)/3)*G[{0, 0, -I}, \[Beta]] - ((32*I)/3)*G[{0, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, -I, -I}, \[Beta]] + ((32*I)/3)*G[{0, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, I, -I}, \[Beta]] + ((32*I)/3)*G[{0, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, 0, -I}, \[Beta]] + ((32*I)/3)*G[{-I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, -I}, \[Beta]] - ((32*I)/3)*G[{-I, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, 0, -I}, \[Beta]] + ((32*I)/3)*G[{I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, -I}, \[Beta]] - ((32*I)/3)*G[{I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, I, -I}, \[Beta]] - ((32*I)/3)*G[{I, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, 0, 0, -I}, \[Beta]] + 
     ((32*I)/3)*G[{0, 0, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{0, 0, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{0, 0, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{0, 0, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{0, 0, I, I}, \[Beta]] + 
     ((32*I)/3)*G[{0, -I, 0, -I}, \[Beta]] - 
     ((32*I)/3)*G[{0, -I, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, -I, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{0, -I, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, -I, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{0, -I, I, I}, \[Beta]] + 
     ((32*I)/3)*G[{0, I, 0, -I}, \[Beta]] - 
     ((32*I)/3)*G[{0, I, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, I, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{0, I, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{0, I, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{0, I, I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, 0, 0, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, 0, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, 0, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, 0, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, 0, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, 0, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, -I, 0, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, -I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, -I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, -I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, -I, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, -I, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, 0, -I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{-I, I, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{-I, I, I, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, 0, 0, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, 0, 0, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, 0, -I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, 0, -I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, 0, I, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, 0, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, 0, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, -I, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, -I, I, I}, \[Beta]] - 
     ((32*I)/3)*G[{I, I, 0, -I}, \[Beta]] + 
     ((32*I)/3)*G[{I, I, 0, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, I, -I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, I, -I, I}, \[Beta]] + 
     ((32*I)/3)*G[{I, I, I, -I}, \[Beta]] - 
     ((32*I)/3)*G[{I, I, I, I}, \[Beta]] - ((4*I)/9)*G[{I}, \[Beta]]*
      (12 + Pi^2 - 2*Zeta[3])), Bcanonical[7] -> 
  \[Epsilon]*(((14*I)/45)*Pi^2*G[{-I}, \[Beta]] - 
     ((14*I)/45)*Pi^2*G[{I}, \[Beta]] + ((28*I)/15)*
      G[{-I, -I, -I}, \[Beta]] - ((28*I)/15)*G[{-I, -I, I}, \[Beta]] - 
     ((28*I)/15)*G[{-I, I, -I}, \[Beta]] + ((28*I)/15)*
      G[{-I, I, I}, \[Beta]] - ((28*I)/15)*G[{I, -I, -I}, \[Beta]] + 
     ((28*I)/15)*G[{I, -I, I}, \[Beta]] + ((28*I)/15)*
      G[{I, I, -I}, \[Beta]] - ((28*I)/15)*G[{I, I, I}, \[Beta]]) + 
   \[Epsilon]^2*(((28*I)/45)*Pi^2*G[{0, -I}, \[Beta]] - 
     ((28*I)/45)*Pi^2*G[{0, I}, \[Beta]] - ((28*I)/45)*Pi^2*
      G[{-I, -I}, \[Beta]] + ((28*I)/45)*Pi^2*G[{-I, I}, \[Beta]] - 
     ((28*I)/45)*Pi^2*G[{I, -I}, \[Beta]] + ((28*I)/45)*Pi^2*
      G[{I, I}, \[Beta]] + ((56*I)/15)*G[{-I, -I, -I}, \[Beta]] - 
     ((56*I)/15)*G[{-I, -I, I}, \[Beta]] - ((56*I)/15)*
      G[{-I, I, -I}, \[Beta]] + ((56*I)/15)*G[{-I, I, I}, \[Beta]] - 
     ((56*I)/15)*G[{I, -I, -I}, \[Beta]] + ((56*I)/15)*
      G[{I, -I, I}, \[Beta]] + ((56*I)/15)*G[{I, I, -I}, \[Beta]] - 
     ((56*I)/15)*G[{I, I, I}, \[Beta]] + ((56*I)/15)*
      G[{0, -I, -I, -I}, \[Beta]] - ((56*I)/15)*G[{0, -I, -I, I}, \[Beta]] - 
     ((56*I)/15)*G[{0, -I, I, -I}, \[Beta]] + 
     ((56*I)/15)*G[{0, -I, I, I}, \[Beta]] - 
     ((56*I)/15)*G[{0, I, -I, -I}, \[Beta]] + 
     ((56*I)/15)*G[{0, I, -I, I}, \[Beta]] + 
     ((56*I)/15)*G[{0, I, I, -I}, \[Beta]] - 
     ((56*I)/15)*G[{0, I, I, I}, \[Beta]] - 
     ((56*I)/5)*G[{-I, -I, 0, -I}, \[Beta]] + 
     ((56*I)/5)*G[{-I, -I, 0, I}, \[Beta]] + ((112*I)/15)*
      G[{-I, -I, -I, -I}, \[Beta]] - ((112*I)/15)*G[{-I, -I, -I, I}, 
       \[Beta]] + ((224*I)/15)*G[{-I, -I, I, -I}, \[Beta]] - 
     ((224*I)/15)*G[{-I, -I, I, I}, \[Beta]] + 
     ((56*I)/5)*G[{-I, I, 0, -I}, \[Beta]] - 
     ((56*I)/5)*G[{-I, I, 0, I}, \[Beta]] - ((112*I)/15)*
      G[{-I, I, -I, -I}, \[Beta]] + ((112*I)/15)*G[{-I, I, -I, I}, \[Beta]] - 
     ((224*I)/15)*G[{-I, I, I, -I}, \[Beta]] + 
     ((224*I)/15)*G[{-I, I, I, I}, \[Beta]] + 
     ((56*I)/5)*G[{I, -I, 0, -I}, \[Beta]] - 
     ((56*I)/5)*G[{I, -I, 0, I}, \[Beta]] - ((224*I)/15)*
      G[{I, -I, -I, -I}, \[Beta]] + ((224*I)/15)*G[{I, -I, -I, I}, \[Beta]] - 
     ((112*I)/15)*G[{I, -I, I, -I}, \[Beta]] + 
     ((112*I)/15)*G[{I, -I, I, I}, \[Beta]] - 
     ((56*I)/5)*G[{I, I, 0, -I}, \[Beta]] + 
     ((56*I)/5)*G[{I, I, 0, I}, \[Beta]] + ((224*I)/15)*
      G[{I, I, -I, -I}, \[Beta]] - ((224*I)/15)*G[{I, I, -I, I}, \[Beta]] + 
     ((112*I)/15)*G[{I, I, I, -I}, \[Beta]] - 
     ((112*I)/15)*G[{I, I, I, I}, \[Beta]] + ((28*I)/45)*G[{-I}, \[Beta]]*
      (Pi^2 - 12*Zeta[3]) - ((28*I)/45)*G[{I}, \[Beta]]*(Pi^2 - 12*Zeta[3])), 
 Bcanonical[8] -> ((8*I)/15)*G[{I}, \[Beta]] + (((4*I)/15)*G[{I}, \[Beta]])/
    \[Epsilon] + ((16*I)/15)*G[{0, -I}, \[Beta]] - 
   ((16*I)/15)*G[{0, I}, \[Beta]] - ((16*I)/15)*G[{-I, -I}, \[Beta]] + 
   ((16*I)/15)*G[{-I, I}, \[Beta]] - ((16*I)/15)*G[{I, -I}, \[Beta]] + 
   ((16*I)/15)*G[{I, I}, \[Beta]] + 
   \[Epsilon]*(((2*I)/45)*(18 + 5*Pi^2)*G[{I}, \[Beta]] + 
     ((32*I)/15)*G[{0, -I}, \[Beta]] - ((32*I)/15)*G[{0, I}, \[Beta]] - 
     ((32*I)/15)*G[{-I, -I}, \[Beta]] + ((32*I)/15)*G[{-I, I}, \[Beta]] - 
     ((32*I)/15)*G[{I, -I}, \[Beta]] + ((32*I)/15)*G[{I, I}, \[Beta]] - 
     ((64*I)/15)*G[{0, 0, -I}, \[Beta]] + ((64*I)/15)*G[{0, 0, I}, \[Beta]] + 
     ((64*I)/15)*G[{0, -I, -I}, \[Beta]] - ((64*I)/15)*
      G[{0, -I, I}, \[Beta]] + ((64*I)/15)*G[{0, I, -I}, \[Beta]] - 
     ((64*I)/15)*G[{0, I, I}, \[Beta]] + ((64*I)/15)*
      G[{-I, 0, -I}, \[Beta]] - ((64*I)/15)*G[{-I, 0, I}, \[Beta]] - 
     ((64*I)/15)*G[{-I, -I, -I}, \[Beta]] + 
     ((64*I)/15)*G[{-I, -I, I}, \[Beta]] - ((64*I)/15)*
      G[{-I, I, -I}, \[Beta]] + ((64*I)/15)*G[{-I, I, I}, \[Beta]] + 
     ((64*I)/15)*G[{I, 0, -I}, \[Beta]] - ((64*I)/15)*G[{I, 0, I}, \[Beta]] - 
     ((64*I)/15)*G[{I, -I, -I}, \[Beta]] + ((64*I)/15)*
      G[{I, -I, I}, \[Beta]] - ((64*I)/15)*G[{I, I, -I}, \[Beta]] + 
     ((64*I)/15)*G[{I, I, I}, \[Beta]]) + G[{-I}, \[Beta]]*
    ((-8*I)/15 - ((4*I)/15)/\[Epsilon] - ((2*I)/45)*(18 + 5*Pi^2)*
      \[Epsilon] - ((4*I)/45)*\[Epsilon]^2*(12 + 5*Pi^2 + 22*Zeta[3])) + 
   \[Epsilon]^2*(((8*I)/45)*(18 + 5*Pi^2)*G[{0, -I}, \[Beta]] - 
     ((8*I)/45)*(18 + 5*Pi^2)*G[{0, I}, \[Beta]] - ((8*I)/45)*(18 + 5*Pi^2)*
      G[{-I, -I}, \[Beta]] + ((8*I)/45)*(18 + 5*Pi^2)*G[{-I, I}, \[Beta]] - 
     ((8*I)/45)*(18 + 5*Pi^2)*G[{I, -I}, \[Beta]] + 
     ((8*I)/45)*(18 + 5*Pi^2)*G[{I, I}, \[Beta]] - 
     ((128*I)/15)*G[{0, 0, -I}, \[Beta]] + ((128*I)/15)*
      G[{0, 0, I}, \[Beta]] + ((128*I)/15)*G[{0, -I, -I}, \[Beta]] - 
     ((128*I)/15)*G[{0, -I, I}, \[Beta]] + ((128*I)/15)*
      G[{0, I, -I}, \[Beta]] - ((128*I)/15)*G[{0, I, I}, \[Beta]] + 
     ((128*I)/15)*G[{-I, 0, -I}, \[Beta]] - ((128*I)/15)*
      G[{-I, 0, I}, \[Beta]] - ((128*I)/15)*G[{-I, -I, -I}, \[Beta]] + 
     ((128*I)/15)*G[{-I, -I, I}, \[Beta]] - ((128*I)/15)*
      G[{-I, I, -I}, \[Beta]] + ((128*I)/15)*G[{-I, I, I}, \[Beta]] + 
     ((128*I)/15)*G[{I, 0, -I}, \[Beta]] - ((128*I)/15)*
      G[{I, 0, I}, \[Beta]] - ((128*I)/15)*G[{I, -I, -I}, \[Beta]] + 
     ((128*I)/15)*G[{I, -I, I}, \[Beta]] - ((128*I)/15)*
      G[{I, I, -I}, \[Beta]] + ((128*I)/15)*G[{I, I, I}, \[Beta]] + 
     ((256*I)/15)*G[{0, 0, 0, -I}, \[Beta]] - 
     ((256*I)/15)*G[{0, 0, 0, I}, \[Beta]] - ((256*I)/15)*
      G[{0, 0, -I, -I}, \[Beta]] + ((256*I)/15)*G[{0, 0, -I, I}, \[Beta]] - 
     ((256*I)/15)*G[{0, 0, I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{0, 0, I, I}, \[Beta]] - ((256*I)/15)*
      G[{0, -I, 0, -I}, \[Beta]] + ((256*I)/15)*G[{0, -I, 0, I}, \[Beta]] + 
     ((256*I)/15)*G[{0, -I, -I, -I}, \[Beta]] - 
     ((256*I)/15)*G[{0, -I, -I, I}, \[Beta]] + 
     ((256*I)/15)*G[{0, -I, I, -I}, \[Beta]] - 
     ((256*I)/15)*G[{0, -I, I, I}, \[Beta]] - 
     ((256*I)/15)*G[{0, I, 0, -I}, \[Beta]] + 
     ((256*I)/15)*G[{0, I, 0, I}, \[Beta]] + ((256*I)/15)*
      G[{0, I, -I, -I}, \[Beta]] - ((256*I)/15)*G[{0, I, -I, I}, \[Beta]] + 
     ((256*I)/15)*G[{0, I, I, -I}, \[Beta]] - 
     ((256*I)/15)*G[{0, I, I, I}, \[Beta]] - ((256*I)/15)*
      G[{-I, 0, 0, -I}, \[Beta]] + ((256*I)/15)*G[{-I, 0, 0, I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, 0, -I, -I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, 0, -I, I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, 0, I, -I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, 0, I, I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, -I, 0, -I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, -I, 0, I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, -I, -I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, -I, -I, I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, -I, I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, -I, I, I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, I, 0, -I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, I, 0, I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, I, -I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, I, -I, I}, \[Beta]] - 
     ((256*I)/15)*G[{-I, I, I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{-I, I, I, I}, \[Beta]] - 
     ((256*I)/15)*G[{I, 0, 0, -I}, \[Beta]] + 
     ((256*I)/15)*G[{I, 0, 0, I}, \[Beta]] + ((256*I)/15)*
      G[{I, 0, -I, -I}, \[Beta]] - ((256*I)/15)*G[{I, 0, -I, I}, \[Beta]] + 
     ((256*I)/15)*G[{I, 0, I, -I}, \[Beta]] - 
     ((256*I)/15)*G[{I, 0, I, I}, \[Beta]] + ((256*I)/15)*
      G[{I, -I, 0, -I}, \[Beta]] - ((256*I)/15)*G[{I, -I, 0, I}, \[Beta]] - 
     ((256*I)/15)*G[{I, -I, -I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{I, -I, -I, I}, \[Beta]] - 
     ((256*I)/15)*G[{I, -I, I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{I, -I, I, I}, \[Beta]] + 
     ((256*I)/15)*G[{I, I, 0, -I}, \[Beta]] - 
     ((256*I)/15)*G[{I, I, 0, I}, \[Beta]] - ((256*I)/15)*
      G[{I, I, -I, -I}, \[Beta]] + ((256*I)/15)*G[{I, I, -I, I}, \[Beta]] - 
     ((256*I)/15)*G[{I, I, I, -I}, \[Beta]] + 
     ((256*I)/15)*G[{I, I, I, I}, \[Beta]] + ((4*I)/45)*G[{I}, \[Beta]]*
      (12 + 5*Pi^2 + 22*Zeta[3])), Bcanonical[9] -> 
  \[Epsilon]*((I/189)*Pi^2*G[{-I}, \[Beta]] - (I/189)*Pi^2*G[{I}, \[Beta]] + 
     ((2*I)/63)*G[{-I, -I, -I}, \[Beta]] - 
     ((2*I)/63)*G[{-I, -I, I}, \[Beta]] - 
     ((2*I)/63)*G[{-I, I, -I}, \[Beta]] + ((2*I)/63)*G[{-I, I, I}, \[Beta]] - 
     ((2*I)/63)*G[{I, -I, -I}, \[Beta]] + ((2*I)/63)*G[{I, -I, I}, \[Beta]] + 
     ((2*I)/63)*G[{I, I, -I}, \[Beta]] - ((2*I)/63)*G[{I, I, I}, \[Beta]]) + 
   \[Epsilon]^2*(((2*I)/189)*Pi^2*G[{0, -I}, \[Beta]] - 
     ((2*I)/189)*Pi^2*G[{0, I}, \[Beta]] + (I/189)*Pi^2*
      G[{-I, -I}, \[Beta]] + ((5*I)/189)*Pi^2*G[{-I, I}, \[Beta]] - 
     ((5*I)/189)*Pi^2*G[{I, -I}, \[Beta]] - (I/189)*Pi^2*G[{I, I}, \[Beta]] + 
     ((4*I)/63)*G[{-I, -I, -I}, \[Beta]] - 
     ((4*I)/63)*G[{-I, -I, I}, \[Beta]] - 
     ((4*I)/63)*G[{-I, I, -I}, \[Beta]] + ((4*I)/63)*G[{-I, I, I}, \[Beta]] - 
     ((4*I)/63)*G[{I, -I, -I}, \[Beta]] + ((4*I)/63)*G[{I, -I, I}, \[Beta]] + 
     ((4*I)/63)*G[{I, I, -I}, \[Beta]] - ((4*I)/63)*G[{I, I, I}, \[Beta]] + 
     ((4*I)/63)*G[{0, -I, -I, -I}, \[Beta]] - 
     ((4*I)/63)*G[{0, -I, -I, I}, \[Beta]] - 
     ((4*I)/63)*G[{0, -I, I, -I}, \[Beta]] + 
     ((4*I)/63)*G[{0, -I, I, I}, \[Beta]] - 
     ((4*I)/63)*G[{0, I, -I, -I}, \[Beta]] + 
     ((4*I)/63)*G[{0, I, -I, I}, \[Beta]] + 
     ((4*I)/63)*G[{0, I, I, -I}, \[Beta]] - 
     ((4*I)/63)*G[{0, I, I, I}, \[Beta]] - 
     ((4*I)/63)*G[{-I, 0, -I, -I}, \[Beta]] + 
     ((4*I)/63)*G[{-I, 0, -I, I}, \[Beta]] + 
     ((4*I)/63)*G[{-I, 0, I, -I}, \[Beta]] - 
     ((4*I)/63)*G[{-I, 0, I, I}, \[Beta]] - 
     ((4*I)/21)*G[{-I, -I, 0, -I}, \[Beta]] + 
     ((4*I)/21)*G[{-I, -I, 0, I}, \[Beta]] + 
     ((4*I)/21)*G[{-I, -I, -I, -I}, \[Beta]] - 
     ((4*I)/21)*G[{-I, -I, -I, I}, \[Beta]] + 
     ((4*I)/21)*G[{-I, -I, I, -I}, \[Beta]] - 
     ((4*I)/21)*G[{-I, -I, I, I}, \[Beta]] + 
     ((4*I)/21)*G[{-I, I, 0, -I}, \[Beta]] - 
     ((4*I)/21)*G[{-I, I, 0, I}, \[Beta]] - 
     ((4*I)/63)*G[{-I, I, -I, -I}, \[Beta]] + 
     ((4*I)/63)*G[{-I, I, -I, I}, \[Beta]] - 
     ((20*I)/63)*G[{-I, I, I, -I}, \[Beta]] + 
     ((20*I)/63)*G[{-I, I, I, I}, \[Beta]] + 
     ((4*I)/63)*G[{I, 0, -I, -I}, \[Beta]] - 
     ((4*I)/63)*G[{I, 0, -I, I}, \[Beta]] - 
     ((4*I)/63)*G[{I, 0, I, -I}, \[Beta]] + 
     ((4*I)/63)*G[{I, 0, I, I}, \[Beta]] + 
     ((4*I)/21)*G[{I, -I, 0, -I}, \[Beta]] - 
     ((4*I)/21)*G[{I, -I, 0, I}, \[Beta]] - 
     ((20*I)/63)*G[{I, -I, -I, -I}, \[Beta]] + 
     ((20*I)/63)*G[{I, -I, -I, I}, \[Beta]] - 
     ((4*I)/63)*G[{I, -I, I, -I}, \[Beta]] + 
     ((4*I)/63)*G[{I, -I, I, I}, \[Beta]] - 
     ((4*I)/21)*G[{I, I, 0, -I}, \[Beta]] + 
     ((4*I)/21)*G[{I, I, 0, I}, \[Beta]] + 
     ((4*I)/21)*G[{I, I, -I, -I}, \[Beta]] - 
     ((4*I)/21)*G[{I, I, -I, I}, \[Beta]] + 
     ((4*I)/21)*G[{I, I, I, -I}, \[Beta]] - 
     ((4*I)/21)*G[{I, I, I, I}, \[Beta]] - (I/189)*G[{-I}, \[Beta]]*
      (Pi^2*(-2 + Log[64]) + 15*Zeta[3]) + (I/189)*G[{I}, \[Beta]]*
      (Pi^2*(-2 + Log[64]) + 15*Zeta[3])), 
 Bcanonical[10] -> Pi^2/441 + (2*G[{-I, -I}, \[Beta]])/441 - 
   (2*G[{-I, I}, \[Beta]])/441 - (2*G[{I, -I}, \[Beta]])/441 + 
   (2*G[{I, I}, \[Beta]])/441 + \[Epsilon]*((2*Pi^2*G[{-I}, \[Beta]])/441 + 
     (2*Pi^2*G[{I}, \[Beta]])/441 + (4*G[{-I, -I}, \[Beta]])/441 - 
     (4*G[{-I, I}, \[Beta]])/441 - (4*G[{I, -I}, \[Beta]])/441 + 
     (4*G[{I, I}, \[Beta]])/441 - (8*G[{0, -I, -I}, \[Beta]])/441 + 
     (8*G[{0, -I, I}, \[Beta]])/441 + (8*G[{0, I, -I}, \[Beta]])/441 - 
     (8*G[{0, I, I}, \[Beta]])/441 - (4*G[{-I, 0, -I}, \[Beta]])/147 + 
     (4*G[{-I, 0, I}, \[Beta]])/147 + (20*G[{-I, -I, -I}, \[Beta]])/441 - 
     (20*G[{-I, -I, I}, \[Beta]])/441 + (4*G[{-I, I, -I}, \[Beta]])/441 - 
     (4*G[{-I, I, I}, \[Beta]])/441 + (4*G[{I, 0, -I}, \[Beta]])/147 - 
     (4*G[{I, 0, I}, \[Beta]])/147 - (4*G[{I, -I, -I}, \[Beta]])/441 + 
     (4*G[{I, -I, I}, \[Beta]])/441 - (20*G[{I, I, -I}, \[Beta]])/441 + 
     (20*G[{I, I, I}, \[Beta]])/441 - (2*Pi^2*(-1 + Log[16]))/441) + 
   \[Epsilon]^2*((-8*Pi^2*G[{0, -I}, \[Beta]])/441 - 
     (8*Pi^2*G[{0, I}, \[Beta]])/441 + ((18 + 5*Pi^2)*G[{-I, -I}, \[Beta]])/
      1323 + ((-18 + 43*Pi^2)*G[{-I, I}, \[Beta]])/1323 + 
     ((-18 + 43*Pi^2)*G[{I, -I}, \[Beta]])/1323 + 
     ((18 + 5*Pi^2)*G[{I, I}, \[Beta]])/1323 - (16*G[{0, -I, -I}, \[Beta]])/
      441 + (16*G[{0, -I, I}, \[Beta]])/441 + (16*G[{0, I, -I}, \[Beta]])/
      441 - (16*G[{0, I, I}, \[Beta]])/441 - (8*G[{-I, 0, -I}, \[Beta]])/
      147 + (8*G[{-I, 0, I}, \[Beta]])/147 + (40*G[{-I, -I, -I}, \[Beta]])/
      441 - (40*G[{-I, -I, I}, \[Beta]])/441 + (8*G[{-I, I, -I}, \[Beta]])/
      441 - (8*G[{-I, I, I}, \[Beta]])/441 + (8*G[{I, 0, -I}, \[Beta]])/147 - 
     (8*G[{I, 0, I}, \[Beta]])/147 - (8*G[{I, -I, -I}, \[Beta]])/441 + 
     (8*G[{I, -I, I}, \[Beta]])/441 - (40*G[{I, I, -I}, \[Beta]])/441 + 
     (40*G[{I, I, I}, \[Beta]])/441 + (32*G[{0, 0, -I, -I}, \[Beta]])/441 - 
     (32*G[{0, 0, -I, I}, \[Beta]])/441 - (32*G[{0, 0, I, -I}, \[Beta]])/
      441 + (32*G[{0, 0, I, I}, \[Beta]])/441 + 
     (16*G[{0, -I, 0, -I}, \[Beta]])/147 - (16*G[{0, -I, 0, I}, \[Beta]])/
      147 - (80*G[{0, -I, -I, -I}, \[Beta]])/441 + 
     (80*G[{0, -I, -I, I}, \[Beta]])/441 - (16*G[{0, -I, I, -I}, \[Beta]])/
      441 + (16*G[{0, -I, I, I}, \[Beta]])/441 - 
     (16*G[{0, I, 0, -I}, \[Beta]])/147 + (16*G[{0, I, 0, I}, \[Beta]])/147 + 
     (16*G[{0, I, -I, -I}, \[Beta]])/441 - (16*G[{0, I, -I, I}, \[Beta]])/
      441 + (80*G[{0, I, I, -I}, \[Beta]])/441 - 
     (80*G[{0, I, I, I}, \[Beta]])/441 + (8*G[{-I, 0, 0, -I}, \[Beta]])/49 - 
     (8*G[{-I, 0, 0, I}, \[Beta]])/49 - (104*G[{-I, 0, -I, -I}, \[Beta]])/
      441 + (104*G[{-I, 0, -I, I}, \[Beta]])/441 - 
     (40*G[{-I, 0, I, -I}, \[Beta]])/441 + (40*G[{-I, 0, I, I}, \[Beta]])/
      441 - (40*G[{-I, -I, 0, -I}, \[Beta]])/147 + 
     (40*G[{-I, -I, 0, I}, \[Beta]])/147 + (104*G[{-I, -I, -I, -I}, \[Beta]])/
      441 - (104*G[{-I, -I, -I, I}, \[Beta]])/441 + 
     (136*G[{-I, -I, I, -I}, \[Beta]])/441 - (136*G[{-I, -I, I, I}, \[Beta]])/
      441 - (8*G[{-I, I, 0, -I}, \[Beta]])/147 + 
     (8*G[{-I, I, 0, I}, \[Beta]])/147 + (104*G[{-I, I, -I, -I}, \[Beta]])/
      441 - (104*G[{-I, I, -I, I}, \[Beta]])/441 - 
     (8*G[{-I, I, I, -I}, \[Beta]])/63 + (8*G[{-I, I, I, I}, \[Beta]])/63 - 
     (8*G[{I, 0, 0, -I}, \[Beta]])/49 + (8*G[{I, 0, 0, I}, \[Beta]])/49 + 
     (40*G[{I, 0, -I, -I}, \[Beta]])/441 - (40*G[{I, 0, -I, I}, \[Beta]])/
      441 + (104*G[{I, 0, I, -I}, \[Beta]])/441 - 
     (104*G[{I, 0, I, I}, \[Beta]])/441 + (8*G[{I, -I, 0, -I}, \[Beta]])/
      147 - (8*G[{I, -I, 0, I}, \[Beta]])/147 + 
     (8*G[{I, -I, -I, -I}, \[Beta]])/63 - (8*G[{I, -I, -I, I}, \[Beta]])/63 - 
     (104*G[{I, -I, I, -I}, \[Beta]])/441 + (104*G[{I, -I, I, I}, \[Beta]])/
      441 + (40*G[{I, I, 0, -I}, \[Beta]])/147 - 
     (40*G[{I, I, 0, I}, \[Beta]])/147 - (136*G[{I, I, -I, -I}, \[Beta]])/
      441 + (136*G[{I, I, -I, I}, \[Beta]])/441 - 
     (104*G[{I, I, I, -I}, \[Beta]])/441 + (104*G[{I, I, I, I}, \[Beta]])/
      441 + (Pi^2*(18 + 7*Pi^2 - 96*Log[2] + 192*Log[2]^2))/2646 - 
     (4*Pi^2*G[{-I}, \[Beta]]*(-1 + Log[16]))/441 - 
     (4*Pi^2*G[{I}, \[Beta]]*(-1 + Log[16]))/441), 
 Bcanonical[11] -> (-8*Pi^2)/9 - (16*G[{-I, -I}, \[Beta]])/9 + 
   (16*G[{-I, I}, \[Beta]])/9 + (16*G[{I, -I}, \[Beta]])/9 - 
   (16*G[{I, I}, \[Beta]])/9 + \[Epsilon]*((-16*Pi^2*G[{-I}, \[Beta]])/9 - 
     (16*Pi^2*G[{I}, \[Beta]])/9 - (32*G[{-I, -I}, \[Beta]])/9 + 
     (32*G[{-I, I}, \[Beta]])/9 + (32*G[{I, -I}, \[Beta]])/9 - 
     (32*G[{I, I}, \[Beta]])/9 + (64*G[{0, -I, -I}, \[Beta]])/9 - 
     (64*G[{0, -I, I}, \[Beta]])/9 - (64*G[{0, I, -I}, \[Beta]])/9 + 
     (64*G[{0, I, I}, \[Beta]])/9 + (32*G[{-I, 0, -I}, \[Beta]])/9 - 
     (32*G[{-I, 0, I}, \[Beta]])/9 - (32*G[{-I, -I, -I}, \[Beta]])/3 + 
     (32*G[{-I, -I, I}, \[Beta]])/3 + (32*G[{-I, I, -I}, \[Beta]])/9 - 
     (32*G[{-I, I, I}, \[Beta]])/9 - (32*G[{I, 0, -I}, \[Beta]])/9 + 
     (32*G[{I, 0, I}, \[Beta]])/9 - (32*G[{I, -I, -I}, \[Beta]])/9 + 
     (32*G[{I, -I, I}, \[Beta]])/9 + (32*G[{I, I, -I}, \[Beta]])/3 - 
     (32*G[{I, I, I}, \[Beta]])/3 + (16*Pi^2*(-1 + Log[16]))/9) + 
   \[Epsilon]^2*((64*Pi^2*G[{0, -I}, \[Beta]])/9 + 
     (64*Pi^2*G[{0, I}, \[Beta]])/9 - (8*(18 + 25*Pi^2)*G[{-I, -I}, \[Beta]])/
      27 + (8*(18 - 23*Pi^2)*G[{-I, I}, \[Beta]])/27 + 
     (8*(18 - 23*Pi^2)*G[{I, -I}, \[Beta]])/27 - 
     (8*(18 + 25*Pi^2)*G[{I, I}, \[Beta]])/27 + (128*G[{0, -I, -I}, \[Beta]])/
      9 - (128*G[{0, -I, I}, \[Beta]])/9 - (128*G[{0, I, -I}, \[Beta]])/9 + 
     (128*G[{0, I, I}, \[Beta]])/9 + (64*G[{-I, 0, -I}, \[Beta]])/9 - 
     (64*G[{-I, 0, I}, \[Beta]])/9 - (64*G[{-I, -I, -I}, \[Beta]])/3 + 
     (64*G[{-I, -I, I}, \[Beta]])/3 + (64*G[{-I, I, -I}, \[Beta]])/9 - 
     (64*G[{-I, I, I}, \[Beta]])/9 - (64*G[{I, 0, -I}, \[Beta]])/9 + 
     (64*G[{I, 0, I}, \[Beta]])/9 - (64*G[{I, -I, -I}, \[Beta]])/9 + 
     (64*G[{I, -I, I}, \[Beta]])/9 + (64*G[{I, I, -I}, \[Beta]])/3 - 
     (64*G[{I, I, I}, \[Beta]])/3 - (256*G[{0, 0, -I, -I}, \[Beta]])/9 + 
     (256*G[{0, 0, -I, I}, \[Beta]])/9 + (256*G[{0, 0, I, -I}, \[Beta]])/9 - 
     (256*G[{0, 0, I, I}, \[Beta]])/9 - (128*G[{0, -I, 0, -I}, \[Beta]])/9 + 
     (128*G[{0, -I, 0, I}, \[Beta]])/9 + (128*G[{0, -I, -I, -I}, \[Beta]])/
      3 - (128*G[{0, -I, -I, I}, \[Beta]])/3 - 
     (128*G[{0, -I, I, -I}, \[Beta]])/9 + (128*G[{0, -I, I, I}, \[Beta]])/9 + 
     (128*G[{0, I, 0, -I}, \[Beta]])/9 - (128*G[{0, I, 0, I}, \[Beta]])/9 + 
     (128*G[{0, I, -I, -I}, \[Beta]])/9 - (128*G[{0, I, -I, I}, \[Beta]])/9 - 
     (128*G[{0, I, I, -I}, \[Beta]])/3 + (128*G[{0, I, I, I}, \[Beta]])/3 - 
     (64*G[{-I, 0, 0, -I}, \[Beta]])/9 + (64*G[{-I, 0, 0, I}, \[Beta]])/9 + 
     (320*G[{-I, 0, -I, -I}, \[Beta]])/9 - (320*G[{-I, 0, -I, I}, \[Beta]])/
      9 - (64*G[{-I, 0, I, -I}, \[Beta]])/3 + (64*G[{-I, 0, I, I}, \[Beta]])/
      3 + (64*G[{-I, -I, 0, -I}, \[Beta]])/3 - 
     (64*G[{-I, -I, 0, I}, \[Beta]])/3 - (448*G[{-I, -I, -I, -I}, \[Beta]])/
      9 + (448*G[{-I, -I, -I, I}, \[Beta]])/9 + 
     (64*G[{-I, -I, I, -I}, \[Beta]])/9 - (64*G[{-I, -I, I, I}, \[Beta]])/9 - 
     (64*G[{-I, I, 0, -I}, \[Beta]])/9 + (64*G[{-I, I, 0, I}, \[Beta]])/9 - 
     (64*G[{-I, I, -I, -I}, \[Beta]])/3 + (64*G[{-I, I, -I, I}, \[Beta]])/3 + 
     (320*G[{-I, I, I, -I}, \[Beta]])/9 - (320*G[{-I, I, I, I}, \[Beta]])/9 + 
     (64*G[{I, 0, 0, -I}, \[Beta]])/9 - (64*G[{I, 0, 0, I}, \[Beta]])/9 + 
     (64*G[{I, 0, -I, -I}, \[Beta]])/3 - (64*G[{I, 0, -I, I}, \[Beta]])/3 - 
     (320*G[{I, 0, I, -I}, \[Beta]])/9 + (320*G[{I, 0, I, I}, \[Beta]])/9 + 
     (64*G[{I, -I, 0, -I}, \[Beta]])/9 - (64*G[{I, -I, 0, I}, \[Beta]])/9 - 
     (320*G[{I, -I, -I, -I}, \[Beta]])/9 + (320*G[{I, -I, -I, I}, \[Beta]])/
      9 + (64*G[{I, -I, I, -I}, \[Beta]])/3 - (64*G[{I, -I, I, I}, \[Beta]])/
      3 - (64*G[{I, I, 0, -I}, \[Beta]])/3 + (64*G[{I, I, 0, I}, \[Beta]])/
      3 - (64*G[{I, I, -I, -I}, \[Beta]])/9 + (64*G[{I, I, -I, I}, \[Beta]])/
      9 + (448*G[{I, I, I, -I}, \[Beta]])/9 - (448*G[{I, I, I, I}, \[Beta]])/
      9 - (4*Pi^2*(18 + 7*Pi^2 - 96*Log[2] + 192*Log[2]^2))/27 + 
     (32*Pi^2*G[{-I}, \[Beta]]*(-1 + Log[16]))/9 + 
     (32*Pi^2*G[{I}, \[Beta]]*(-1 + Log[16]))/9), 
 Bcanonical[12] -> (-2/11 - (4*\[Epsilon])/11 + 
     (3*(-2 + 3*Pi^2)*\[Epsilon]^2)/11)*G[{-I, -I}, \[Beta]] + 
   (2*G[{-I, I}, \[Beta]])/11 + (2*G[{I, -I}, \[Beta]])/11 - 
   (2*G[{I, I}, \[Beta]])/11 + \[Epsilon]*((4*G[{-I, I}, \[Beta]])/11 + 
     (4*G[{I, -I}, \[Beta]])/11 - (4*G[{I, I}, \[Beta]])/11 + 
     (8*G[{0, -I, -I}, \[Beta]])/11 - (8*G[{0, -I, I}, \[Beta]])/11 - 
     (8*G[{0, I, -I}, \[Beta]])/11 + (8*G[{0, I, I}, \[Beta]])/11 + 
     (12*G[{-I, 0, -I}, \[Beta]])/11 - (12*G[{-I, 0, I}, \[Beta]])/11 - 
     (20*G[{-I, -I, -I}, \[Beta]])/11 + (20*G[{-I, -I, I}, \[Beta]])/11 - 
     (4*G[{-I, I, -I}, \[Beta]])/11 + (4*G[{-I, I, I}, \[Beta]])/11 - 
     (12*G[{I, 0, -I}, \[Beta]])/11 + (12*G[{I, 0, I}, \[Beta]])/11 + 
     (4*G[{I, -I, -I}, \[Beta]])/11 - (4*G[{I, -I, I}, \[Beta]])/11 + 
     (20*G[{I, I, -I}, \[Beta]])/11 - (20*G[{I, I, I}, \[Beta]])/11) + 
   \[Epsilon]^2*((-3*(-2 + 3*Pi^2)*G[{-I, I}, \[Beta]])/11 - 
     (3*(-2 + 3*Pi^2)*G[{I, -I}, \[Beta]])/11 + 
     (3*(-2 + 3*Pi^2)*G[{I, I}, \[Beta]])/11 + (16*G[{0, -I, -I}, \[Beta]])/
      11 - (16*G[{0, -I, I}, \[Beta]])/11 - (16*G[{0, I, -I}, \[Beta]])/11 + 
     (16*G[{0, I, I}, \[Beta]])/11 + (24*G[{-I, 0, -I}, \[Beta]])/11 - 
     (24*G[{-I, 0, I}, \[Beta]])/11 - (40*G[{-I, -I, -I}, \[Beta]])/11 + 
     (40*G[{-I, -I, I}, \[Beta]])/11 - (8*G[{-I, I, -I}, \[Beta]])/11 + 
     (8*G[{-I, I, I}, \[Beta]])/11 - (24*G[{I, 0, -I}, \[Beta]])/11 + 
     (24*G[{I, 0, I}, \[Beta]])/11 + (8*G[{I, -I, -I}, \[Beta]])/11 - 
     (8*G[{I, -I, I}, \[Beta]])/11 + (40*G[{I, I, -I}, \[Beta]])/11 - 
     (40*G[{I, I, I}, \[Beta]])/11 - (32*G[{0, 0, -I, -I}, \[Beta]])/11 + 
     (32*G[{0, 0, -I, I}, \[Beta]])/11 + (32*G[{0, 0, I, -I}, \[Beta]])/11 - 
     (32*G[{0, 0, I, I}, \[Beta]])/11 - (48*G[{0, -I, 0, -I}, \[Beta]])/11 + 
     (48*G[{0, -I, 0, I}, \[Beta]])/11 + (80*G[{0, -I, -I, -I}, \[Beta]])/
      11 - (80*G[{0, -I, -I, I}, \[Beta]])/11 + 
     (16*G[{0, -I, I, -I}, \[Beta]])/11 - (16*G[{0, -I, I, I}, \[Beta]])/11 + 
     (48*G[{0, I, 0, -I}, \[Beta]])/11 - (48*G[{0, I, 0, I}, \[Beta]])/11 - 
     (16*G[{0, I, -I, -I}, \[Beta]])/11 + (16*G[{0, I, -I, I}, \[Beta]])/11 - 
     (80*G[{0, I, I, -I}, \[Beta]])/11 + (80*G[{0, I, I, I}, \[Beta]])/11 - 
     (72*G[{-I, 0, 0, -I}, \[Beta]])/11 + (72*G[{-I, 0, 0, I}, \[Beta]])/11 + 
     (104*G[{-I, 0, -I, -I}, \[Beta]])/11 - (104*G[{-I, 0, -I, I}, \[Beta]])/
      11 + (40*G[{-I, 0, I, -I}, \[Beta]])/11 - 
     (40*G[{-I, 0, I, I}, \[Beta]])/11 + (120*G[{-I, -I, 0, -I}, \[Beta]])/
      11 - (120*G[{-I, -I, 0, I}, \[Beta]])/11 - 
     8*G[{-I, -I, -I, -I}, \[Beta]] + 8*G[{-I, -I, -I, I}, \[Beta]] - 
     (152*G[{-I, -I, I, -I}, \[Beta]])/11 + (152*G[{-I, -I, I, I}, \[Beta]])/
      11 + (24*G[{-I, I, 0, -I}, \[Beta]])/11 - 
     (24*G[{-I, I, 0, I}, \[Beta]])/11 - (120*G[{-I, I, -I, -I}, \[Beta]])/
      11 + (120*G[{-I, I, -I, I}, \[Beta]])/11 + 
     (72*G[{-I, I, I, -I}, \[Beta]])/11 - (72*G[{-I, I, I, I}, \[Beta]])/11 + 
     (72*G[{I, 0, 0, -I}, \[Beta]])/11 - (72*G[{I, 0, 0, I}, \[Beta]])/11 - 
     (40*G[{I, 0, -I, -I}, \[Beta]])/11 + (40*G[{I, 0, -I, I}, \[Beta]])/11 - 
     (104*G[{I, 0, I, -I}, \[Beta]])/11 + (104*G[{I, 0, I, I}, \[Beta]])/11 - 
     (24*G[{I, -I, 0, -I}, \[Beta]])/11 + (24*G[{I, -I, 0, I}, \[Beta]])/11 - 
     (72*G[{I, -I, -I, -I}, \[Beta]])/11 + (72*G[{I, -I, -I, I}, \[Beta]])/
      11 + (120*G[{I, -I, I, -I}, \[Beta]])/11 - 
     (120*G[{I, -I, I, I}, \[Beta]])/11 - (120*G[{I, I, 0, -I}, \[Beta]])/
      11 + (120*G[{I, I, 0, I}, \[Beta]])/11 + 
     (152*G[{I, I, -I, -I}, \[Beta]])/11 - (152*G[{I, I, -I, I}, \[Beta]])/
      11 + 8*G[{I, I, I, -I}, \[Beta]] - 8*G[{I, I, I, I}, \[Beta]]), 
 Bcanonical[13] -> \[Epsilon]^2*((2*I)*G[{-I, 0, -I, -I}, \[Beta]] - 
    (2*I)*G[{-I, 0, -I, I}, \[Beta]] - (2*I)*G[{-I, 0, I, -I}, \[Beta]] + 
    (2*I)*G[{-I, 0, I, I}, \[Beta]] - (2*I)*G[{-I, -I, 0, -I}, \[Beta]] + 
    (2*I)*G[{-I, -I, 0, I}, \[Beta]] + (4*I)*G[{-I, -I, I, -I}, \[Beta]] - 
    (4*I)*G[{-I, -I, I, I}, \[Beta]] + (2*I)*G[{-I, I, 0, -I}, \[Beta]] - 
    (2*I)*G[{-I, I, 0, I}, \[Beta]] - (4*I)*G[{-I, I, -I, -I}, \[Beta]] + 
    (4*I)*G[{-I, I, -I, I}, \[Beta]] - (2*I)*G[{I, 0, -I, -I}, \[Beta]] + 
    (2*I)*G[{I, 0, -I, I}, \[Beta]] + (2*I)*G[{I, 0, I, -I}, \[Beta]] - 
    (2*I)*G[{I, 0, I, I}, \[Beta]] + (2*I)*G[{I, -I, 0, -I}, \[Beta]] - 
    (2*I)*G[{I, -I, 0, I}, \[Beta]] - (4*I)*G[{I, -I, I, -I}, \[Beta]] + 
    (4*I)*G[{I, -I, I, I}, \[Beta]] - (2*I)*G[{I, I, 0, -I}, \[Beta]] + 
    (2*I)*G[{I, I, 0, I}, \[Beta]] + (4*I)*G[{I, I, -I, -I}, \[Beta]] - 
    (4*I)*G[{I, I, -I, I}, \[Beta]] - (3*I)*G[{-I}, \[Beta]]*Zeta[3] + 
    (3*I)*G[{I}, \[Beta]]*Zeta[3]), Bcanonical[14] -> 
  (1/4 + \[Epsilon]/2 + (3/4 - (11*Pi^2)/24)*\[Epsilon]^2)*
    G[{-I, -I}, \[Beta]] - G[{-I, I}, \[Beta]]/4 - G[{I, -I}, \[Beta]]/4 + 
   G[{I, I}, \[Beta]]/4 + \[Epsilon]*(-G[{-I, I}, \[Beta]]/2 - 
     G[{I, -I}, \[Beta]]/2 + G[{I, I}, \[Beta]]/2 - G[{0, -I, -I}, \[Beta]] + 
     G[{0, -I, I}, \[Beta]] + G[{0, I, -I}, \[Beta]] - 
     G[{0, I, I}, \[Beta]] - G[{-I, 0, -I}, \[Beta]]/2 + 
     G[{-I, 0, I}, \[Beta]]/2 + (3*G[{-I, -I, -I}, \[Beta]])/2 - 
     (3*G[{-I, -I, I}, \[Beta]])/2 - G[{-I, I, -I}, \[Beta]]/2 + 
     G[{-I, I, I}, \[Beta]]/2 + G[{I, 0, -I}, \[Beta]]/2 - 
     G[{I, 0, I}, \[Beta]]/2 + G[{I, -I, -I}, \[Beta]]/2 - 
     G[{I, -I, I}, \[Beta]]/2 - (3*G[{I, I, -I}, \[Beta]])/2 + 
     (3*G[{I, I, I}, \[Beta]])/2) + \[Epsilon]^2*
    ((-3/4 + (11*Pi^2)/24)*G[{-I, I}, \[Beta]] + (-3/4 + (11*Pi^2)/24)*
      G[{I, -I}, \[Beta]] + (3/4 - (11*Pi^2)/24)*G[{I, I}, \[Beta]] - 
     2*G[{0, -I, -I}, \[Beta]] + 2*G[{0, -I, I}, \[Beta]] + 
     2*G[{0, I, -I}, \[Beta]] - 2*G[{0, I, I}, \[Beta]] - 
     G[{-I, 0, -I}, \[Beta]] + G[{-I, 0, I}, \[Beta]] + 
     3*G[{-I, -I, -I}, \[Beta]] - 3*G[{-I, -I, I}, \[Beta]] - 
     G[{-I, I, -I}, \[Beta]] + G[{-I, I, I}, \[Beta]] + 
     G[{I, 0, -I}, \[Beta]] - G[{I, 0, I}, \[Beta]] + 
     G[{I, -I, -I}, \[Beta]] - G[{I, -I, I}, \[Beta]] - 
     3*G[{I, I, -I}, \[Beta]] + 3*G[{I, I, I}, \[Beta]] + 
     4*G[{0, 0, -I, -I}, \[Beta]] - 4*G[{0, 0, -I, I}, \[Beta]] - 
     4*G[{0, 0, I, -I}, \[Beta]] + 4*G[{0, 0, I, I}, \[Beta]] + 
     2*G[{0, -I, 0, -I}, \[Beta]] - 2*G[{0, -I, 0, I}, \[Beta]] - 
     6*G[{0, -I, -I, -I}, \[Beta]] + 6*G[{0, -I, -I, I}, \[Beta]] + 
     2*G[{0, -I, I, -I}, \[Beta]] - 2*G[{0, -I, I, I}, \[Beta]] - 
     2*G[{0, I, 0, -I}, \[Beta]] + 2*G[{0, I, 0, I}, \[Beta]] - 
     2*G[{0, I, -I, -I}, \[Beta]] + 2*G[{0, I, -I, I}, \[Beta]] + 
     6*G[{0, I, I, -I}, \[Beta]] - 6*G[{0, I, I, I}, \[Beta]] + 
     3*G[{-I, 0, 0, -I}, \[Beta]] - 3*G[{-I, 0, 0, I}, \[Beta]] - 
     7*G[{-I, 0, -I, -I}, \[Beta]] + 7*G[{-I, 0, -I, I}, \[Beta]] + 
     G[{-I, 0, I, -I}, \[Beta]] - G[{-I, 0, I, I}, \[Beta]] - 
     5*G[{-I, -I, 0, -I}, \[Beta]] + 5*G[{-I, -I, 0, I}, \[Beta]] + 
     7*G[{-I, -I, -I, -I}, \[Beta]] - 7*G[{-I, -I, -I, I}, \[Beta]] + 
     3*G[{-I, -I, I, -I}, \[Beta]] - 3*G[{-I, -I, I, I}, \[Beta]] - 
     G[{-I, I, 0, -I}, \[Beta]] + G[{-I, I, 0, I}, \[Beta]] + 
     7*G[{-I, I, -I, -I}, \[Beta]] - 7*G[{-I, I, -I, I}, \[Beta]] - 
     5*G[{-I, I, I, -I}, \[Beta]] + 5*G[{-I, I, I, I}, \[Beta]] - 
     3*G[{I, 0, 0, -I}, \[Beta]] + 3*G[{I, 0, 0, I}, \[Beta]] - 
     G[{I, 0, -I, -I}, \[Beta]] + G[{I, 0, -I, I}, \[Beta]] + 
     7*G[{I, 0, I, -I}, \[Beta]] - 7*G[{I, 0, I, I}, \[Beta]] + 
     G[{I, -I, 0, -I}, \[Beta]] - G[{I, -I, 0, I}, \[Beta]] + 
     5*G[{I, -I, -I, -I}, \[Beta]] - 5*G[{I, -I, -I, I}, \[Beta]] - 
     7*G[{I, -I, I, -I}, \[Beta]] + 7*G[{I, -I, I, I}, \[Beta]] + 
     5*G[{I, I, 0, -I}, \[Beta]] - 5*G[{I, I, 0, I}, \[Beta]] - 
     3*G[{I, I, -I, -I}, \[Beta]] + 3*G[{I, I, -I, I}, \[Beta]] - 
     7*G[{I, I, I, -I}, \[Beta]] + 7*G[{I, I, I, I}, \[Beta]]), 
 Bcanonical[15] -> (32/9 + (64*\[Epsilon])/9 + (16*(18 + Pi^2)*\[Epsilon]^2)/
      27)*G[{-I, -I}, \[Beta]] - (32*G[{-I, I}, \[Beta]])/9 - 
   (32*G[{I, -I}, \[Beta]])/9 + (32*G[{I, I}, \[Beta]])/9 + 
   \[Epsilon]*((-64*G[{-I, I}, \[Beta]])/9 - (64*G[{I, -I}, \[Beta]])/9 + 
     (64*G[{I, I}, \[Beta]])/9 - (128*G[{0, -I, -I}, \[Beta]])/9 + 
     (128*G[{0, -I, I}, \[Beta]])/9 + (128*G[{0, I, -I}, \[Beta]])/9 - 
     (128*G[{0, I, I}, \[Beta]])/9 - (64*G[{-I, 0, -I}, \[Beta]])/9 + 
     (64*G[{-I, 0, I}, \[Beta]])/9 + (64*G[{-I, -I, -I}, \[Beta]])/3 - 
     (64*G[{-I, -I, I}, \[Beta]])/3 - (64*G[{-I, I, -I}, \[Beta]])/9 + 
     (64*G[{-I, I, I}, \[Beta]])/9 + (64*G[{I, 0, -I}, \[Beta]])/9 - 
     (64*G[{I, 0, I}, \[Beta]])/9 + (64*G[{I, -I, -I}, \[Beta]])/9 - 
     (64*G[{I, -I, I}, \[Beta]])/9 - (64*G[{I, I, -I}, \[Beta]])/3 + 
     (64*G[{I, I, I}, \[Beta]])/3) + \[Epsilon]^2*
    ((-16*(18 + Pi^2)*G[{-I, I}, \[Beta]])/27 - 
     (16*(18 + Pi^2)*G[{I, -I}, \[Beta]])/27 + 
     (16*(18 + Pi^2)*G[{I, I}, \[Beta]])/27 - (256*G[{0, -I, -I}, \[Beta]])/
      9 + (256*G[{0, -I, I}, \[Beta]])/9 + (256*G[{0, I, -I}, \[Beta]])/9 - 
     (256*G[{0, I, I}, \[Beta]])/9 - (128*G[{-I, 0, -I}, \[Beta]])/9 + 
     (128*G[{-I, 0, I}, \[Beta]])/9 + (128*G[{-I, -I, -I}, \[Beta]])/3 - 
     (128*G[{-I, -I, I}, \[Beta]])/3 - (128*G[{-I, I, -I}, \[Beta]])/9 + 
     (128*G[{-I, I, I}, \[Beta]])/9 + (128*G[{I, 0, -I}, \[Beta]])/9 - 
     (128*G[{I, 0, I}, \[Beta]])/9 + (128*G[{I, -I, -I}, \[Beta]])/9 - 
     (128*G[{I, -I, I}, \[Beta]])/9 - (128*G[{I, I, -I}, \[Beta]])/3 + 
     (128*G[{I, I, I}, \[Beta]])/3 + (512*G[{0, 0, -I, -I}, \[Beta]])/9 - 
     (512*G[{0, 0, -I, I}, \[Beta]])/9 - (512*G[{0, 0, I, -I}, \[Beta]])/9 + 
     (512*G[{0, 0, I, I}, \[Beta]])/9 + (256*G[{0, -I, 0, -I}, \[Beta]])/9 - 
     (256*G[{0, -I, 0, I}, \[Beta]])/9 - (256*G[{0, -I, -I, -I}, \[Beta]])/
      3 + (256*G[{0, -I, -I, I}, \[Beta]])/3 + 
     (256*G[{0, -I, I, -I}, \[Beta]])/9 - (256*G[{0, -I, I, I}, \[Beta]])/9 - 
     (256*G[{0, I, 0, -I}, \[Beta]])/9 + (256*G[{0, I, 0, I}, \[Beta]])/9 - 
     (256*G[{0, I, -I, -I}, \[Beta]])/9 + (256*G[{0, I, -I, I}, \[Beta]])/9 + 
     (256*G[{0, I, I, -I}, \[Beta]])/3 - (256*G[{0, I, I, I}, \[Beta]])/3 + 
     (128*G[{-I, 0, 0, -I}, \[Beta]])/9 - (128*G[{-I, 0, 0, I}, \[Beta]])/9 - 
     (640*G[{-I, 0, -I, -I}, \[Beta]])/9 + (640*G[{-I, 0, -I, I}, \[Beta]])/
      9 + (128*G[{-I, 0, I, -I}, \[Beta]])/3 - 
     (128*G[{-I, 0, I, I}, \[Beta]])/3 - (128*G[{-I, -I, 0, -I}, \[Beta]])/
      3 + (128*G[{-I, -I, 0, I}, \[Beta]])/3 + 
     (896*G[{-I, -I, -I, -I}, \[Beta]])/9 - (896*G[{-I, -I, -I, I}, \[Beta]])/
      9 - (128*G[{-I, -I, I, -I}, \[Beta]])/9 + 
     (128*G[{-I, -I, I, I}, \[Beta]])/9 + (128*G[{-I, I, 0, -I}, \[Beta]])/
      9 - (128*G[{-I, I, 0, I}, \[Beta]])/9 + 
     (128*G[{-I, I, -I, -I}, \[Beta]])/3 - (128*G[{-I, I, -I, I}, \[Beta]])/
      3 - (640*G[{-I, I, I, -I}, \[Beta]])/9 + 
     (640*G[{-I, I, I, I}, \[Beta]])/9 - (128*G[{I, 0, 0, -I}, \[Beta]])/9 + 
     (128*G[{I, 0, 0, I}, \[Beta]])/9 - (128*G[{I, 0, -I, -I}, \[Beta]])/3 + 
     (128*G[{I, 0, -I, I}, \[Beta]])/3 + (640*G[{I, 0, I, -I}, \[Beta]])/9 - 
     (640*G[{I, 0, I, I}, \[Beta]])/9 - (128*G[{I, -I, 0, -I}, \[Beta]])/9 + 
     (128*G[{I, -I, 0, I}, \[Beta]])/9 + (640*G[{I, -I, -I, -I}, \[Beta]])/
      9 - (640*G[{I, -I, -I, I}, \[Beta]])/9 - 
     (128*G[{I, -I, I, -I}, \[Beta]])/3 + (128*G[{I, -I, I, I}, \[Beta]])/3 + 
     (128*G[{I, I, 0, -I}, \[Beta]])/3 - (128*G[{I, I, 0, I}, \[Beta]])/3 + 
     (128*G[{I, I, -I, -I}, \[Beta]])/9 - (128*G[{I, I, -I, I}, \[Beta]])/9 - 
     (896*G[{I, I, I, -I}, \[Beta]])/9 + (896*G[{I, I, I, I}, \[Beta]])/9), 
 Bcanonical[16] -> (342 - 13*Pi^2)/360 + 19/(60*\[Epsilon]^2) + 
   19/(30*\[Epsilon]) + (\[Epsilon]*(228 + Pi^2*(-13 + 96*Log[2]) - 
      374*Zeta[3]))/180 + 
   (\[Epsilon]^2*(599*Pi^4 - 60*Pi^2*(13 - 128*Log[2] + 128*Log[2]^2) - 
      40*(-285 + 96*Log[2]^4 + 2304*PolyLog[4, 1/2] + 748*Zeta[3])))/7200, 
 Bcanonical[17] -> -Pi^2/15 - (8*G[{-I, -I}, \[Beta]])/15 + 
   (8*G[{-I, I}, \[Beta]])/15 + (8*G[{I, -I}, \[Beta]])/15 - 
   (8*G[{I, I}, \[Beta]])/15 + \[Epsilon]*((4*Pi^2*G[{-1}, \[Beta]])/15 - 
     (8*Pi^2*G[{-I}, \[Beta]])/15 - (8*Pi^2*G[{I}, \[Beta]])/15 + 
     (4*Pi^2*G[{1}, \[Beta]])/15 - (16*G[{-I, -I}, \[Beta]])/15 + 
     (16*G[{-I, I}, \[Beta]])/15 + (16*G[{I, -I}, \[Beta]])/15 - 
     (16*G[{I, I}, \[Beta]])/15 + (32*G[{-1, -I, -I}, \[Beta]])/15 - 
     (32*G[{-1, -I, I}, \[Beta]])/15 - (32*G[{-1, I, -I}, \[Beta]])/15 + 
     (32*G[{-1, I, I}, \[Beta]])/15 + (16*G[{0, -I, -I}, \[Beta]])/15 - 
     (16*G[{0, -I, I}, \[Beta]])/15 - (16*G[{0, I, -I}, \[Beta]])/15 + 
     (16*G[{0, I, I}, \[Beta]])/15 + (16*G[{-I, 0, -I}, \[Beta]])/15 - 
     (16*G[{-I, 0, I}, \[Beta]])/15 - (64*G[{-I, -I, -I}, \[Beta]])/15 + 
     (64*G[{-I, -I, I}, \[Beta]])/15 + (32*G[{-I, I, -I}, \[Beta]])/15 - 
     (32*G[{-I, I, I}, \[Beta]])/15 - (16*G[{I, 0, -I}, \[Beta]])/15 + 
     (16*G[{I, 0, I}, \[Beta]])/15 - (32*G[{I, -I, -I}, \[Beta]])/15 + 
     (32*G[{I, -I, I}, \[Beta]])/15 + (64*G[{I, I, -I}, \[Beta]])/15 - 
     (64*G[{I, I, I}, \[Beta]])/15 + (32*G[{1, -I, -I}, \[Beta]])/15 - 
     (32*G[{1, -I, I}, \[Beta]])/15 - (32*G[{1, I, -I}, \[Beta]])/15 + 
     (32*G[{1, I, I}, \[Beta]])/15 + (2*Pi^2*(-1 + Log[32]))/15 + 
     (7*Zeta[3])/5) + \[Epsilon]^2*((-16*Pi^2*G[{-1, -1}, \[Beta]])/15 + 
     (32*Pi^2*G[{-1, -I}, \[Beta]])/15 + (32*Pi^2*G[{-1, I}, \[Beta]])/15 - 
     (16*Pi^2*G[{-1, 1}, \[Beta]])/15 - (8*Pi^2*G[{0, -1}, \[Beta]])/15 + 
     (16*Pi^2*G[{0, -I}, \[Beta]])/15 + (16*Pi^2*G[{0, I}, \[Beta]])/15 - 
     (8*Pi^2*G[{0, 1}, \[Beta]])/15 + (8*Pi^2*G[{-I, -1}, \[Beta]])/5 + 
     (-8/5 - (20*Pi^2)/9)*G[{-I, -I}, \[Beta]] + (8/5 - (188*Pi^2)/45)*
      G[{-I, I}, \[Beta]] + (8*Pi^2*G[{-I, 1}, \[Beta]])/5 + 
     (8*Pi^2*G[{I, -1}, \[Beta]])/5 + (8/5 - (188*Pi^2)/45)*
      G[{I, -I}, \[Beta]] + (-8/5 - (20*Pi^2)/9)*G[{I, I}, \[Beta]] + 
     (8*Pi^2*G[{I, 1}, \[Beta]])/5 - (16*Pi^2*G[{1, -1}, \[Beta]])/15 + 
     (32*Pi^2*G[{1, -I}, \[Beta]])/15 + (32*Pi^2*G[{1, I}, \[Beta]])/15 - 
     (16*Pi^2*G[{1, 1}, \[Beta]])/15 + (64*G[{-1, -I, -I}, \[Beta]])/15 - 
     (64*G[{-1, -I, I}, \[Beta]])/15 - (64*G[{-1, I, -I}, \[Beta]])/15 + 
     (64*G[{-1, I, I}, \[Beta]])/15 + (32*G[{0, -I, -I}, \[Beta]])/15 - 
     (32*G[{0, -I, I}, \[Beta]])/15 - (32*G[{0, I, -I}, \[Beta]])/15 + 
     (32*G[{0, I, I}, \[Beta]])/15 + (32*G[{-I, 0, -I}, \[Beta]])/15 - 
     (32*G[{-I, 0, I}, \[Beta]])/15 - (128*G[{-I, -I, -I}, \[Beta]])/15 + 
     (128*G[{-I, -I, I}, \[Beta]])/15 + (64*G[{-I, I, -I}, \[Beta]])/15 - 
     (64*G[{-I, I, I}, \[Beta]])/15 - (32*G[{I, 0, -I}, \[Beta]])/15 + 
     (32*G[{I, 0, I}, \[Beta]])/15 - (64*G[{I, -I, -I}, \[Beta]])/15 + 
     (64*G[{I, -I, I}, \[Beta]])/15 + (128*G[{I, I, -I}, \[Beta]])/15 - 
     (128*G[{I, I, I}, \[Beta]])/15 + (64*G[{1, -I, -I}, \[Beta]])/15 - 
     (64*G[{1, -I, I}, \[Beta]])/15 - (64*G[{1, I, -I}, \[Beta]])/15 + 
     (64*G[{1, I, I}, \[Beta]])/15 - (128*G[{-1, -1, -I, -I}, \[Beta]])/15 + 
     (128*G[{-1, -1, -I, I}, \[Beta]])/15 + (128*G[{-1, -1, I, -I}, \[Beta]])/
      15 - (128*G[{-1, -1, I, I}, \[Beta]])/15 - 
     (64*G[{-1, 0, -I, -I}, \[Beta]])/15 + (64*G[{-1, 0, -I, I}, \[Beta]])/
      15 + (64*G[{-1, 0, I, -I}, \[Beta]])/15 - 
     (64*G[{-1, 0, I, I}, \[Beta]])/15 - (64*G[{-1, -I, 0, -I}, \[Beta]])/
      15 + (64*G[{-1, -I, 0, I}, \[Beta]])/15 + 
     (256*G[{-1, -I, -I, -I}, \[Beta]])/15 - 
     (256*G[{-1, -I, -I, I}, \[Beta]])/15 - (128*G[{-1, -I, I, -I}, \[Beta]])/
      15 + (128*G[{-1, -I, I, I}, \[Beta]])/15 + 
     (64*G[{-1, I, 0, -I}, \[Beta]])/15 - (64*G[{-1, I, 0, I}, \[Beta]])/15 + 
     (128*G[{-1, I, -I, -I}, \[Beta]])/15 - (128*G[{-1, I, -I, I}, \[Beta]])/
      15 - (256*G[{-1, I, I, -I}, \[Beta]])/15 + 
     (256*G[{-1, I, I, I}, \[Beta]])/15 - (128*G[{-1, 1, -I, -I}, \[Beta]])/
      15 + (128*G[{-1, 1, -I, I}, \[Beta]])/15 + 
     (128*G[{-1, 1, I, -I}, \[Beta]])/15 - (128*G[{-1, 1, I, I}, \[Beta]])/
      15 - (64*G[{0, -1, -I, -I}, \[Beta]])/15 + 
     (64*G[{0, -1, -I, I}, \[Beta]])/15 + (64*G[{0, -1, I, -I}, \[Beta]])/
      15 - (64*G[{0, -1, I, I}, \[Beta]])/15 - 
     (32*G[{0, 0, -I, -I}, \[Beta]])/15 + (32*G[{0, 0, -I, I}, \[Beta]])/15 + 
     (32*G[{0, 0, I, -I}, \[Beta]])/15 - (32*G[{0, 0, I, I}, \[Beta]])/15 - 
     (32*G[{0, -I, 0, -I}, \[Beta]])/15 + (32*G[{0, -I, 0, I}, \[Beta]])/15 + 
     (128*G[{0, -I, -I, -I}, \[Beta]])/15 - (128*G[{0, -I, -I, I}, \[Beta]])/
      15 - (64*G[{0, -I, I, -I}, \[Beta]])/15 + 
     (64*G[{0, -I, I, I}, \[Beta]])/15 + (32*G[{0, I, 0, -I}, \[Beta]])/15 - 
     (32*G[{0, I, 0, I}, \[Beta]])/15 + (64*G[{0, I, -I, -I}, \[Beta]])/15 - 
     (64*G[{0, I, -I, I}, \[Beta]])/15 - (128*G[{0, I, I, -I}, \[Beta]])/15 + 
     (128*G[{0, I, I, I}, \[Beta]])/15 - (64*G[{0, 1, -I, -I}, \[Beta]])/15 + 
     (64*G[{0, 1, -I, I}, \[Beta]])/15 + (64*G[{0, 1, I, -I}, \[Beta]])/15 - 
     (64*G[{0, 1, I, I}, \[Beta]])/15 + (64*G[{-I, -1, -I, -I}, \[Beta]])/5 - 
     (64*G[{-I, -1, -I, I}, \[Beta]])/5 - (64*G[{-I, -1, I, -I}, \[Beta]])/
      5 + (64*G[{-I, -1, I, I}, \[Beta]])/5 - (32*G[{-I, 0, 0, -I}, \[Beta]])/
      15 + (32*G[{-I, 0, 0, I}, \[Beta]])/15 + 
     (128*G[{-I, 0, -I, -I}, \[Beta]])/15 - (128*G[{-I, 0, -I, I}, \[Beta]])/
      15 - (64*G[{-I, 0, I, -I}, \[Beta]])/15 + 
     (64*G[{-I, 0, I, I}, \[Beta]])/15 + (128*G[{-I, -I, 0, -I}, \[Beta]])/
      15 - (128*G[{-I, -I, 0, I}, \[Beta]])/15 - 
     (64*G[{-I, -I, -I, -I}, \[Beta]])/3 + (64*G[{-I, -I, -I, I}, \[Beta]])/
      3 + (64*G[{-I, -I, I, -I}, \[Beta]])/15 - 
     (64*G[{-I, -I, I, I}, \[Beta]])/15 - (64*G[{-I, I, 0, -I}, \[Beta]])/
      15 + (64*G[{-I, I, 0, I}, \[Beta]])/15 - 
     (64*G[{-I, I, -I, -I}, \[Beta]])/3 + (64*G[{-I, I, -I, I}, \[Beta]])/3 + 
     (448*G[{-I, I, I, -I}, \[Beta]])/15 - (448*G[{-I, I, I, I}, \[Beta]])/
      15 + (64*G[{-I, 1, -I, -I}, \[Beta]])/5 - 
     (64*G[{-I, 1, -I, I}, \[Beta]])/5 - (64*G[{-I, 1, I, -I}, \[Beta]])/5 + 
     (64*G[{-I, 1, I, I}, \[Beta]])/5 + (64*G[{I, -1, -I, -I}, \[Beta]])/5 - 
     (64*G[{I, -1, -I, I}, \[Beta]])/5 - (64*G[{I, -1, I, -I}, \[Beta]])/5 + 
     (64*G[{I, -1, I, I}, \[Beta]])/5 + (32*G[{I, 0, 0, -I}, \[Beta]])/15 - 
     (32*G[{I, 0, 0, I}, \[Beta]])/15 + (64*G[{I, 0, -I, -I}, \[Beta]])/15 - 
     (64*G[{I, 0, -I, I}, \[Beta]])/15 - (128*G[{I, 0, I, -I}, \[Beta]])/15 + 
     (128*G[{I, 0, I, I}, \[Beta]])/15 + (64*G[{I, -I, 0, -I}, \[Beta]])/15 - 
     (64*G[{I, -I, 0, I}, \[Beta]])/15 - (448*G[{I, -I, -I, -I}, \[Beta]])/
      15 + (448*G[{I, -I, -I, I}, \[Beta]])/15 + 
     (64*G[{I, -I, I, -I}, \[Beta]])/3 - (64*G[{I, -I, I, I}, \[Beta]])/3 - 
     (128*G[{I, I, 0, -I}, \[Beta]])/15 + (128*G[{I, I, 0, I}, \[Beta]])/15 - 
     (64*G[{I, I, -I, -I}, \[Beta]])/15 + (64*G[{I, I, -I, I}, \[Beta]])/15 + 
     (64*G[{I, I, I, -I}, \[Beta]])/3 - (64*G[{I, I, I, I}, \[Beta]])/3 + 
     (64*G[{I, 1, -I, -I}, \[Beta]])/5 - (64*G[{I, 1, -I, I}, \[Beta]])/5 - 
     (64*G[{I, 1, I, -I}, \[Beta]])/5 + (64*G[{I, 1, I, I}, \[Beta]])/5 - 
     (128*G[{1, -1, -I, -I}, \[Beta]])/15 + (128*G[{1, -1, -I, I}, \[Beta]])/
      15 + (128*G[{1, -1, I, -I}, \[Beta]])/15 - 
     (128*G[{1, -1, I, I}, \[Beta]])/15 - (64*G[{1, 0, -I, -I}, \[Beta]])/
      15 + (64*G[{1, 0, -I, I}, \[Beta]])/15 + (64*G[{1, 0, I, -I}, \[Beta]])/
      15 - (64*G[{1, 0, I, I}, \[Beta]])/15 - (64*G[{1, -I, 0, -I}, \[Beta]])/
      15 + (64*G[{1, -I, 0, I}, \[Beta]])/15 + 
     (256*G[{1, -I, -I, -I}, \[Beta]])/15 - (256*G[{1, -I, -I, I}, \[Beta]])/
      15 - (128*G[{1, -I, I, -I}, \[Beta]])/15 + 
     (128*G[{1, -I, I, I}, \[Beta]])/15 + (64*G[{1, I, 0, -I}, \[Beta]])/15 - 
     (64*G[{1, I, 0, I}, \[Beta]])/15 + (128*G[{1, I, -I, -I}, \[Beta]])/15 - 
     (128*G[{1, I, -I, I}, \[Beta]])/15 - (256*G[{1, I, I, -I}, \[Beta]])/
      15 + (256*G[{1, I, I, I}, \[Beta]])/15 - 
     (128*G[{1, 1, -I, -I}, \[Beta]])/15 + (128*G[{1, 1, -I, I}, \[Beta]])/
      15 + (128*G[{1, 1, I, -I}, \[Beta]])/15 - 
     (128*G[{1, 1, I, I}, \[Beta]])/15 - 
     (4*G[{-1}, \[Beta]]*(2*Pi^2*(-1 + Log[32]) + 21*Zeta[3]))/15 - 
     (4*G[{1}, \[Beta]]*(2*Pi^2*(-1 + Log[32]) + 21*Zeta[3]))/15 + 
     (4*G[{-I}, \[Beta]]*(2*Pi^2*(-2 + Log[512]) + 21*Zeta[3]))/15 + 
     (4*G[{I}, \[Beta]]*(2*Pi^2*(-2 + Log[512]) + 21*Zeta[3]))/15 + 
     (-16*Pi^4 - 5*Pi^2*(3 - 20*Log[2] + 52*Log[2]^2) + 
       30*(Log[2]^4 + 24*PolyLog[4, 1/2] + 7*Zeta[3]))/75), 
 Bcanonical[18] -> \[Epsilon]*(((2*I)/3)*Pi^2*G[{-I}, \[Beta]] - 
     ((2*I)/3)*Pi^2*G[{I}, \[Beta]] + (4*I)*G[{-I, -I, -I}, \[Beta]] - 
     (4*I)*G[{-I, -I, I}, \[Beta]] - (4*I)*G[{-I, I, -I}, \[Beta]] + 
     (4*I)*G[{-I, I, I}, \[Beta]] - (4*I)*G[{I, -I, -I}, \[Beta]] + 
     (4*I)*G[{I, -I, I}, \[Beta]] + (4*I)*G[{I, I, -I}, \[Beta]] - 
     (4*I)*G[{I, I, I}, \[Beta]]) + \[Epsilon]^2*
    (((4*I)/3)*Pi^2*G[{0, -I}, \[Beta]] - ((4*I)/3)*Pi^2*G[{0, I}, \[Beta]] - 
     (2*I)*Pi^2*G[{-I, -1}, \[Beta]] + ((8*I)/3)*Pi^2*G[{-I, -I}, \[Beta]] + 
     ((16*I)/3)*Pi^2*G[{-I, I}, \[Beta]] - (2*I)*Pi^2*G[{-I, 1}, \[Beta]] + 
     (2*I)*Pi^2*G[{I, -1}, \[Beta]] - ((16*I)/3)*Pi^2*G[{I, -I}, \[Beta]] - 
     ((8*I)/3)*Pi^2*G[{I, I}, \[Beta]] + (2*I)*Pi^2*G[{I, 1}, \[Beta]] + 
     (8*I)*G[{-I, -I, -I}, \[Beta]] - (8*I)*G[{-I, -I, I}, \[Beta]] - 
     (8*I)*G[{-I, I, -I}, \[Beta]] + (8*I)*G[{-I, I, I}, \[Beta]] - 
     (8*I)*G[{I, -I, -I}, \[Beta]] + (8*I)*G[{I, -I, I}, \[Beta]] + 
     (8*I)*G[{I, I, -I}, \[Beta]] - (8*I)*G[{I, I, I}, \[Beta]] + 
     (8*I)*G[{0, -I, -I, -I}, \[Beta]] - (8*I)*G[{0, -I, -I, I}, \[Beta]] - 
     (8*I)*G[{0, -I, I, -I}, \[Beta]] + (8*I)*G[{0, -I, I, I}, \[Beta]] - 
     (8*I)*G[{0, I, -I, -I}, \[Beta]] + (8*I)*G[{0, I, -I, I}, \[Beta]] + 
     (8*I)*G[{0, I, I, -I}, \[Beta]] - (8*I)*G[{0, I, I, I}, \[Beta]] - 
     (16*I)*G[{-I, -1, -I, -I}, \[Beta]] + 
     (16*I)*G[{-I, -1, -I, I}, \[Beta]] + 
     (16*I)*G[{-I, -1, I, -I}, \[Beta]] - (16*I)*G[{-I, -1, I, I}, \[Beta]] - 
     (8*I)*G[{-I, 0, -I, -I}, \[Beta]] + (8*I)*G[{-I, 0, -I, I}, \[Beta]] + 
     (8*I)*G[{-I, 0, I, -I}, \[Beta]] - (8*I)*G[{-I, 0, I, I}, \[Beta]] - 
     (8*I)*G[{-I, -I, 0, -I}, \[Beta]] + (8*I)*G[{-I, -I, 0, I}, \[Beta]] + 
     (24*I)*G[{-I, -I, -I, -I}, \[Beta]] - 
     (24*I)*G[{-I, -I, -I, I}, \[Beta]] - (8*I)*G[{-I, -I, I, -I}, \[Beta]] + 
     (8*I)*G[{-I, -I, I, I}, \[Beta]] + (8*I)*G[{-I, I, 0, -I}, \[Beta]] - 
     (8*I)*G[{-I, I, 0, I}, \[Beta]] + (24*I)*G[{-I, I, -I, -I}, \[Beta]] - 
     (24*I)*G[{-I, I, -I, I}, \[Beta]] - (40*I)*G[{-I, I, I, -I}, \[Beta]] + 
     (40*I)*G[{-I, I, I, I}, \[Beta]] - (16*I)*G[{-I, 1, -I, -I}, \[Beta]] + 
     (16*I)*G[{-I, 1, -I, I}, \[Beta]] + (16*I)*G[{-I, 1, I, -I}, \[Beta]] - 
     (16*I)*G[{-I, 1, I, I}, \[Beta]] + (16*I)*G[{I, -1, -I, -I}, \[Beta]] - 
     (16*I)*G[{I, -1, -I, I}, \[Beta]] - (16*I)*G[{I, -1, I, -I}, \[Beta]] + 
     (16*I)*G[{I, -1, I, I}, \[Beta]] + (8*I)*G[{I, 0, -I, -I}, \[Beta]] - 
     (8*I)*G[{I, 0, -I, I}, \[Beta]] - (8*I)*G[{I, 0, I, -I}, \[Beta]] + 
     (8*I)*G[{I, 0, I, I}, \[Beta]] + (8*I)*G[{I, -I, 0, -I}, \[Beta]] - 
     (8*I)*G[{I, -I, 0, I}, \[Beta]] - (40*I)*G[{I, -I, -I, -I}, \[Beta]] + 
     (40*I)*G[{I, -I, -I, I}, \[Beta]] + (24*I)*G[{I, -I, I, -I}, \[Beta]] - 
     (24*I)*G[{I, -I, I, I}, \[Beta]] - (8*I)*G[{I, I, 0, -I}, \[Beta]] + 
     (8*I)*G[{I, I, 0, I}, \[Beta]] - (8*I)*G[{I, I, -I, -I}, \[Beta]] + 
     (8*I)*G[{I, I, -I, I}, \[Beta]] + (24*I)*G[{I, I, I, -I}, \[Beta]] - 
     (24*I)*G[{I, I, I, I}, \[Beta]] + (16*I)*G[{I, 1, -I, -I}, \[Beta]] - 
     (16*I)*G[{I, 1, -I, I}, \[Beta]] - (16*I)*G[{I, 1, I, -I}, \[Beta]] + 
     (16*I)*G[{I, 1, I, I}, \[Beta]] + G[{I}, \[Beta]]*
      (((2*I)/3)*Pi^2*(-2 + Log[512]) + (7*I)*Zeta[3]) - 
     (I/3)*G[{-I}, \[Beta]]*(2*Pi^2*(-2 + Log[512]) + 21*Zeta[3]))}


==> anc/Data/HLvertex-M-epform-beta <==
Print["Matrix for HLvertex in ep form."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-4*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, (-8*\[Epsilon])/(1 + \[Beta]^2), 
  (6*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(8*\[Epsilon])/(3*(1 + \[Beta]^2)), 0, 0, 0, 0, 
  (2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (4*\[Epsilon])/(1 + \[Beta]^2), 
  (-49*\[Epsilon])/(2*(1 + \[Beta]^2)), 0, 0, 0, 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-32*\[Epsilon])/(7*(1 + \[Beta]^2)), 0, 
  0, 0, 0, 0, (4*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/
   (\[Beta]*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/(252*(1 + \[Beta]^2)), 0, (-5*\[Epsilon])/(24*(1 + \[Beta]^2)), 
  0, (5*\[Epsilon])/(384*(1 + \[Beta]^2)), 0, 0, 0, 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 
  (7*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (5*\[Epsilon])/(42*(1 + \[Beta]^2)), 
  (-5*\[Epsilon])/(336*\[Beta]*(1 + \[Beta]^2)), 0, 0, 0, 
  (32*\[Epsilon])/(7*(1 + \[Beta]^2)), 
  (4*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (35*\[Epsilon])/
   (6*\[Beta]*(1 + \[Beta]^2)), (8*\[Epsilon])/(3*(1 + \[Beta]^2)), 0, 0, 0, 
  0, (4*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-105*\[Epsilon])/(22*(1 + \[Beta]^2)), 0, 
  0, (-360*\[Epsilon])/(77*(1 + \[Beta]^2)), 0, 0, 0, 0, 
  (4*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, 0, 0, 0, 0}, {\[Epsilon]/(4*(1 + \[Beta]^2)), 
  (-15*\[Epsilon])/(14*(1 + \[Beta]^2)), (-105*\[Epsilon])/
   (16*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 
  (-4*\[Epsilon])/(1 + \[Beta]^2), 0, 0, 0, 0}, 
 {0, 0, 0, (105*\[Epsilon])/(16*(1 + \[Beta]^2)), 0, 
  (-3*\[Epsilon])/(4*(1 + \[Beta]^2)), 0, (-15*\[Epsilon])/
   (4*(1 + \[Beta]^2)), 0, 0, 0, 0, (-8*\[Epsilon])/(1 + \[Beta]^2), 
  (4*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2)), 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, (-16*\[Epsilon])/(3*(1 + \[Beta]^2)), 0, 0, 0, 0, 
  0, 0, 0, 0, (4*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/
   (\[Beta]*(1 + \[Beta]^2)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(-19*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/
   (40*\[Beta]*(1 + \[Beta]^2)), 0, 0, 0, (7*\[Epsilon])/(16*\[Beta]), 
  (4*\[Epsilon])/(5*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(2*\[Beta]*(1 + \[Beta]^2)), 
  (2*(1 - 10*\[Beta]^2 + \[Beta]^4)*\[Epsilon])/((-1 + \[Beta])*\[Beta]*
    (1 + \[Beta])*(1 + \[Beta]^2)), (-16*\[Epsilon])/(5*(1 + \[Beta]^2))}, 
 {(19*\[Epsilon])/(16*(1 + \[Beta]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (-15*\[Epsilon])/(4*(1 + \[Beta]^2)), 
  (-15*\[Epsilon])/(1 + \[Beta]^2), 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*\[Epsilon])/(\[Beta]*(1 + \[Beta]^2))}}


==> anc/Data/HLvertex-Mi <==
Print["Differential system with respect to w."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-3 + 4*\[Epsilon])/w), -2/w, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -(((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
    ((-1 + w)*w*(1 + w))), -(((2 + w^2)*(-1 + 2*\[Epsilon]))/
    ((-1 + w)*w*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0, 
  -((w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (-2 + 3*\[Epsilon])/((-1 + w)*(1 + w)), 
  (-3 + 4*\[Epsilon])/((-1 + w)*w*(1 + w)), 2/((-1 + w)*w*(1 + w)), 0, 0, 
  (w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -((-2 + 3*\[Epsilon])/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0, 
  -((w*(-1 + 4*\[Epsilon]))/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-1 + \[Epsilon])^2/((-1 + w)*(1 + w)*(-1 + 2*\[Epsilon])), 0, 
  ((-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(2*(-1 + w)*w*(1 + w)*
    \[Epsilon]), (-3 + 8*\[Epsilon])/(2*(-1 + w)*w*(1 + w)*\[Epsilon]), 
  -(-3 + 4*\[Epsilon])/(4*(-1 + w)*w*(1 + w)), 0, 0, 0, 
  (w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)), 2/w, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(1 - 2*\[Epsilon] + 
      2*w^2*\[Epsilon]))/(4*(-1 + w)^2*w*(1 + w)^2*\[Epsilon]), 
  -((-1 + 2*\[Epsilon])*(3 - 4*\[Epsilon] + 4*w^2*\[Epsilon]))/
   (4*(-1 + w)^2*w*(1 + w)^2*\[Epsilon]), -(-3 + 4*\[Epsilon])/
   (8*(-1 + w)*w*(1 + w)), 0, 0, 0, (-2*w*\[Epsilon]*(-1 + 2*\[Epsilon]))/
   ((-1 + w)*(1 + w)), -((1 - w^2 + 4*w^2*\[Epsilon])/((-1 + w)*w*(1 + w))), 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  -((-3 + 4*\[Epsilon])/((-1 + w)*(1 + w))), (2*(-1 + \[Epsilon]))/
   ((-1 + w)*(1 + w)), 0, 0, 0, 0, (-2*w*(-1 + 2*\[Epsilon]))/
   ((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
    ((-1 + w)^2*(1 + w)^2*(-1 + 4*\[Epsilon]))), 
  (-3*(-1 + 2*\[Epsilon]))/((-1 + w)^2*(1 + w)^2*(-1 + 4*\[Epsilon])), 0, 0, 
  (-2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   ((-1 + w)*(1 + w)*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 
  (-4*w*\[Epsilon])/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0}, 
 {(-1 + \[Epsilon])^2/(2*(-1 + w)*(1 + w)*\[Epsilon]), 
  -((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (2*(-1 + w)*(1 + w)*\[Epsilon]*(-1 + 4*\[Epsilon])), 
  ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (8*(-1 + w)^2*w*(1 + w)^2*\[Epsilon]^2), 
  (3*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon]))/(8*(-1 + w)^2*w*(1 + w)^2*
    \[Epsilon]^2), 0, 0, 0, -((-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (4*(-1 + w)*w*(1 + w)*\[Epsilon]), 0, 0, 0, 0, 
  -((w^2 - 4*\[Epsilon] + 2*w^2*\[Epsilon])/((-1 + w)*w*(1 + w))), -4/w, 0, 
  0, 0, 0}, {(-1 + \[Epsilon])^2/(2*(-1 + w)^2*(1 + w)^2), 
  -((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon]))/(16*(-1 + w)^2*(1 + w)^2*\[Epsilon]*
    (-1 + 4*\[Epsilon])), -((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (1 - 2*\[Epsilon] - 4*w^2*\[Epsilon] - 8*\[Epsilon]^2 + 
      8*w^2*\[Epsilon]^2))/(32*(-1 + w)^3*w*(1 + w)^3*\[Epsilon]^2), 
  ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon] + 14*w^2*\[Epsilon] + 
     32*\[Epsilon]^2 - 40*w^2*\[Epsilon]^2 + 8*w^4*\[Epsilon]^2))/
   (32*(-1 + w)^3*w*(1 + w)^3*\[Epsilon]^2), 0, 
  (w*(-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/(4*(-1 + w)^2*(1 + w)^2), 0, 
  -((-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(1 + 4*\[Epsilon]))/
   (16*(-1 + w)^2*w*(1 + w)^2*\[Epsilon]), 0, 0, 0, 0, 
  -((\[Epsilon]*(1 + 4*\[Epsilon]))/((-1 + w)*w*(1 + w))), 
  -((1 + w^2 + 4*\[Epsilon])/((-1 + w)*w*(1 + w))), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-4*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 
  0, 0, (-2*w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-1 + \[Epsilon])^2)/(2*(-1 + w)*(1 + w)*\[Epsilon]), 0, 0, 0, 
  -(w*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/(8*(-1 + w)*(1 + w)*
    \[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/(2*(-1 + w)*(1 + w)*\[Epsilon]), 
  (w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)), 2}, 
 {((-1 + \[Epsilon])^2*(3 - 3*w^2 - 7*\[Epsilon] + 11*w^2*\[Epsilon]))/
   (2*(-1 + w)^2*w*(1 + w)^2*\[Epsilon]), 0, 0, 0, 
  ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 6*\[Epsilon]))/
   (16*(-1 + w)*(1 + w)*\[Epsilon]), ((-1 + \[Epsilon])*(-1 + 2*\[Epsilon]))/
   ((-1 + w)^2*(1 + w)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (2*(-1 + w)*w*(1 + w)*\[Epsilon]), (-2*\[Epsilon]*(-1 + 3*\[Epsilon]))/
   ((-1 + w)*(1 + w)), (-2*(1 - 2*\[Epsilon] + 3*w^2*\[Epsilon]))/
   ((-1 + w)*w*(1 + w))}}


==> anc/Data/HLvertex-T-transform-beta <==
Print["Transformation matrix for HLvertex to ep form."]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (60*(-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon]))/
   (7*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (105*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2*
    (-3 - 6*\[Beta]^2 - 3*\[Beta]^4 + 18*\[Epsilon] + 
     28*\[Beta]^2*\[Epsilon] + 18*\[Beta]^4*\[Epsilon]))/
   (2*(1 + \[Beta]^2)^3*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (210*\[Beta]*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*
    (-1 + \[Epsilon])^2*\[Epsilon])/((1 + \[Beta]^2)^3*(-1 + 2*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (-105*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2*
    (-1 + 6*\[Epsilon]))/(2*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-210*\[Beta]*(-1 + \[Epsilon])^2*\[Epsilon])/
   ((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  (105*(-1 + \[Epsilon])^2*\[Epsilon])/(2*(-1 + 2*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(2*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon]))/
   ((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (-6*\[Beta]*(-1 + \[Epsilon]))/((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-105*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2*\[Epsilon])/
   (2*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-105*\[Beta]*(-1 + \[Epsilon])^2*\[Epsilon])/
   ((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, (15*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2*
    (-1 + 4*\[Epsilon]))/(7*\[Beta]*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (60*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (7*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  0, (30*\[Beta]*(-1 + \[Epsilon])^2)/((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (2*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
  (105*(-1 + \[Epsilon])^2*(-1 + \[Beta]^2 + 6*\[Epsilon] + 
     2*\[Beta]^2*\[Epsilon]))/(64*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 
  (126*(-1 + \[Epsilon])^2*(-1 - 2*\[Beta]^2 - \[Beta]^4 + 6*\[Epsilon] + 
     4*\[Beta]^2*\[Epsilon] + 6*\[Beta]^4*\[Epsilon]))/
   (\[Beta]*(1 + \[Beta]^2)*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-882*(-1 + \[Beta])*(1 + \[Beta])*
    (-1 + \[Epsilon])^2)/((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (2*(1 + \[Beta]^2)*(-1 + 4*\[Epsilon])), 0, 
  (-105*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (4*(1 + \[Beta]^2)*(-1 + 4*\[Epsilon])), 
  (-105*\[Beta]*(-1 + \[Epsilon])^2)/(2*(1 + \[Beta]^2)*(-1 + 4*\[Epsilon])), 
  (-105*(-1 + \[Epsilon])^2*(-1 + \[Beta]^2 + 6*\[Epsilon] + 
     2*\[Beta]^2*\[Epsilon]))/(64*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, (-252*(-1 + \[Beta])^2*(1 + \[Beta])^2*
    (-1 + \[Epsilon])^2)/(\[Beta]*(1 + \[Beta]^2)*(-1 + 4*\[Epsilon])), 
  (882*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Beta])^2*(1 + \[Beta])^2*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)^2*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 
  (105*(-1 + \[Epsilon])^2*(-\[Beta]^2 - \[Epsilon] + 
     4*\[Beta]^2*\[Epsilon] + \[Beta]^4*\[Epsilon]))/
   (4*(1 + \[Beta]^2)^2*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
  (12*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)^2*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 
  (-36*\[Beta]^2*(-1 + \[Epsilon])^2)/((1 + \[Beta]^2)^2*
    (-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0}, 
 {0, (30*(-1 + \[Epsilon])^2)/(7*\[Epsilon]*(-1 + 6*\[Epsilon])), 
  (-105*(-1 + \[Epsilon])^2)/(4*\[Epsilon]*(-1 + 6*\[Epsilon])), 0, 0, 0, 
  (30*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (7*\[Beta]*\[Epsilon]*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 
  (22*(-1 + \[Epsilon])^2)/(\[Epsilon]*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/(\[Beta]*\[Epsilon]^2), 0, 0, 0, 0, 
  0}, {0, 0, 0, (-105*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   (64*\[Beta]*\[Epsilon]), 0, 0, 0, (15*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   (32*\[Beta]*\[Epsilon]), 0, 0, 0, 0, 
  (-2*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/(\[Beta]*\[Epsilon]), 
  ((-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   (2*\[Beta]^2*\[Epsilon]), 0, 0, 0, 0}, 
 {(4*(-1 + \[Beta])^2*(1 + \[Beta])^2*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)^2*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 
  (-24*(-1 + \[Beta])*\[Beta]*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)^2*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-36*\[Beta]^2*(-1 + \[Epsilon])^2)/((1 + \[Beta]^2)^2*
    (-1 + 2*\[Epsilon])^2), 0, 0, 0}, 
 {(3*(-2 + \[Epsilon])*(-1 + \[Epsilon])^2)/(2*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (30*(-1 + \[Epsilon])^2*\[Epsilon])/
   ((-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0}, 
 {(35*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (16*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 
  (-105*(-1 + \[Epsilon])^2*\[Epsilon])/(16*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-6*\[Beta]*(-1 + \[Epsilon])^2)/((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-15*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (4*(1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (-15*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   ((1 + \[Beta]^2)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  ((-1 + \[Epsilon])^2*(-1 - 2*\[Beta]^2 - \[Beta]^4 + 2*\[Epsilon] + 
     12*\[Beta]^2*\[Epsilon] + 2*\[Beta]^4*\[Epsilon]))/
   (\[Beta]*(1 + \[Beta]^2)*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon]))}, 
 {-((57 - 26*\[Beta]^2 + 57*\[Beta]^4)*(-1 + \[Epsilon])^2)/
   (64*\[Beta]^2*(-1 + 2*\[Epsilon])), 0, 0, 0, 
  (105*(-1 + \[Beta])*(1 + \[Beta])*(1 + \[Beta]^2)*(-1 + \[Epsilon])^2)/
   (128*\[Beta]^2*(-1 + 2*\[Epsilon])), 
  (3*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (2*\[Beta]*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (15*(3 + 2*\[Beta]^2 + 3*\[Beta]^4)*(-1 + \[Epsilon])^2)/
   (16*\[Beta]^2*(-1 + 2*\[Epsilon])), 
  (15*(-1 + \[Beta])^2*(1 + \[Beta])^2*(-1 + \[Epsilon])^2)/
   (4*\[Beta]^2*(-1 + 2*\[Epsilon])), 
  (-2*(-1 + \[Beta])*(1 + \[Beta])*(-1 + \[Epsilon])^2)/
   (\[Beta]*(-1 + 2*\[Epsilon]))}}


==> anc/Data/HLvertex-boundary-integrals-exact <==
Print["Exact expressions for boundary integrals in the case of heavy-light vertex."]
{j[HL, 1, 0, 1, 1, 0, 0, 0, 0] -> (Pi*Csc[Pi*\[Nu]]*Gamma[3 - 2*\[Nu]]*
    Gamma[-1 + \[Nu]]*Gamma[-5 + 4*\[Nu]])/(Gamma[-2 + 2*\[Nu]]*
    Gamma[-3 + 3*\[Nu]]), j[HL, 1, 1, 1, 0, 0, 0, 0, 0] -> 
  -((2^(-5 + 4*\[Nu])*Pi^2*Csc[2*Pi*\[Nu]]*Gamma[-7/2 + 3*\[Nu]]*
     (Csc[Pi*\[Nu]]^2 - 2*Sec[2*Pi*\[Nu]])*Sin[Pi*\[Nu]])/
    (Gamma[-1/2 + \[Nu]]*Gamma[-4 + 4*\[Nu]])), 
 j[HL, 1, 0, 0, 0, 1, 0, 0, 0] -> Gamma[1 - \[Nu]]^2, 
 j[HL, 1, 1, 0, 0, 1, 0, 0, 0] -> 
  -((4^(-1 + \[Nu])*Pi*Gamma[5/2 - 2*\[Nu]]*Gamma[3/2 - \[Nu]])/
    Gamma[2 - \[Nu]]), j[HL, 1, 0, 0, 0, 0, 0, 1, 1] -> 
  3^(-11/2 + 3*\[Nu])*4^(-1 + \[Nu])*Pi^(3/2)*(19 - 11*\[Nu])*
    Gamma[4 - 3*\[Nu]]*Gamma[3 - 2*\[Nu]]*HypergeometricPFQRegularized[
     {1, 2 - \[Nu], 2 - \[Nu], 2 - \[Nu]}, {7/3 - \[Nu], 5/2 - \[Nu], 
      8/3 - \[Nu]}, 16/27] - 11*3^(-17/2 + 3*\[Nu])*4^(1 + \[Nu])*Pi^(3/2)*
    (-2 + \[Nu])^3*Gamma[4 - 3*\[Nu]]*Gamma[3 - 2*\[Nu]]*
    HypergeometricPFQRegularized[{2, 3 - \[Nu], 3 - \[Nu], 3 - \[Nu]}, 
     {10/3 - \[Nu], 7/2 - \[Nu], 11/3 - \[Nu]}, 16/27] - 
   (3*64^(-1 + \[Nu])*Pi*Gamma[-1 + \[Nu]]*Gamma[\[Nu]]^2*Tan[Pi*\[Nu]])/
    ((1 + 2*Cos[2*Pi*\[Nu]])*Gamma[-1 + 2*\[Nu]]*Gamma[-2 + 3*\[Nu]])}


==> anc/Data/HLvertex-boundary-integrals-expanded <==
Print["Expanded expressions for boundary integrals in the case of heavy-light vertex."]
{j[HL, 1, 0, 1, 1, 0, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {1/2, 5/4, 11/8 + (5*Pi^2)/12, -55/16 + (25*Pi^2)/24 + (11*Zeta[3])/3, 
    -949/32 + (55*Pi^2)/48 + (101*Pi^4)/240 + (55*Zeta[3])/6, 
    -8575/64 - (275*Pi^2)/96 + (101*Pi^4)/96 + (121*Zeta[3])/12 + 
     (55*Pi^2*Zeta[3])/18 + (359*Zeta[5])/5, -64189/128 - (4745*Pi^2)/192 + 
     (1111*Pi^4)/960 + (3335*Pi^6)/6048 - (605*Zeta[3])/24 + 
     (275*Pi^2*Zeta[3])/36 + (121*Zeta[3]^2)/9 + (359*Zeta[5])/2}, -2, 5, 1], 
 j[HL, 1, 1, 1, 0, 0, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {-1, -4/3, 56/9 + Pi^2/2, (2*(760 + 9*Pi^2 - 531*Zeta[3]))/27, 
    (968960 - 10080*Pi^2 + 8073*Pi^4 - 169920*Zeta[3])/3240, 
    (3301760 - 68400*Pi^2 + 8073*Pi^4 + 594720*Zeta[3] + 47790*Pi^2*Zeta[3] - 
      3148308*Zeta[5])/2430, (2359490560 - 61044480*Pi^2 - 6329232*Pi^4 + 
      2481543*Pi^6 + 903974400*Zeta[3] + 10704960*Pi^2*Zeta[3] - 
      315796320*Zeta[3]^2 - 705220992*Zeta[5])/408240}, -2, 5, 1], 
 j[HL, 1, 0, 0, 0, 1, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {1, 2, 3 + Pi^2/6, 4 + Pi^2/3 - (2*Zeta[3])/3, 5 + Pi^2/2 + (7*Pi^4)/360 - 
     (4*Zeta[3])/3, 6 + (2*Pi^2)/3 + (7*Pi^4)/180 - 2*Zeta[3] - 
     (Pi^2*Zeta[3])/9 - (2*Zeta[5])/5, 7 + (5*Pi^2)/6 + (7*Pi^4)/120 + 
     (31*Pi^6)/15120 - (8*Zeta[3])/3 - (2*Pi^2*Zeta[3])/9 + (2*Zeta[3]^2)/9 - 
     (4*Zeta[5])/5}, -2, 5, 1], j[HL, 1, 1, 0, 0, 1, 0, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {(32*Pi^2)/3, (704*Pi^2)/9 - (256*Pi^2*Log[2])/3, 
    (10880*Pi^2)/27 + (112*Pi^4)/9 - (5632*Pi^2*Log[2])/9 + 
     (1024*Pi^2*Log[2]^2)/3, (147200*Pi^2)/81 + (2464*Pi^4)/27 - 
     (87040*Pi^2*Log[2])/27 - (896*Pi^4*Log[2])/9 + (22528*Pi^2*Log[2]^2)/9 - 
     (8192*Pi^2*Log[2]^3)/9 - (1984*Pi^2*Zeta[3])/9}, 1, 5, 1], 
 j[HL, 1, 0, 0, 0, 0, 0, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {3/2, 17/4, 59/8 + Pi^2/4, 65/16 + (49*Pi^2)/24 - Zeta[3], 
    -1117/32 + (475*Pi^2)/48 + (7*Pi^4)/240 - 8*Pi^2*Log[2] + 
     (151*Zeta[3])/6, -13783/64 + (3745*Pi^2)/96 - (103*Pi^4)/96 - 
     52*Pi^2*Log[2] + 16*Pi^2*Log[2]^2 + 8*Log[2]^4 + 192*PolyLog[4, 1/2] + 
     (2125*Zeta[3])/12 - (Pi^2*Zeta[3])/6 - (3*Zeta[5])/5, 
    -114181/128 + (26563*Pi^2)/192 - (7073*Pi^4)/960 + (31*Pi^6)/10080 - 
     230*Pi^2*Log[2] + (104*Pi^4*Log[2])/15 + 104*Pi^2*Log[2]^2 - 
     32*Pi^2*Log[2]^3 + 52*Log[2]^4 - (48*Log[2]^5)/5 + 
     1248*PolyLog[4, 1/2] + 1152*PolyLog[5, 1/2] + (19255*Zeta[3])/24 - 
     (361*Pi^2*Zeta[3])/36 + Zeta[3]^2/3 - (9317*Zeta[5])/10}, -2, 5, 1]}


==> anc/Data/HLvertex-boundary-lDRR <==
Print["Matrix M(\[Nu]) in DRR relation j(\[Nu]+1)=M(\[Nu]).j(\[Nu])"]
{{(-2*(-5 + 4*\[Nu])*(-3 + 4*\[Nu]))/(3*(-1 + \[Nu])*(-1 + 2*\[Nu])*
    (-2 + 3*\[Nu])*(-1 + 3*\[Nu])), 0, 0, 0, 0}, 
 {0, (-3*(-7 + 6*\[Nu])*(-5 + 6*\[Nu]))/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])*
    (-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 0, 0, 0}, {0, 0, \[Nu]^(-2), 0, 0}, 
 {0, 0, 0, (32*(-1 + \[Nu]))/((-1 + 2*\[Nu])*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 
  0}, {0, 0, (-8 + 11*\[Nu])/((-1 + 2*\[Nu])*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])), 
  0, (32*(-1 + \[Nu]))/(3*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*(-1 + 3*\[Nu]))}}


==> anc/Data/HLvertex-csvals-exact <==
Print["Exact cs values in the case of heavy-light vertex."]
{c[1, 0] -> Gamma[-1 + \[Epsilon]]^2, 
 c[2, 0] -> -((Pi*Csc[Pi*\[Epsilon]]*Gamma[3 - 4*\[Epsilon]]*
     Gamma[1 - \[Epsilon]]*Gamma[-1 + 2*\[Epsilon]])/
    (Gamma[3 - 3*\[Epsilon]]*Gamma[2 - 2*\[Epsilon]])), 
 c[3, 0] -> -((2^(3 - 4*\[Epsilon])*Pi^2*Csc[2*Pi*\[Epsilon]]*
     Gamma[5/2 - 3*\[Epsilon]]*(Csc[Pi*\[Epsilon]]^2 - 
      2*Sec[2*Pi*\[Epsilon]])*Sin[Pi*\[Epsilon]])/(Gamma[4 - 4*\[Epsilon]]*
     Gamma[3/2 - \[Epsilon]])), c[3, 5 - 6*\[Epsilon]] -> 0, 
 c[5, 0] -> -((4^(1 - \[Epsilon])*Pi*Gamma[-1/2 + \[Epsilon]]*
     Gamma[-3/2 + 2*\[Epsilon]])/Gamma[\[Epsilon]]), 
 c[6, 1 - 2*\[Epsilon]] -> 0, c[7, -1 + 2*\[Epsilon]] -> 0, 
 c[8, 1 - 4*\[Epsilon]] -> 0, c[9, -1 + 2*\[Epsilon]] -> 0, 
 c[10, -4*\[Epsilon]] -> 0, c[11, 2 - 4*\[Epsilon]] -> 0, 
 c[12, -4*\[Epsilon]] -> 0, c[13, -4*\[Epsilon]] -> 0, 
 c[13, -1 + 2*\[Epsilon]] -> 0, c[15, 2 - 4*\[Epsilon]] -> 0, 
 c[16, 0] -> 3^(1/2 - 3*\[Epsilon])*4^(1 - \[Epsilon])*Pi^(3/2)*
    (-3 + 11*\[Epsilon])*Gamma[-1 + 2*\[Epsilon]]*Gamma[-2 + 3*\[Epsilon]]*
    HypergeometricPFQRegularized[{1, \[Epsilon], \[Epsilon], \[Epsilon]}, 
     {1/3 + \[Epsilon], 1/2 + \[Epsilon], 2/3 + \[Epsilon]}, 16/27] + 
   11*3^(-5/2 - 3*\[Epsilon])*4^(3 - \[Epsilon])*Pi^(3/2)*\[Epsilon]^3*
    Gamma[-1 + 2*\[Epsilon]]*Gamma[-2 + 3*\[Epsilon]]*
    HypergeometricPFQRegularized[{2, 1 + \[Epsilon], 1 + \[Epsilon], 
      1 + \[Epsilon]}, {4/3 + \[Epsilon], 3/2 + \[Epsilon], 
      5/3 + \[Epsilon]}, 16/27] + (3*2^(6 - 6*\[Epsilon])*Pi*
     Gamma[1 - \[Epsilon]]*Gamma[2 - \[Epsilon]]^2*Tan[Pi*\[Epsilon]])/
    ((1 + 2*Cos[2*Pi*\[Epsilon]])*Gamma[4 - 3*\[Epsilon]]*
     Gamma[3 - 2*\[Epsilon]]), c[17, -2*\[Epsilon]] -> 0, 
 c[17, -1 + 2*\[Epsilon]] -> 0}


==> anc/Data/HLvertex-csvals-expanded <==
Print["Expanded cs values in the case of heavy-light vertex."]
{c[1, 0] -> SeriesData[\[Epsilon], 0, {1, 2, 3 + Pi^2/6, 
    (12 + Pi^2 - 2*Zeta[3])/3, (1800 + 180*Pi^2 + 7*Pi^4 - 480*Zeta[3])/360, 
    (1080 + 120*Pi^2 + 7*Pi^4 - 360*Zeta[3] - 20*Pi^2*Zeta[3] - 72*Zeta[5])/
     180}, -2, 4, 1], c[2, 0] -> SeriesData[\[Epsilon], 0, 
   {1/2, 5/4, 11/8 + (5*Pi^2)/12, (-165 + 50*Pi^2 + 176*Zeta[3])/48, 
    (-14235 + 550*Pi^2 + 202*Pi^4 + 4400*Zeta[3])/480, 
    (-385875 - 8250*Pi^2 + 3030*Pi^4 + 29040*Zeta[3] + 8800*Pi^2*Zeta[3] + 
      206784*Zeta[5])/2880}, -2, 4, 1], 
 c[3, 0] -> SeriesData[\[Epsilon], 0, {-1, -4/3, 56/9 + Pi^2/2, 
    (2*(760 + 9*Pi^2 - 531*Zeta[3]))/27, 
    (968960 - 10080*Pi^2 + 8073*Pi^4 - 169920*Zeta[3])/3240, 
    (3301760 - 68400*Pi^2 + 8073*Pi^4 + 594720*Zeta[3] + 47790*Pi^2*Zeta[3] - 
      3148308*Zeta[5])/2430}, -2, 4, 1], c[3, 5 - 6*\[Epsilon]] -> 0, 
 c[5, 0] -> SeriesData[\[Epsilon], 0, {(32*Pi^2)/3, 
    (704*Pi^2)/9 - (256*Pi^2*Log[2])/3, 
    (16*(680*Pi^2 + 21*Pi^4 - 1056*Pi^2*Log[2] + 576*Pi^2*Log[2]^2))/27}, 1, 
   4, 1], c[6, 1 - 2*\[Epsilon]] -> 0, c[7, -1 + 2*\[Epsilon]] -> 0, 
 c[8, 1 - 4*\[Epsilon]] -> 0, c[9, -1 + 2*\[Epsilon]] -> 0, 
 c[10, -4*\[Epsilon]] -> 0, c[11, 2 - 4*\[Epsilon]] -> 0, 
 c[12, -4*\[Epsilon]] -> 0, c[13, -4*\[Epsilon]] -> 0, 
 c[13, -1 + 2*\[Epsilon]] -> 0, c[15, 2 - 4*\[Epsilon]] -> 0, 
 c[16, 0] -> SeriesData[\[Epsilon], 0, {3/2, 17/4, 59/8 + Pi^2/4, 
    65/16 + (49*Pi^2)/24 - Zeta[3], (-16755 + 4750*Pi^2 + 14*Pi^4 - 
      3840*Pi^2*Log[2] + 12080*Zeta[3])/480, 
    (-206745 + 37450*Pi^2 - 1030*Pi^4 - 49920*Pi^2*Log[2] + 
      15360*Pi^2*Log[2]^2 + 7680*Log[2]^4 + 184320*PolyLog[4, 1/2] + 
      170000*Zeta[3] - 160*Pi^2*Zeta[3] - 576*Zeta[5])/960}, -2, 4, 1], 
 c[17, -2*\[Epsilon]] -> 0, c[17, -1 + 2*\[Epsilon]] -> 0}


==> anc/Data/aconstants <==
Print["Expressions for a-constants."]
{a[1, 1] -> 171/8 + (3*Pi^2)/4 - (10*Pi^3)/(27*Sqrt[3]) + 
   6*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
   8*Sqrt[3]*Im[PolyLog[3, I*Sqrt[3]]] - 
   4*Sqrt[3]*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] + (9/4 - 2*Zeta[3])/2, 
 a[1, 2] -> 345/8 + (7*Pi^2)/4 - (10*Pi^3)/(9*Sqrt[3]) + (7*Pi^4)/240 - 
   (8*Pi^2*Im[PolyLog[2, I*Sqrt[3]]])/(5*Sqrt[3]) + 
   14*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 
   (Pi^2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/(3*Sqrt[3]) + 
   24*Sqrt[3]*Im[PolyLog[3, I*Sqrt[3]]] - 
   12*Sqrt[3]*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] - 
   (32*Sqrt[3]*Im[PolyLog[4, I/Sqrt[3]]])/5 - 
   (16*Sqrt[3]*Im[PolyLog[4, I*Sqrt[3]]])/5 - 
   (28*Sqrt[3]*Im[PolyLog[4, 1/2 - (I/2)*Sqrt[3]]])/5 + 
   (3*(9/4 - 2*Zeta[3]))/2, a[1, 3] -> 531/10 + 3*Pi^2 - 
   (7*Pi^3)/(12*Sqrt[3]) + (7*Pi^4)/80 - (11*Pi^5)/(108*Sqrt[3]) - 
   24*Sqrt[3]*Im[HPL[{-4, 1}, I*Sqrt[3]]] + 
   36*Sqrt[3]*Im[HPL[{-3, 1}, I*Sqrt[3]]] - 
   12*Sqrt[3]*Im[HPL[{-3, 2}, I*Sqrt[3]]] + 
   18*Sqrt[3]*Im[HPL[{-2, 2}, I*Sqrt[3]]] - 
   12*Sqrt[3]*Im[HPL[{-2, 3}, I*Sqrt[3]]] + 
   18*Sqrt[3]*Im[HPL[{-1, 3}, I*Sqrt[3]]] - 
   12*Sqrt[3]*Im[HPL[{-1, 4}, I*Sqrt[3]]] + 
   12*Sqrt[3]*Im[HPL[{-3, -1, 1}, I*Sqrt[3]]] + 
   12*Sqrt[3]*Im[HPL[{-3, 1, 1}, I*Sqrt[3]]] + 
   12*Sqrt[3]*Im[HPL[{-2, -2, 1}, I*Sqrt[3]]] - 
   18*Sqrt[3]*Im[HPL[{-2, -1, 1}, I*Sqrt[3]]] + 
   6*Sqrt[3]*Im[HPL[{-2, -1, 2}, I*Sqrt[3]]] - 
   18*Sqrt[3]*Im[HPL[{-2, 1, 1}, I*Sqrt[3]]] + 
   6*Sqrt[3]*Im[HPL[{-2, 2, 1}, I*Sqrt[3]]] + 
   12*Sqrt[3]*Im[HPL[{-1, -3, 1}, I*Sqrt[3]]] - 
   18*Sqrt[3]*Im[HPL[{-1, -2, 1}, I*Sqrt[3]]] + 
   6*Sqrt[3]*Im[HPL[{-1, -2, 2}, I*Sqrt[3]]] - 
   9*Sqrt[3]*Im[HPL[{-1, -1, 2}, I*Sqrt[3]]] + 
   6*Sqrt[3]*Im[HPL[{-1, -1, 3}, I*Sqrt[3]]] - 
   9*Sqrt[3]*Im[HPL[{-1, 2, 1}, I*Sqrt[3]]] + 
   6*Sqrt[3]*Im[HPL[{-1, 3, 1}, I*Sqrt[3]]] - 
   6*Sqrt[3]*Im[HPL[{-2, -1, -1, 1}, I*Sqrt[3]]] - 
   6*Sqrt[3]*Im[HPL[{-2, -1, 1, 1}, I*Sqrt[3]]] - 
   6*Sqrt[3]*Im[HPL[{-2, 1, 1, 1}, I*Sqrt[3]]] - 
   6*Sqrt[3]*Im[HPL[{-1, -2, -1, 1}, I*Sqrt[3]]] - 
   6*Sqrt[3]*Im[HPL[{-1, -2, 1, 1}, I*Sqrt[3]]] - 
   6*Sqrt[3]*Im[HPL[{-1, -1, -2, 1}, I*Sqrt[3]]] + 
   9*Sqrt[3]*Im[HPL[{-1, -1, -1, 1}, I*Sqrt[3]]] - 
   3*Sqrt[3]*Im[HPL[{-1, -1, -1, 2}, I*Sqrt[3]]] + 
   9*Sqrt[3]*Im[HPL[{-1, -1, 1, 1}, I*Sqrt[3]]] - 
   3*Sqrt[3]*Im[HPL[{-1, -1, 2, 1}, I*Sqrt[3]]] - 
   3*Sqrt[3]*Im[HPL[{-1, 2, 1, 1}, I*Sqrt[3]]] + 
   3*Sqrt[3]*Im[HPL[{-1, -1, -1, -1, 1}, I*Sqrt[3]]] + 
   3*Sqrt[3]*Im[HPL[{-1, -1, -1, 1, 1}, I*Sqrt[3]]] + 
   3*Sqrt[3]*Im[HPL[{-1, -1, 1, 1, 1}, I*Sqrt[3]]] + 
   3*Sqrt[3]*Im[HPL[{-1, 1, 1, 1, 1}, I*Sqrt[3]]] + 
   36*Sqrt[3]*Im[PolyLog[2, (-I)*Sqrt[3]]] + 
   (3*Sqrt[3]*Pi^2*Im[PolyLog[2, (-I)*Sqrt[3]]])/2 - 
   36*Sqrt[3]*Im[PolyLog[2, I*Sqrt[3]]] - 3*Sqrt[3]*Pi^2*
    Im[PolyLog[2, I*Sqrt[3]]] - 18*Sqrt[3]*
    Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] - 
   (5*Sqrt[3]*Pi^2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4 + 
   18*Sqrt[3]*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]] + 
   (Sqrt[3]*Pi^2*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]])/4 - 
   (3*Sqrt[3]*Pi^2*Im[PolyLog[2, 1 - I*Sqrt[3]]])/2 - 
   (Sqrt[3]*Pi^2*Im[PolyLog[2, 1 + I*Sqrt[3]]])/2 + 
   (Sqrt[3]*Pi^2*Im[PolyLog[3, (-I)/Sqrt[3]]])/4 + 
   (3*Sqrt[3]*Pi^2*Im[PolyLog[3, I/Sqrt[3]]])/4 - 
   21*Sqrt[3]*Im[PolyLog[3, (-I)*Sqrt[3]]] - 
   (2*Pi^2*Im[PolyLog[3, (-I)*Sqrt[3]]])/Sqrt[3] + 
   21*Sqrt[3]*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] + 
   (Pi^2*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]])/Sqrt[3] - 
   21*Sqrt[3]*Im[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]] - 
   (Pi^2*Im[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]])/Sqrt[3] - 
   21*Sqrt[3]*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]] - 
   (Pi^2*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]])/Sqrt[3] + 
   (Pi^2*Im[PolyLog[3, 1 - I*Sqrt[3]]])/(2*Sqrt[3]) - 
   21*Sqrt[3]*Im[PolyLog[3, 1 + I*Sqrt[3]]] - 
   (Pi^2*Im[PolyLog[3, 1 + I*Sqrt[3]]])/Sqrt[3] - 
   36*Sqrt[3]*Im[PolyLog[4, (-I)/Sqrt[3]]] + 
   36*Sqrt[3]*Im[PolyLog[4, I/Sqrt[3]]] + 
   36*Sqrt[3]*Im[PolyLog[4, (-I)*Sqrt[3]]] - 
   36*Sqrt[3]*Im[PolyLog[4, I*Sqrt[3]]] - 
   9*Sqrt[3]*Im[PolyLog[4, 1/2 - (I/2)*Sqrt[3]]] + 
   9*Sqrt[3]*Im[PolyLog[4, 1 - I*Sqrt[3]]] - 
   9*Sqrt[3]*Im[PolyLog[4, 1 + I*Sqrt[3]]] - 
   18*Sqrt[3]*Im[PolyLog[5, (-I)/Sqrt[3]]] + 
   18*Sqrt[3]*Im[PolyLog[5, I/Sqrt[3]]] - 
   24*Sqrt[3]*Im[PolyLog[5, (-I)*Sqrt[3]]] + 
   24*Sqrt[3]*Im[PolyLog[5, I*Sqrt[3]]] + 
   3*Sqrt[3]*Im[PolyLog[5, 1 - I*Sqrt[3]]] - 
   3*Sqrt[3]*Im[PolyLog[5, 1 + I*Sqrt[3]]] + 
   18*Sqrt[3]*Im[PolyLog[2, 2, (-I)/Sqrt[3]]] - 
   18*Sqrt[3]*Im[PolyLog[2, 2, I/Sqrt[3]]] + 
   6*Sqrt[3]*Im[PolyLog[2, 3, (-I)/Sqrt[3]]] - 
   6*Sqrt[3]*Im[PolyLog[2, 3, I/Sqrt[3]]] + (5*Pi^3*Log[2])/(12*Sqrt[3]) + 
   12*Sqrt[3]*Im[HPL[{-3, 1}, I*Sqrt[3]]]*Log[2] + 
   6*Sqrt[3]*Im[HPL[{-2, 2}, I*Sqrt[3]]]*Log[2] + 
   6*Sqrt[3]*Im[HPL[{-1, 3}, I*Sqrt[3]]]*Log[2] - 
   6*Sqrt[3]*Im[HPL[{-2, -1, 1}, I*Sqrt[3]]]*Log[2] - 
   6*Sqrt[3]*Im[HPL[{-2, 1, 1}, I*Sqrt[3]]]*Log[2] - 
   6*Sqrt[3]*Im[HPL[{-1, -2, 1}, I*Sqrt[3]]]*Log[2] - 
   3*Sqrt[3]*Im[HPL[{-1, -1, 2}, I*Sqrt[3]]]*Log[2] - 
   3*Sqrt[3]*Im[HPL[{-1, 2, 1}, I*Sqrt[3]]]*Log[2] + 
   3*Sqrt[3]*Im[HPL[{-1, -1, -1, 1}, I*Sqrt[3]]]*Log[2] + 
   3*Sqrt[3]*Im[HPL[{-1, -1, 1, 1}, I*Sqrt[3]]]*Log[2] + 
   (Pi^2*Im[PolyLog[2, (-I)*Sqrt[3]]]*Log[2])/Sqrt[3] - 
   (5*Pi^2*Im[PolyLog[2, I*Sqrt[3]]]*Log[2])/(2*Sqrt[3]) + 
   (21*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]*Log[2])/2 + 
   (Sqrt[3]*Pi^2*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]*Log[2])/4 + 
   (21*Sqrt[3]*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]]*Log[2])/2 + 
   (Pi^2*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]]*Log[2])/(4*Sqrt[3]) - 
   (5*Pi^2*Im[PolyLog[2, 1 - I*Sqrt[3]]]*Log[2])/(2*Sqrt[3]) - 
   27*Sqrt[3]*Im[PolyLog[3, (-I)*Sqrt[3]]]*Log[2] + 
   9*Sqrt[3]*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]]*Log[2] - 
   9*Sqrt[3]*Im[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]]*Log[2] - 
   9*Sqrt[3]*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]]*Log[2] - 
   9*Sqrt[3]*Im[PolyLog[3, 1 - I*Sqrt[3]]]*Log[2] - 
   9*Sqrt[3]*Im[PolyLog[3, 1 + I*Sqrt[3]]]*Log[2] - 
   12*Sqrt[3]*Im[PolyLog[4, (-I)/Sqrt[3]]]*Log[2] + 
   24*Sqrt[3]*Im[PolyLog[4, I/Sqrt[3]]]*Log[2] + 
   24*Sqrt[3]*Im[PolyLog[4, (-I)*Sqrt[3]]]*Log[2] - 
   12*Sqrt[3]*Im[PolyLog[4, I*Sqrt[3]]]*Log[2] - 
   3*Sqrt[3]*Im[PolyLog[4, 1/2 - (I/2)*Sqrt[3]]]*Log[2] - 
   3*Sqrt[3]*Im[PolyLog[4, 1 + I*Sqrt[3]]]*Log[2] + 
   6*Sqrt[3]*Im[PolyLog[2, 2, (-I)/Sqrt[3]]]*Log[2] - 
   12*Sqrt[3]*Im[PolyLog[2, 2, I/Sqrt[3]]]*Log[2] + 
   (35*Sqrt[3]*Pi*Log[2]^2)/4 + (55*Pi^3*Log[2]^2)/(36*Sqrt[3]) + 
   (27*Sqrt[3]*Im[PolyLog[2, I*Sqrt[3]]]*Log[2]^2)/2 + 
   (9*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]*Log[2]^2)/2 + 
   (9*Sqrt[3]*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]]*Log[2]^2)/2 + 
   (27*Sqrt[3]*Im[PolyLog[2, 1 - I*Sqrt[3]]]*Log[2]^2)/2 + 
   (9*Sqrt[3]*Im[PolyLog[2, 1 + I*Sqrt[3]]]*Log[2]^2)/2 - 
   (21*Sqrt[3]*Im[PolyLog[3, (-I)*Sqrt[3]]]*Log[2]^2)/2 + 
   (3*Sqrt[3]*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]]*Log[2]^2)/2 - 
   (3*Sqrt[3]*Im[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]]*Log[2]^2)/2 - 
   (3*Sqrt[3]*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]]*Log[2]^2)/2 - 
   (3*Sqrt[3]*Im[PolyLog[3, 1 - I*Sqrt[3]]]*Log[2]^2)/2 - 
   (3*Sqrt[3]*Im[PolyLog[3, 1 + I*Sqrt[3]]]*Log[2]^2)/2 + 
   7*Sqrt[3]*Pi*Log[2]^3 + Sqrt[3]*Im[PolyLog[2, (-I)*Sqrt[3]]]*Log[2]^3 + 
   (5*Sqrt[3]*Im[PolyLog[2, I*Sqrt[3]]]*Log[2]^3)/2 + 
   (Sqrt[3]*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]]*Log[2]^3)/2 + 
   (5*Sqrt[3]*Im[PolyLog[2, 1 - I*Sqrt[3]]]*Log[2]^3)/2 + 
   2*Sqrt[3]*Im[PolyLog[2, 1 + I*Sqrt[3]]]*Log[2]^3 + 
   (Pi*Log[2]^4)/(2*Sqrt[3]) + 12*Sqrt[3]*Pi*Log[3] + 
   (103*Pi^3*Log[3])/(24*Sqrt[3]) - 9*Sqrt[3]*Im[PolyLog[3, (-I)/Sqrt[3]]]*
    Log[3] + 9*Sqrt[3]*Im[PolyLog[3, I/Sqrt[3]]]*Log[3] - 
   3*Sqrt[3]*Im[PolyLog[2, 2, (-I)/Sqrt[3]]]*Log[3] + 
   3*Sqrt[3]*Im[PolyLog[2, 2, I/Sqrt[3]]]*Log[3] - 
   (7*Sqrt[3]*Pi*Log[2]*Log[3])/2 + (109*Pi^3*Log[2]*Log[3])/(144*Sqrt[3]) - 
   3*Sqrt[3]*Im[PolyLog[3, (-I)/Sqrt[3]]]*Log[2]*Log[3] + 
   6*Sqrt[3]*Im[PolyLog[3, I/Sqrt[3]]]*Log[2]*Log[3] - 
   (9*Sqrt[3]*Pi*Log[2]^2*Log[3])/2 - (2*Pi*Log[2]^3*Log[3])/Sqrt[3] - 
   (7*Sqrt[3]*Pi*Log[3]^2)/2 - (11*Pi^3*Log[3]^2)/(16*Sqrt[3]) + 
   (3*Sqrt[3]*Im[PolyLog[3, (-I)/Sqrt[3]]]*Log[3]^2)/4 - 
   (3*Sqrt[3]*Im[PolyLog[3, I/Sqrt[3]]]*Log[3]^2)/4 + 
   (Sqrt[3]*Pi*Log[3]^3)/8 - (3*Sqrt[3]*Pi*Log[2]*Log[3]^3)/16 - 
   13*Sqrt[3]*Pi*PolyLog[4, 1/2] + 6*Sqrt[3]*Pi*PolyLog[2, 2, -1] - 
   4*Sqrt[3]*Pi*Re[HPL[{-3, 1}, I*Sqrt[3]]] - 
   2*Sqrt[3]*Pi*Re[HPL[{-2, 2}, I*Sqrt[3]]] - 
   2*Sqrt[3]*Pi*Re[HPL[{-1, 3}, I*Sqrt[3]]] + 
   2*Sqrt[3]*Pi*Re[HPL[{-2, -1, 1}, I*Sqrt[3]]] + 
   2*Sqrt[3]*Pi*Re[HPL[{-2, 1, 1}, I*Sqrt[3]]] + 
   2*Sqrt[3]*Pi*Re[HPL[{-1, -2, 1}, I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Re[HPL[{-1, -1, 2}, I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Re[HPL[{-1, 2, 1}, I*Sqrt[3]]] - 
   Sqrt[3]*Pi*Re[HPL[{-1, -1, -1, 1}, I*Sqrt[3]]] - 
   Sqrt[3]*Pi*Re[HPL[{-1, -1, 1, 1}, I*Sqrt[3]]] + 
   6*Sqrt[3]*Pi*Log[2]*Re[PolyLog[2, (-I)*Sqrt[3]]] + 
   2*Sqrt[3]*Pi*Log[2]^2*Re[PolyLog[2, (-I)*Sqrt[3]]] + 
   (5*Pi^3*Re[PolyLog[2, I*Sqrt[3]]])/(18*Sqrt[3]) - 
   9*Sqrt[3]*Pi*Log[2]*Re[PolyLog[2, I*Sqrt[3]]] - 
   (5*Sqrt[3]*Pi*Log[2]^2*Re[PolyLog[2, I*Sqrt[3]]])/2 + 
   (5*Pi^3*Re[PolyLog[2, 1 - I*Sqrt[3]]])/(18*Sqrt[3]) - 
   9*Sqrt[3]*Pi*Log[2]*Re[PolyLog[2, 1 - I*Sqrt[3]]] - 
   (5*Sqrt[3]*Pi*Log[2]^2*Re[PolyLog[2, 1 - I*Sqrt[3]]])/2 + 
   (Pi^3*Re[PolyLog[2, 1 + I*Sqrt[3]]])/(9*Sqrt[3]) + 
   3*Sqrt[3]*Pi*Log[2]*Re[PolyLog[2, 1 + I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Log[2]^2*Re[PolyLog[2, 1 + I*Sqrt[3]]] + 
   9*Sqrt[3]*Pi*Re[PolyLog[3, (-I)/Sqrt[3]]] + 3*Sqrt[3]*Pi*Log[2]*
    Re[PolyLog[3, (-I)/Sqrt[3]]] - 
   (Sqrt[3]*Pi*Log[3]*Re[PolyLog[3, (-I)/Sqrt[3]]])/2 + 
   9*Sqrt[3]*Pi*Re[PolyLog[3, I/Sqrt[3]]] + 6*Sqrt[3]*Pi*Log[2]*
    Re[PolyLog[3, I/Sqrt[3]]] - 
   (3*Sqrt[3]*Pi*Log[3]*Re[PolyLog[3, I/Sqrt[3]]])/2 - 
   3*Sqrt[3]*Pi*Re[PolyLog[3, (-I)*Sqrt[3]]] - 
   Sqrt[3]*Pi*Log[2]*Re[PolyLog[3, (-I)*Sqrt[3]]] - 
   3*Sqrt[3]*Pi*Re[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] - 
   Sqrt[3]*Pi*Log[2]*Re[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] + 
   3*Sqrt[3]*Pi*Re[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]] + 
   Sqrt[3]*Pi*Log[2]*Re[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]] + 
   3*Sqrt[3]*Pi*Re[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]] + 
   Sqrt[3]*Pi*Log[2]*Re[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]] + 
   3*Sqrt[3]*Pi*Re[PolyLog[3, 1 - I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Log[2]*Re[PolyLog[3, 1 - I*Sqrt[3]]] + 
   3*Sqrt[3]*Pi*Re[PolyLog[3, 1 + I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Log[2]*Re[PolyLog[3, 1 + I*Sqrt[3]]] + 
   4*Sqrt[3]*Pi*Re[PolyLog[4, (-I)/Sqrt[3]]] + 
   4*Sqrt[3]*Pi*Re[PolyLog[4, I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Re[PolyLog[4, 1 + I*Sqrt[3]]] + 
   Sqrt[3]*Pi*Re[PolyLog[2, 2, (-I)/Sqrt[3]]] + 
   3*Sqrt[3]*Pi*Re[PolyLog[2, 2, I/Sqrt[3]]] + 14*(9/4 - 2*Zeta[3]) + 
   (Pi^2*(9/4 - 2*Zeta[3]))/3 + 4*Sqrt[3]*Im[PolyLog[2, (-I)*Sqrt[3]]]*
    (9/4 - 2*Zeta[3]) - 4*Sqrt[3]*Im[PolyLog[2, I*Sqrt[3]]]*
    (9/4 - 2*Zeta[3]) - 2*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]*
    (9/4 - 2*Zeta[3]) + 2*Sqrt[3]*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]]*
    (9/4 - 2*Zeta[3]) + (4*Pi*Log[3]*(9/4 - 2*Zeta[3]))/Sqrt[3] + 
   21*Zeta[3] - 13*Sqrt[3]*Pi*Zeta[3] + (Pi^2*Zeta[3])/2 + 
   6*Sqrt[3]*Im[PolyLog[2, (-I)*Sqrt[3]]]*Zeta[3] - 
   6*Sqrt[3]*Im[PolyLog[2, I*Sqrt[3]]]*Zeta[3] - 
   3*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]]*Zeta[3] + 
   3*Sqrt[3]*Im[PolyLog[2, 1/2 + (I/2)*Sqrt[3]]]*Zeta[3] - 
   (121*Pi*Log[2]*Zeta[3])/(2*Sqrt[3]) + 5*Sqrt[3]*Pi*Log[3]*Zeta[3] + 
   (2*(99/4 - 24*Zeta[5]))/5 + 9*Zeta[5], 
 a[2, 1] -> -24*Pi - (53*Pi^2)/(2*Sqrt[3]) - (2*Pi^3)/3 + 
   (16*Sqrt[3]*Pi*Im[PolyLog[2, I*Sqrt[3]]])/5 + 16*Pi*Log[2] + 
   (26*Pi^2*Log[2])/Sqrt[3] - 4*Pi*Log[2]^2 + (4*Sqrt[3]*Pi^2*Log[3])/5 - 
   3*Pi^2*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (3*Pi^2*Derivative[{0, 0, 0}, {0, 1}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/8, 
 a[2, 2] -> -64*Pi - (93*Sqrt[3]*Pi^2)/2 - (8*Pi^3)/3 - 
   (413*Pi^4)/(45*Sqrt[3]) + (64*Sqrt[3]*Pi*Im[PolyLog[2, I*Sqrt[3]]])/5 - 
   (368*Sqrt[3]*Pi*Im[PolyLog[3, I*Sqrt[3]]])/5 + 
   12*Sqrt[3]*Pi*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] + 
   (288*Sqrt[3]*Pi*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]])/5 + 
   (288*Sqrt[3]*Pi*Im[PolyLog[3, 1 + I*Sqrt[3]]])/5 + 48*Pi*Log[2] + 
   (152*Pi^2*Log[2])/Sqrt[3] + (4*Pi^3*Log[2])/3 - 
   (32*Sqrt[3]*Pi*Im[PolyLog[2, I*Sqrt[3]]]*Log[2])/5 - 16*Pi*Log[2]^2 - 
   (140*Pi^2*Log[2]^2)/Sqrt[3] + (8*Pi*Log[2]^3)/3 + 
   (41*Sqrt[3]*Pi^2*Log[3])/5 + (16*Pi*Zeta[3])/3 - 
   20*Pi^2*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] + 24*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (15*Pi^2*Derivative[{0, 0, 0}, {0, 1}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 
   3*Pi^2*Log[2]*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][
     {2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   (3*Pi^2*Derivative[{0, 0, 0}, {0, 2}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 0}, {0, 2}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 + 5*Pi^2*Derivative[{0, 0, 0}, {1, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   3*Pi^2*Derivative[{0, 0, 0}, {1, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (3*Pi^2*Derivative[{0, 0, 0}, {1, 1}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 - 
   (3*Pi^2*Derivative[{0, 0, 0}, {2, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 0}, {2, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 3*Pi^2*Derivative[{0, 0, 1}, {0, 1}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (3*Pi^2*Derivative[{0, 0, 1}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/8 - 3*Pi^2*Derivative[{0, 1, 0}, {0, 1}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (3*Pi^2*Derivative[{0, 1, 0}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/8, a[2, 3] -> -160*Pi - (1327*Pi^2)/(2*Sqrt[3]) - 
   8*Pi^3 - (493*Pi^4)/(12*Sqrt[3]) - Pi^5/5 - 
   16*Sqrt[3]*Pi*Im[HPL[{-3, 1}, I*Sqrt[3]]] - 
   8*Sqrt[3]*Pi*Im[HPL[{-2, 2}, I*Sqrt[3]]] - 
   8*Sqrt[3]*Pi*Im[HPL[{-1, 3}, I*Sqrt[3]]] + 
   8*Sqrt[3]*Pi*Im[HPL[{-2, -1, 1}, I*Sqrt[3]]] + 
   8*Sqrt[3]*Pi*Im[HPL[{-2, 1, 1}, I*Sqrt[3]]] + 
   8*Sqrt[3]*Pi*Im[HPL[{-1, -2, 1}, I*Sqrt[3]]] + 
   4*Sqrt[3]*Pi*Im[HPL[{-1, -1, 2}, I*Sqrt[3]]] + 
   4*Sqrt[3]*Pi*Im[HPL[{-1, 2, 1}, I*Sqrt[3]]] - 
   4*Sqrt[3]*Pi*Im[HPL[{-1, -1, -1, 1}, I*Sqrt[3]]] - 
   4*Sqrt[3]*Pi*Im[HPL[{-1, -1, 1, 1}, I*Sqrt[3]]] + 
   96*Sqrt[3]*Pi*Im[PolyLog[2, I*Sqrt[3]]] + 
   (8*Pi^3*Im[PolyLog[2, I*Sqrt[3]]])/Sqrt[3] + 
   (2*Pi^3*Im[PolyLog[2, 1 + I*Sqrt[3]]])/(3*Sqrt[3]) + 
   16*Sqrt[3]*Pi*Im[PolyLog[3, (-I)*Sqrt[3]]] - 
   16*Sqrt[3]*Pi*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]] + 
   16*Sqrt[3]*Pi*Im[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]] + 
   16*Sqrt[3]*Pi*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]] + 
   16*Sqrt[3]*Pi*Im[PolyLog[3, 1 + I*Sqrt[3]]] - 
   4*Sqrt[3]*Pi*Im[PolyLog[4, 1 - I*Sqrt[3]]] + 
   4*Sqrt[3]*Pi*Im[PolyLog[4, 1 + I*Sqrt[3]]] - 
   8*Sqrt[3]*Pi*Im[PolyLog[2, 2, (-I)/Sqrt[3]]] + 
   8*Sqrt[3]*Pi*Im[PolyLog[2, 2, I/Sqrt[3]]] + 128*Pi*Log[2] + 
   428*Sqrt[3]*Pi^2*Log[2] + (16*Pi^3*Log[2])/3 + 
   (1436*Pi^4*Log[2])/(27*Sqrt[3]) - 64*Sqrt[3]*Pi*Im[PolyLog[2, I*Sqrt[3]]]*
    Log[2] + 4*Sqrt[3]*Pi*Im[PolyLog[3, (-I)*Sqrt[3]]]*Log[2] + 
   4*Sqrt[3]*Pi*Im[PolyLog[3, (-1)^(1/6)*Sqrt[3]]]*Log[2] - 
   4*Sqrt[3]*Pi*Im[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]]*Log[2] - 
   4*Sqrt[3]*Pi*Im[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]]*Log[2] + 
   4*Sqrt[3]*Pi*Im[PolyLog[3, 1 - I*Sqrt[3]]]*Log[2] - 
   4*Sqrt[3]*Pi*Im[PolyLog[3, 1 + I*Sqrt[3]]]*Log[2] - 48*Pi*Log[2]^2 - 
   (1204*Pi^2*Log[2]^2)/Sqrt[3] - (4*Pi^3*Log[2]^2)/3 + 
   16*Sqrt[3]*Pi*Im[PolyLog[2, I*Sqrt[3]]]*Log[2]^2 - 
   2*Sqrt[3]*Pi*Im[PolyLog[2, 1 + I*Sqrt[3]]]*Log[2]^2 + (32*Pi*Log[2]^3)/3 + 
   173*Sqrt[3]*Pi^2*Log[2]^3 - (4*Pi*Log[2]^4)/3 - 24*Sqrt[3]*Pi^2*Log[3] - 
   (67*Pi^4*Log[3])/(54*Sqrt[3]) + 4*Sqrt[3]*Pi*Im[PolyLog[3, (-I)/Sqrt[3]]]*
    Log[3] - 4*Sqrt[3]*Pi*Im[PolyLog[3, (-I)*Sqrt[3]]]*Log[3] + 
   (56*Pi^2*Log[2]*Log[3])/Sqrt[3] - (19*Pi^2*Log[2]^2*Log[3])/Sqrt[3] + 
   4*Sqrt[3]*Pi^2*Log[3]^2 - 2*Sqrt[3]*Pi^2*Log[2]*Log[3]^2 - 
   (Pi^2*Log[3]^3)/(2*Sqrt[3]) - 2*Pi*PolyGamma[1, 1/6] + 
   (2*Pi^2*PolyGamma[1, 1/6])/(3*Sqrt[3]) - (Pi^3*PolyGamma[1, 1/6])/18 + 
   (4*Pi*Log[2]*PolyGamma[1, 1/6])/3 - (2*Pi^2*Log[2]*PolyGamma[1, 1/6])/
    (9*Sqrt[3]) - (Pi*Log[2]^2*PolyGamma[1, 1/6])/3 - 
   2*Pi*PolyGamma[1, 1/3] - (2*Pi^2*PolyGamma[1, 1/3])/(3*Sqrt[3]) - 
   (Pi^3*PolyGamma[1, 1/3])/18 + (4*Pi*Log[2]*PolyGamma[1, 1/3])/3 + 
   (2*Pi^2*Log[2]*PolyGamma[1, 1/3])/(9*Sqrt[3]) - 
   (Pi*Log[2]^2*PolyGamma[1, 1/3])/3 + 2*Pi*PolyGamma[1, 2/3] - 
   (2*Pi^2*PolyGamma[1, 2/3])/(3*Sqrt[3]) + (Pi^3*PolyGamma[1, 2/3])/18 - 
   (4*Pi*Log[2]*PolyGamma[1, 2/3])/3 + (2*Pi^2*Log[2]*PolyGamma[1, 2/3])/
    (9*Sqrt[3]) + (Pi*Log[2]^2*PolyGamma[1, 2/3])/3 + 
   2*Pi*PolyGamma[1, 5/6] + (2*Pi^2*PolyGamma[1, 5/6])/(3*Sqrt[3]) + 
   (Pi^3*PolyGamma[1, 5/6])/18 - (4*Pi*Log[2]*PolyGamma[1, 5/6])/3 - 
   (2*Pi^2*Log[2]*PolyGamma[1, 5/6])/(9*Sqrt[3]) + 
   (Pi*Log[2]^2*PolyGamma[1, 5/6])/3 - (Pi*PolyGamma[3, 1/6])/1296 - 
   (Pi*PolyGamma[3, 1/3])/1296 + (Pi*PolyGamma[3, 2/3])/1296 + 
   (Pi*PolyGamma[3, 5/6])/1296 - (4*Pi^2*Log[2]*PolyLog[2, -3])/Sqrt[3] + 
   (8*Pi^2*Log[2]*Re[PolyLog[2, I*Sqrt[3]]])/Sqrt[3] - 
   (4*Pi^2*Log[2]*Re[PolyLog[2, 1 + I*Sqrt[3]]])/Sqrt[3] - 
   4*Sqrt[3]*Pi^2*Re[PolyLog[3, (-I)/Sqrt[3]]] - 
   (8*Pi^2*Re[PolyLog[3, (-I)*Sqrt[3]]])/Sqrt[3] + 
   (4*Pi^2*Re[PolyLog[3, (-1)^(1/6)*Sqrt[3]]])/Sqrt[3] - 
   (4*Pi^2*Re[PolyLog[3, -((-1)^(5/6)*Sqrt[3])]])/Sqrt[3] - 
   (4*Pi^2*Re[PolyLog[3, 3/4 + (I/4)*Sqrt[3]]])/Sqrt[3] - 
   (4*Pi^2*Re[PolyLog[3, 1 - I*Sqrt[3]]])/Sqrt[3] - 
   (4*Pi^2*Re[PolyLog[3, 1 + I*Sqrt[3]]])/Sqrt[3] + (64*Pi*Zeta[3])/3 + 
   44*Sqrt[3]*Pi^2*Zeta[3] - (32*Pi*Log[2]*Zeta[3])/3 - 
   100*Pi^2*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (7*Pi^4*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 + 160*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - 96*Pi^2*Log[2]^2*Derivative[{0, 0, 0}, {0, 1}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (33*Pi^2*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 - 
   (7*Pi^4*Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 + 15*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 12*Pi^2*Log[2]^2*Derivative[{0, 0, 0}, {0, 1}, 0][
      HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   10*Pi^2*Derivative[{0, 0, 0}, {0, 2}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] + 12*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {0, 2}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (15*Pi^2*Derivative[{0, 0, 0}, {0, 2}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/16 + 
   (3*Pi^2*Log[2]*Derivative[{0, 0, 0}, {0, 2}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/2 - 
   (Pi^2*Derivative[{0, 0, 0}, {0, 3}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
      {1/2, 1}, 3/4])/2 - 
   (Pi^2*Derivative[{0, 0, 0}, {0, 3}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 100*Pi^2*Derivative[{0, 0, 0}, {1, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (7*Pi^4*Derivative[{0, 0, 0}, {1, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 + 160*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {1, 0}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - 96*Pi^2*Log[2]^2*Derivative[{0, 0, 0}, {1, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (33*Pi^2*Derivative[{0, 0, 0}, {1, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 - 
   (7*Pi^4*Derivative[{0, 0, 0}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 + 15*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 12*Pi^2*Log[2]^2*Derivative[{0, 0, 0}, {1, 0}, 0][
      HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   20*Pi^2*Derivative[{0, 0, 0}, {1, 1}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] + 24*Pi^2*Log[2]*
    Derivative[{0, 0, 0}, {1, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (15*Pi^2*Derivative[{0, 0, 0}, {1, 1}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 
   3*Pi^2*Log[2]*Derivative[{0, 0, 0}, {1, 1}, 0][HypergeometricPFQ][
     {2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   (3*Pi^2*Derivative[{0, 0, 0}, {1, 2}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 0}, {1, 2}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 10*Pi^2*Derivative[{0, 0, 0}, {2, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] + 
   12*Pi^2*Log[2]*Derivative[{0, 0, 0}, {2, 0}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (15*Pi^2*Derivative[{0, 0, 0}, {2, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/16 + 
   (3*Pi^2*Log[2]*Derivative[{0, 0, 0}, {2, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 0}, {2, 1}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 0}, {2, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 
   (Pi^2*Derivative[{0, 0, 0}, {3, 0}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
      {1/2, 1}, 3/4])/2 - 
   (Pi^2*Derivative[{0, 0, 0}, {3, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 100*Pi^2*Derivative[{0, 0, 1}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (7*Pi^4*Derivative[{0, 0, 1}, {0, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 + 160*Pi^2*Log[2]*
    Derivative[{0, 0, 1}, {0, 0}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - 96*Pi^2*Log[2]^2*Derivative[{0, 0, 1}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (33*Pi^2*Derivative[{0, 0, 1}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 - 
   (7*Pi^4*Derivative[{0, 0, 1}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 + 15*Pi^2*Log[2]*
    Derivative[{0, 0, 1}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 12*Pi^2*Log[2]^2*Derivative[{0, 0, 1}, {0, 0}, 0][
      HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   20*Pi^2*Derivative[{0, 0, 1}, {0, 1}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] + 24*Pi^2*Log[2]*
    Derivative[{0, 0, 1}, {0, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (15*Pi^2*Derivative[{0, 0, 1}, {0, 1}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 
   3*Pi^2*Log[2]*Derivative[{0, 0, 1}, {0, 1}, 0][HypergeometricPFQ][
     {2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   (3*Pi^2*Derivative[{0, 0, 1}, {0, 2}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 1}, {0, 2}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 20*Pi^2*Derivative[{0, 0, 1}, {1, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] + 
   24*Pi^2*Log[2]*Derivative[{0, 0, 1}, {1, 0}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (15*Pi^2*Derivative[{0, 0, 1}, {1, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 3*Pi^2*Log[2]*
    Derivative[{0, 0, 1}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 3*Pi^2*Derivative[{0, 0, 1}, {1, 1}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (3*Pi^2*Derivative[{0, 0, 1}, {1, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/8 - 
   (3*Pi^2*Derivative[{0, 0, 1}, {2, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 1}, {2, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 10*Pi^2*Derivative[{0, 0, 2}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] + 
   12*Pi^2*Log[2]*Derivative[{0, 0, 2}, {0, 0}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (15*Pi^2*Derivative[{0, 0, 2}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/16 + 
   (3*Pi^2*Log[2]*Derivative[{0, 0, 2}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 2}, {0, 1}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 2}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 
   (3*Pi^2*Derivative[{0, 0, 2}, {1, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 0, 2}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 
   (Pi^2*Derivative[{0, 0, 3}, {0, 0}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
      {1/2, 1}, 3/4])/2 - 
   (Pi^2*Derivative[{0, 0, 3}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 100*Pi^2*Derivative[{0, 1, 0}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (7*Pi^4*Derivative[{0, 1, 0}, {0, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 + 160*Pi^2*Log[2]*
    Derivative[{0, 1, 0}, {0, 0}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - 96*Pi^2*Log[2]^2*Derivative[{0, 1, 0}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (33*Pi^2*Derivative[{0, 1, 0}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 - 
   (7*Pi^4*Derivative[{0, 1, 0}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 + 15*Pi^2*Log[2]*
    Derivative[{0, 1, 0}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 12*Pi^2*Log[2]^2*Derivative[{0, 1, 0}, {0, 0}, 0][
      HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   20*Pi^2*Derivative[{0, 1, 0}, {0, 1}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] + 24*Pi^2*Log[2]*
    Derivative[{0, 1, 0}, {0, 1}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
     {1/2, 1}, 3/4] - (15*Pi^2*Derivative[{0, 1, 0}, {0, 1}, 0][
       HypergeometricPFQ][{2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 
   3*Pi^2*Log[2]*Derivative[{0, 1, 0}, {0, 1}, 0][HypergeometricPFQ][
     {2, 3/4, 5/4}, {3/2, 2}, 3/4] - 
   (3*Pi^2*Derivative[{0, 1, 0}, {0, 2}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 1, 0}, {0, 2}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 20*Pi^2*Derivative[{0, 1, 0}, {1, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] + 
   24*Pi^2*Log[2]*Derivative[{0, 1, 0}, {1, 0}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (15*Pi^2*Derivative[{0, 1, 0}, {1, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 3*Pi^2*Log[2]*
    Derivative[{0, 1, 0}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 3*Pi^2*Derivative[{0, 1, 0}, {1, 1}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (3*Pi^2*Derivative[{0, 1, 0}, {1, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/8 - 
   (3*Pi^2*Derivative[{0, 1, 0}, {2, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 1, 0}, {2, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 20*Pi^2*Derivative[{0, 1, 1}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] + 
   24*Pi^2*Log[2]*Derivative[{0, 1, 1}, {0, 0}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (15*Pi^2*Derivative[{0, 1, 1}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/8 + 3*Pi^2*Log[2]*
    Derivative[{0, 1, 1}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
     {3/2, 2}, 3/4] - 3*Pi^2*Derivative[{0, 1, 1}, {0, 1}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (3*Pi^2*Derivative[{0, 1, 1}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/8 - 3*Pi^2*Derivative[{0, 1, 1}, {1, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (3*Pi^2*Derivative[{0, 1, 1}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/8 - 
   (3*Pi^2*Derivative[{0, 1, 2}, {0, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 1, 2}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 10*Pi^2*Derivative[{0, 2, 0}, {0, 0}, 0][
      HypergeometricPFQ][{1, -1/4, 1/4}, {1/2, 1}, 3/4] + 
   12*Pi^2*Log[2]*Derivative[{0, 2, 0}, {0, 0}, 0][HypergeometricPFQ][
     {1, -1/4, 1/4}, {1/2, 1}, 3/4] - 
   (15*Pi^2*Derivative[{0, 2, 0}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/16 + 
   (3*Pi^2*Log[2]*Derivative[{0, 2, 0}, {0, 0}, 0][HypergeometricPFQ][
      {2, 3/4, 5/4}, {3/2, 2}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 2, 0}, {0, 1}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 2, 0}, {0, 1}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 
   (3*Pi^2*Derivative[{0, 2, 0}, {1, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 2, 0}, {1, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 
   (3*Pi^2*Derivative[{0, 2, 1}, {0, 0}, 0][HypergeometricPFQ][
      {1, -1/4, 1/4}, {1/2, 1}, 3/4])/2 - 
   (3*Pi^2*Derivative[{0, 2, 1}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16 - 
   (Pi^2*Derivative[{0, 3, 0}, {0, 0}, 0][HypergeometricPFQ][{1, -1/4, 1/4}, 
      {1/2, 1}, 3/4])/2 - 
   (Pi^2*Derivative[{0, 3, 0}, {0, 0}, 0][HypergeometricPFQ][{2, 3/4, 5/4}, 
      {3/2, 2}, 3/4])/16, a[3, 1] -> (-16*Pi^2)/3 - (10*Pi^4)/9 + 
   (32*Pi^2*Log[3])/3 - (20*Pi^2*Log[3]^2)/3 - 
   8*Pi^2*(-Pi^2/6 - Log[2]^2 + 2*Log[2]*Log[3] - Log[3]^2/2 - 
     2*PolyLog[2, -1/2]), a[3, 2] -> 
  (-4*Pi^2*(24 + 72*Log[2]^3 + Pi^2*(-1 + 24*Log[2] - 16*Log[3]) - 
     48*Log[3] + 12*Log[3]^2 + 10*Log[3]^3 - 36*Log[2]^2*(1 + Log[9]) - 
     36*Log[2]*(Log[3]^2 - Log[9] - 4*PolyLog[2, -1/2]) - 
     72*PolyLog[2, -1/2] - 36*PolyLog[3, 1/3] - 36*Re[PolyLog[3, 4/3]] + 
     49*Zeta[3]))/9, a[3, 3] -> 
  (Pi^2*(7*Pi^4 + 12*Pi^2*(4 + 130*Log[2]^2 + 64*Log[3] - 13*Log[3]^2 - 
       12*Log[2]*(8 + 7*Log[3]) + 36*PolyLog[2, -1/2]) + 
     6*(616*Log[2]^4 - 96*Log[3]^2 - 80*Log[3]^3 - 11*Log[3]^4 - 
       192*Log[2]^3*(3 + Log[9]) - 144*Log[2]^2*(-2 - 4*Log[3] + 3*Log[3]^2 - 
         8*PolyLog[2, -1/2]) + 8*(-24 + 72*PolyLog[2, -1/2] + 
         36*PolyLog[3, 1/3] + 72*PolyLog[4, -1/2] - 27*PolyLog[4, -1/3] + 
         36*PolyLog[4, 1/3] + 48*PolyLog[4, 1/2] - 72*PolyLog[4, 2/3] + 
         36*Re[PolyLog[3, 4/3]] + 36*Re[PolyLog[4, 4/3]] - 49*Zeta[3]) - 
       128*Log[3]*(-3 + Zeta[3]) + 48*Log[2]*(-12*Log[3] + 6*Log[3]^2 + 
         4*Log[3]^3 - 24*PolyLog[2, -1/2] - 12*PolyLog[3, 1/3] - 
         12*Re[PolyLog[3, 4/3]] + 19*Zeta[3]))))/54}


==> anc/Data/aconstants-TS-sums <==
Print["Triangle sums for a-constants evaluation."]
{{{(3^(1 + i1)*Pi*Csc[2*Pi*\[Epsilon]]*Gamma[i1 + \[Epsilon]]^2)/
    (Gamma[3 - 2*\[Epsilon]]*Gamma[2*(i1 + \[Epsilon])]), {-i1}, 
   "HHv1:\[Infinity]"}, {(-4*3^(1/2 - \[Epsilon])*Pi^2*Csc[2*Pi*\[Epsilon]])/
    Gamma[3 - 2*\[Epsilon]], {}, "\[Infinity]"}}, 
 {{-((2^(-1 - 2*i1)*3^i1*Pi^(5/2)*Gamma[i1 + \[Epsilon]]*
      Sec[Pi*\[Epsilon]]^2)/(Gamma[3/2 - \[Epsilon]]^2*
      Gamma[1/2 + i1 + \[Epsilon]])), {-i1}, "HHv2:\[Infinity]"}, 
  {-((2^(-3 - 2*i1)*3^i1*Pi^(5/2)*(-3 + 4*i1 + 4*\[Epsilon])*
      Gamma[-1/2 + 2*i1 + 2*\[Epsilon]]*Sec[Pi*\[Epsilon]]^2)/
     (Gamma[3/2 - \[Epsilon]]^2*Gamma[1 + 2*i1 + 2*\[Epsilon]])), {-i1}, 
   "HHv3:\[Infinity]"}, {(2^(-1 + 2*\[Epsilon])*3^(1/2 - \[Epsilon])*Pi^3*
     Sec[Pi*\[Epsilon]]^2)/Gamma[3/2 - \[Epsilon]]^2, {}, "\[Infinity]"}}, 
 {{-((3^(1 + i1)*Pi^2*Csc[2*Pi*\[Epsilon]]*Gamma[1/2 + i1 + \[Epsilon]]^2)/
     (Gamma[2 - 2*\[Epsilon]]*Gamma[1 + 2*i1 + 2*\[Epsilon]])), {-i1}, 
   "HHv7:\[Infinity]"}, 
  {-((3^i1*Pi^2*Csc[2*Pi*\[Epsilon]]*Gamma[1/2 + i1 + \[Epsilon]]^2)/
     (Gamma[2 - 2*\[Epsilon]]*Gamma[1 + 2*i1 + 2*\[Epsilon]])), {-i1}, 
   "HHv8:\[Infinity]"}, {(16*3^(-1 - \[Epsilon])*Pi^3*Csc[2*Pi*\[Epsilon]])/
    Gamma[2 - 2*\[Epsilon]], {}, "\[Infinity]"}}}


==> anc/Data/selfenergy-IBP-masters-expressions <==
Print["Expressions for IBP masters in the case of selfenergy"]
{C[1] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3), 
 C[2] -> 3/(2*\[Epsilon]^2) + 9/(2*\[Epsilon]) + \[Epsilon]*a[1, 1] + 
   \[Epsilon]^2*a[1, 2] + 
   (42 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4, 
 C[3] -> (-2*Pi)/\[Epsilon] - 
   (2*Pi*\[Epsilon]*(21 + Pi^2 - 18*Log[2] + 6*Log[2]^2))/3 + 
   Pi*(-6 + Log[16]) + w*((6 + Pi^2)/3 + 2/\[Epsilon]^2 + 2/\[Epsilon] + 
     (\[Epsilon]*(6 + Pi^2 - 4*Zeta[3]))/3 + \[Epsilon]^2*
      (2 + Pi^2/3 + (7*Pi^4)/180 - (4*Zeta[3])/3)) + 
   (2*Pi*\[Epsilon]^2*(-45 + 42*Log[2] - 18*Log[2]^2 + 4*Log[2]^3 + 
      Pi^2*(-3 + Log[4]) + 8*Zeta[3]))/3, 
 C[4] -> (32*Pi^2*\[Epsilon])/3 + (64*Pi^2*\[Epsilon]^2*(11 - 12*Log[2]))/9 + 
   w*(8 + Pi^2/3 + 2/\[Epsilon]^2 + 4/\[Epsilon] + 
     \[Epsilon]^2*(32 + (4*Pi^2)/3 + (7*Pi^4)/180 - (8*Zeta[3])/3) + 
     (2*\[Epsilon]*(24 + Pi^2 - 2*Zeta[3]))/3), 
 C[5] -> -8 - Pi^2/3 - 2/\[Epsilon]^2 - 4/\[Epsilon] + 
   w*(-4*Pi^2 - (2*\[Epsilon]^2*(7*Pi^4 + 96*Pi^2*(1 + 2*Log[2]^2 - Log[4])))/
      3 + 16*Pi^2*\[Epsilon]*(-1 + Log[4])) - 
   (2*\[Epsilon]*(24 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(-32 - (4*Pi^2)/3 - (7*Pi^4)/180 + (8*Zeta[3])/3), 
 C[6] -> (-2*Pi)/\[Epsilon] + \[Epsilon]*a[2, 1] + \[Epsilon]^2*a[2, 2] - 
   (4*Pi*(6 + Sqrt[3]*Pi - Log[8]))/3 + 
   w*(4 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
     4*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + 
     \[Epsilon]*(-37 - (7*Pi^2)/6 + 2*a[1, 1] - 
       4*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]] + (4*Zeta[3])/3) + 
     \[Epsilon]^2*(-32 - (4*Pi^2)/3 - (7*Pi^4)/180 - 2*a[1, 1] + 2*a[1, 2] + 
       (8*Zeta[3])/3)), 
 C[7] -> 2*Pi^2 + w*(16*Pi^2*\[Epsilon] + 32*Pi^2*\[Epsilon]^2*
      (3 - 4*Log[2])) - 8*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   \[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)), 
 C[8] -> 4*Pi^2 - 16*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   2*\[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)) + 
   w*((-8*Pi)/\[Epsilon] + 4*Pi*(-4 + Log[16]) - 
     (4*Pi*\[Epsilon]*(24 + 2*Pi^2 + 12*Log[2]^2 - 3*Log[256]))/3 + 
     (8*\[Epsilon]^2*(Pi^3*(-2 + Log[4]) + 4*Pi*(-6 - 3*Log[2]^2 + Log[2]^3 + 
          Log[64] + 2*Zeta[3])))/3), 
 C[9] -> (-16*Pi^2*w)/(3*Sqrt[3]) - (2*Pi^2)/(3*\[Epsilon]) + 
   (4*Pi^2*(-1 + Log[9]))/3 + \[Epsilon]*(a[3, 1]/2 + 
     (4*w*(8*(3 + Sqrt[3])*Pi^2 + 2*Pi^3 + 3*a[2, 1] + 
        Pi*(72 - 36*Log[2] + 12*Log[2]^2 - Log[4096])))/9) + 
   \[Epsilon]^2*(a[3, 2]/2 - (4*w*(6*a[2, 1] - 3*a[2, 2] + 
        2*Pi^3*(-2 + Log[4]) + 48*Pi^2*(-3 + Log[16]) + 
        8*Pi*(-6 - 3*Log[2]^2 + Log[2]^3 + Log[64] + 2*Zeta[3])))/9), 
 C[10] -> (14 + Pi^2)/4 + 1/(2*\[Epsilon]^2) + 3/(2*\[Epsilon]) + 
   (\[Epsilon]*(90 + 9*Pi^2 - 16*Zeta[3]))/12 + 
   \[Epsilon]^2*(31/2 + (7*Pi^2)/4 + (7*Pi^4)/80 - 4*Zeta[3]), C[11] -> 0, 
 C[12] -> (-2*Pi)/\[Epsilon] + 4*Pi*(-2 + Log[2]) - 
   (2*\[Epsilon]*(5*Pi^3 + 6*Pi*(6 - 4*Log[2] + Log[2]^2)))/3 + 
   w*((8 + Pi^2)/2 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
     \[Epsilon]^2*(16 + 2*Pi^2 + (7*Pi^4)/40 - (16*Zeta[3])/3) + 
     \[Epsilon]*(8 + Pi^2 - (8*Zeta[3])/3)) + 
   (4*Pi*\[Epsilon]^2*(-48 + 5*Pi^2*(-2 + Log[2]) + 36*Log[2] - 12*Log[2]^2 + 
      2*Log[2]^3 + 7*Zeta[3]))/3}


==> anc/Data/selfenergy-L-matrix <==
Print["L matrix for selfenergy"]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + 2*\[Epsilon])/(-1 + \[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (1 - 2*\[Epsilon])/(3*(-1 + \[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-8, 0, 0, (-7*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (4*(-1 + \[Epsilon])^2), (-4*(-1 + 2*\[Epsilon]))/(-1 + \[Epsilon]), 0, 0, 
  0, 0, 0, 0, 0}, {4, 0, 0, (3*(-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (4*(-1 + \[Epsilon])^2), (2*(-1 + 2*\[Epsilon]))/(-1 + \[Epsilon]), 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, -((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (4*(-1 + \[Epsilon])^2), 0, -((-1 + 2*\[Epsilon])^2/(-1 + \[Epsilon])^2), 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -((-1 + 2*\[Epsilon])/(-1 + \[Epsilon])), 
  0, -((-1 + 2*\[Epsilon])^2/(-1 + \[Epsilon])^2), 0, 0, 0, 0, 0}, 
 {2/9, 0, 0, 0, 0, 0, 0, -(-1 + 2*\[Epsilon])^2/(9*(-1 + \[Epsilon])^2), 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -((\[Epsilon]*(-1 + 2*\[Epsilon]))/(-1 + \[Epsilon])^2), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/(35*(-1 + \[Epsilon])*
    \[Epsilon]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (1 - 2*\[Epsilon])/(3*(-1 + \[Epsilon]))}}


==> anc/Data/selfenergy-M-A+Bep-form <==
Print["Matrix for selfenergy in A+Bep form."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*\[Beta]*\[Epsilon])/(3*(-1 + w)), 0, (-2*w*\[Epsilon])/
   ((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*(-8 + 7*w)*(-1 + 2*\[Epsilon]))/((-2 + w)*w*(2 + w)), 0, 0, 
  -((-24 + 29*w - 7*w^2 + 48*\[Epsilon] - 32*w*\[Epsilon] + 
     16*w^2*\[Epsilon])/((-2 + w)*w*(2 + w))), 
  -((-56 + 65*w - 14*w^2 + 112*\[Epsilon] - 64*w*\[Epsilon] + 
     28*w^2*\[Epsilon])/((-2 + w)*w*(2 + w))), 0, 0, 0, 0, 0, 0, 0}, 
 {(4*(-4 + 3*w)*(-1 + 2*\[Epsilon]))/((-2 + w)*w*(2 + w)), 0, 0, 
  (-12 + 13*w - 3*w^2 + 24*\[Epsilon] - 16*w*\[Epsilon] + 6*w^2*\[Epsilon])/
   ((-2 + w)*w*(2 + w)), (-28 + 29*w - 6*w^2 + 56*\[Epsilon] - 
    32*w*\[Epsilon] + 10*w^2*\[Epsilon])/((-2 + w)*w*(2 + w)), 0, 0, 0, 0, 0, 
  0, 0}, {(-4*\[Beta]*(-3 + 2*\[Epsilon] + w^2*\[Epsilon]))/
   ((-2 + w)*(-1 + w)*(2 + w)), (-4*\[Beta]*\[Epsilon])/(-1 + w), 0, 
  (-3*\[Beta]*(3 - w + 4*w*\[Epsilon]))/((-2 + w)*(-1 + w)*(2 + w)), 
  (-3*\[Beta]*(7 - 2*w + 8*w*\[Epsilon]))/((-2 + w)*(-1 + w)*(2 + w)), 
  (-2*w*\[Epsilon])/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0, 0}, 
 {(-4*(2 + w^2)*\[Beta]*(-1 + 2*\[Epsilon]))/((-2 + w)*(-1 + w)*w*(2 + w)), 
  0, 0, (-3*\[Beta]*(2 - 2*w + w^2 - 4*\[Epsilon] + 8*w*\[Epsilon] + 
     w^2*\[Epsilon]))/((-2 + w)*(-1 + w)*w*(2 + w)), 
  -((\[Beta]*(14 - 12*w + 7*w^2 - 28*\[Epsilon] + 48*w*\[Epsilon] + 
      7*w^2*\[Epsilon]))/((-2 + w)*(-1 + w)*w*(2 + w))), 0, 
  (-2*w*\[Epsilon])/((-1 + w)*(1 + w)), 0, 0, 0, 0, 0}, 
 {(8*w*\[Epsilon])/(9*(-1 + w)*(1 + w)), 0, (8*\[Beta]*\[Epsilon])/
   (3*(-1 + w)), 0, 0, 0, 0, (-4*w*\[Epsilon])/((-1 + w)*(1 + w)), 0, 0, 0, 
  0}, {(12*w*\[Epsilon])/(-3 + 4*w^2), 0, (12*\[Beta]*\[Epsilon])/
   ((-1 + w)*(-3 + 4*w^2)), (-6*w*\[Epsilon])/(-3 + 4*w^2), 
  (-14*w*\[Epsilon])/(-3 + 4*w^2), (-4*\[Beta]*\[Epsilon])/
   ((-1 + w)*(-3 + 4*w^2)), (-2*w*\[Beta]*\[Epsilon])/
   ((-1 + w)*(-3 + 4*w^2)), (-18*w*\[Epsilon])/(-3 + 4*w^2), 
  (-8*w*\[Epsilon])/(-3 + 4*w^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon])/w, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Beta]*\[Epsilon])/(3*(-1 + w)), 
  (-35*\[Beta]*\[Epsilon])/(6*(-1 + w)), (-2*w*\[Epsilon])/
   ((-1 + w)*(1 + w))}}


==> anc/Data/selfenergy-Mi <==
Print["Differential system with respect to w."]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 
  -((w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
 {(-8*(-1 + \[Epsilon])^2)/((-2 + w)*w*(2 + w)), 0, 0, 
  ((-1 + 2*\[Epsilon])*(-3 + 4*\[Epsilon]))/((-2 + w)*(2 + w)), 
  -(((-4 + 3*w^2)*(-1 + 2*\[Epsilon]))/((-2 + w)*w*(2 + w))), 0, 0, 0, 0, 0, 
  0, 0}, {0, (2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 
  -(1/((-1 + w)*(1 + w))), -((w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w))), 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, (-3 + 4*\[Epsilon])/(2*(-1 + w)*(1 + w)), 
  (-3*w)/(2*(-1 + w)*(1 + w)), 0, 
  -((w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w))), 0, 0, 0, 0, 0}, 
 {0, 0, (4*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0, 
  (-2*w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)), 0, 0, 0, 0}, 
 {0, (8*w*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)*(-3 + 4*w^2)), 
  (-4*(-1 + 2*w^2)*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)*(-3 + 4*w^2)), 
  ((-1 + 2*w^2)*(-3 + 4*\[Epsilon]))/((-1 + w)*(1 + w)*(-3 + 4*w^2)), 
  -((w*(5 + 2*w^2))/((-1 + w)*(1 + w)*(-3 + 4*w^2))), 
  (-4*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)*(-3 + 4*w^2)), 
  (-2*w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)*(-3 + 4*w^2)), 
  (2*w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)*(-3 + 4*w^2)), 
  (-8*w*\[Epsilon])/(-3 + 4*w^2), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((-3 + 4*\[Epsilon])/w), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-1 + \[Epsilon]))/((-1 + w)*(1 + w)), 
  -((-3 + 4*\[Epsilon])/((-1 + w)*w*(1 + w))), 
  -((w*(-1 + 2*\[Epsilon]))/((-1 + w)*(1 + w)))}}


==> anc/Data/selfenergy-T-transform <==
Print["Transformation matrix for selfenergy to A+Bep form."]
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + \[Epsilon])/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-w + w*\[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 
  (-3*(1 + w)*\[Beta]*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-2*w*(-1 + \[Epsilon])^2)/(3 - 10*\[Epsilon] + 
    8*\[Epsilon]^2), 0, 0, -(((4 - 6*w + w^2)*(-1 + \[Epsilon])^2)/
    (3 - 10*\[Epsilon] + 8*\[Epsilon]^2)), 
  (-2*(4 - 7*w + w^2)*(-1 + \[Epsilon])^2)/(3 - 10*\[Epsilon] + 
    8*\[Epsilon]^2), 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon]), 0, 0, 
  -(((-3 + w)*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])), 
  -(((-7 + 2*w)*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0}, {(2*(w - 2*w*\[Epsilon] + w*\[Epsilon]^2))/(-1 + 2*\[Epsilon])^2, 
  (2*(w - 2*w*\[Epsilon] + w*\[Epsilon]^2))/(-1 + 2*\[Epsilon])^2, 0, 
  (1 - 3*w - 2*\[Epsilon] + 6*w*\[Epsilon] + \[Epsilon]^2 - 3*w*\[Epsilon]^2)/
   (-1 + 2*\[Epsilon])^2, (2 - 7*w - 4*\[Epsilon] + 14*w*\[Epsilon] + 
    2*\[Epsilon]^2 - 7*w*\[Epsilon]^2)/(-1 + 2*\[Epsilon])^2, 
  -(((1 + w)*\[Beta]*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 
  0, 0}, {(2*(1 - 2*\[Epsilon] + \[Epsilon]^2))/(-1 + 2*\[Epsilon])^2, 0, 0, 
  (-3 - 2*w + 6*\[Epsilon] + 4*w*\[Epsilon] - 3*\[Epsilon]^2 - 
    2*w*\[Epsilon]^2)/(2*(-1 + 2*\[Epsilon])^2), 
  (-7 - 4*w + 14*\[Epsilon] + 8*w*\[Epsilon] - 7*\[Epsilon]^2 - 
    4*w*\[Epsilon]^2)/(2*(-1 + 2*\[Epsilon])^2), 0, 
  -(((1 + w)*\[Beta]*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 
  0}, {(2*(1 + w^2)*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2, 0, 
  (-12*w*(1 + w)*\[Beta]*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2, 0, 0, 0, 
  0, (9*(-1 + w)*(1 + w)*(-1 + \[Epsilon])^2)/(-1 + 2*\[Epsilon])^2, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + \[Epsilon])^2/(\[Epsilon]*(-1 + 2*\[Epsilon]))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (35*w^3*(-1 + \[Epsilon])*\[Epsilon])/
   (2*(3 - 16*\[Epsilon] + 16*\[Epsilon]^2)), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (2*(-w + w*\[Epsilon]))/(-1 + 2*\[Epsilon]), 
  (-35*(-(w*\[Epsilon]) + w*\[Epsilon]^2))/
   (2*(1 - 6*\[Epsilon] + 8*\[Epsilon]^2)), 
  (-3*(1 + w)*\[Beta]*(-1 + \[Epsilon]))/(-1 + 2*\[Epsilon])}}


==> anc/Data/selfenergy-boundary-integrals-exact <==
Print["Exact expressions for boundary integrals in the case of selfenergy."]
{j[SE, 0, 0, 0, 1, 1, 0, 0] -> Gamma[1 - \[Nu]]^2, 
 j[SE, 0, 0, 1, 1, 1, 0, 0] -> 
  -(Pi*Csc[2*Pi*\[Nu]]*(-4*3^\[Nu]*Pi*Gamma[4 - 2*\[Nu]] + 
      9*Sqrt[3]*Gamma[2 - \[Nu]]^2*Hypergeometric2F1[1, 2 - \[Nu], 
        5/2 - \[Nu], 3/4]))/(3*Sqrt[3]*Gamma[4 - 2*\[Nu]]*
    Gamma[-1 + 2*\[Nu]]), j[SE, 0, 1, 0, 1, 1, 0, 0] -> 
  (2^(-1 + 2*\[Nu])*Pi^2*Csc[2*Pi*\[Nu]])/Gamma[-1 + 2*\[Nu]], 
 j[SE, 0, 1, 1, 0, 1, 0, 0] -> 
  -((4^(-1 + \[Nu])*Pi*Gamma[5/2 - 2*\[Nu]]*Gamma[3/2 - \[Nu]])/
    Gamma[2 - \[Nu]]), j[SE, 0, 1, 1, 1, 1, 0, 0] -> 
  (4^(-1 + \[Nu])*Pi*Gamma[3 - 2*\[Nu]]*Hypergeometric2F1[1, 2 - \[Nu], 
      5/2 - \[Nu], 3/4])/(-3 + 2*\[Nu]) + 
   (2^(3 - 2*\[Nu])*3^(-3/2 + \[Nu])*Pi^3*Sec[Pi*\[Nu]]^2)/
    Gamma[-1/2 + \[Nu]]^2 + (Pi^(5/2)*(-5 + 4*\[Nu])*Gamma[7/2 - 2*\[Nu]]*
     HypergeometricPFQ[{1, 7/4 - \[Nu], 9/4 - \[Nu]}, 
      {5/2 - \[Nu], 3 - \[Nu]}, 3/4]*Sec[Pi*\[Nu]]^2)/
    (8*Gamma[5 - 2*\[Nu]]*Gamma[-1/2 + \[Nu]]^2) - 
   (3*Pi^(5/2)*Gamma[11/2 - 2*\[Nu]]*HypergeometricPFQ[
      {2, 11/4 - \[Nu], 13/4 - \[Nu]}, {7/2 - \[Nu], 4 - \[Nu]}, 3/4]*
     Sec[Pi*\[Nu]]^2)/(8*Gamma[7 - 2*\[Nu]]*Gamma[-1/2 + \[Nu]]^2), 
 j[SE, 1, 1, 0, 1, 1, 0, 0] -> (Pi^3*Sec[Pi*\[Nu]]^2)/
   (2*Gamma[-1/2 + \[Nu]]^2), j[SE, 1, 1, 1, 1, 0, 0, 0] -> 
  (Pi^3*Sec[Pi*\[Nu]]^2)/Gamma[-1/2 + \[Nu]]^2, 
 j[SE, 1, 1, 1, 1, 1, 0, 0] -> (-8*3^(-3 + \[Nu])*Pi^3*Csc[2*Pi*\[Nu]])/
    Gamma[-2 + 2*\[Nu]] + (2*Pi^2*Csc[2*Pi*\[Nu]]*Gamma[5/2 - \[Nu]]^2*
     Hypergeometric2F1[1, 5/2 - \[Nu], 3 - \[Nu], 3/4])/
    (Gamma[5 - 2*\[Nu]]*Gamma[-2 + 2*\[Nu]]), j[SE, 0, 0, 1, 0, 0, 1, 1] -> 
  (Pi^2*Csc[Pi*\[Nu]]^2*Sec[Pi*\[Nu]])/Gamma[-1 + 2*\[Nu]], 
 j[SE, 1, 0, 1, 0, 0, 1, 1] -> (4^(2 - \[Nu])*Pi^3)/
   (Gamma[-1/2 + \[Nu]]^2*(-Sin[Pi*\[Nu]] + Sin[3*Pi*\[Nu]]))}


==> anc/Data/selfenergy-boundary-integrals-expanded <==
Print["Expanded expressions for boundary integrals in the case of selfenergy."]
{j[SE, 0, 0, 1, 1, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {3/2, 9/2, (42 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4, 
    a[1, 1], a[1, 2], a[1, 3], a[1, 4]}, -2, 5, 1], 
 j[SE, 0, 1, 1, 1, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {-2*Pi, -8*Pi - (4*Pi^2)/Sqrt[3] + 4*Pi*Log[2], a[2, 1], a[2, 2], a[2, 3], 
    a[2, 4]}, -1, 5, 1], j[SE, 1, 1, 1, 1, 1, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {(-2*Pi^2)/3, (-4*Pi^2)/3 + (8*Pi^2*Log[3])/3, 
    a[3, 1]/2, a[3, 2]/2, a[3, 3]/2, a[3, 4]/2}, -1, 5, 1], 
 j[SE, 0, 0, 0, 1, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {1, 2, 3 + Pi^2/6, 4 + Pi^2/3 - (2*Zeta[3])/3, 5 + Pi^2/2 + (7*Pi^4)/360 - 
     (4*Zeta[3])/3, 6 + (2*Pi^2)/3 + (7*Pi^4)/180 - 2*Zeta[3] - 
     (Pi^2*Zeta[3])/9 - (2*Zeta[5])/5, 7 + (5*Pi^2)/6 + (7*Pi^4)/120 + 
     (31*Pi^6)/15120 - (8*Zeta[3])/3 - (2*Pi^2*Zeta[3])/9 + (2*Zeta[3]^2)/9 - 
     (4*Zeta[5])/5}, -2, 5, 1], j[SE, 0, 1, 0, 1, 1, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {-2*Pi, Pi*(-6 + 4*Log[2]), 
    (-2*Pi*(21 + Pi^2 - 18*Log[2] + 6*Log[2]^2))/3, 
    (2*Pi*(-45 - 3*Pi^2 + 42*Log[2] + 2*Pi^2*Log[2] - 18*Log[2]^2 + 
       4*Log[2]^3 + 8*Zeta[3]))/3, 
    -(Pi*(930 + 70*Pi^2 + 3*Pi^4 - 900*Log[2] - 60*Pi^2*Log[2] + 
        420*Log[2]^2 + 20*Pi^2*Log[2]^2 - 120*Log[2]^3 + 20*Log[2]^4 - 
        240*Zeta[3] + 160*Log[2]*Zeta[3]))/15, 
    (Pi*(-5670 - 450*Pi^2 - 27*Pi^4 + 5580*Log[2] + 420*Pi^2*Log[2] + 
       18*Pi^4*Log[2] - 2700*Log[2]^2 - 180*Pi^2*Log[2]^2 + 840*Log[2]^3 + 
       40*Pi^2*Log[2]^3 - 180*Log[2]^4 + 24*Log[2]^5 + 1680*Zeta[3] + 
       80*Pi^2*Zeta[3] - 1440*Log[2]*Zeta[3] + 480*Log[2]^2*Zeta[3] + 
       576*Zeta[5]))/45}, -1, 5, 1], j[SE, 0, 1, 1, 0, 1, 0, 0] -> 
  SeriesData[\[Epsilon], 0, {(32*Pi^2)/3, (704*Pi^2)/9 - (256*Pi^2*Log[2])/3, 
    (16*(680*Pi^2 + 21*Pi^4 - 1056*Pi^2*Log[2] + 576*Pi^2*Log[2]^2))/27, 
    (-32*(-4600*Pi^2 - 231*Pi^4 + 8160*Pi^2*Log[2] + 252*Pi^4*Log[2] - 
       6336*Pi^2*Log[2]^2 + 2304*Pi^2*Log[2]^3 + 558*Pi^2*Zeta[3]))/81}, 1, 
   5, 1], j[SE, 1, 1, 0, 1, 1, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {2*Pi^2, 8*Pi^2 - 8*Pi^2*Log[2], 24*Pi^2 + Pi^4 - 32*Pi^2*Log[2] + 
     16*Pi^2*Log[2]^2, 64*Pi^2 + 4*Pi^4 - 96*Pi^2*Log[2] - 4*Pi^4*Log[2] + 
     64*Pi^2*Log[2]^2 - (64*Pi^2*Log[2]^3)/3 - (28*Pi^2*Zeta[3])/3, 
    (1920*Pi^2 + 144*Pi^4 + 5*Pi^6 - 3072*Pi^2*Log[2] - 192*Pi^4*Log[2] + 
      2304*Pi^2*Log[2]^2 + 96*Pi^4*Log[2]^2 - 1024*Pi^2*Log[2]^3 + 
      256*Pi^2*Log[2]^4 - 448*Pi^2*Zeta[3] + 448*Pi^2*Log[2]*Zeta[3])/12}, 0, 
   5, 1], j[SE, 1, 1, 1, 1, 0, 0, 0] -> SeriesData[\[Epsilon], 0, 
   {4*Pi^2, 16*Pi^2 - 16*Pi^2*Log[2], 48*Pi^2 + 2*Pi^4 - 64*Pi^2*Log[2] + 
     32*Pi^2*Log[2]^2, 128*Pi^2 + 8*Pi^4 - 192*Pi^2*Log[2] - 8*Pi^4*Log[2] + 
     128*Pi^2*Log[2]^2 - (128*Pi^2*Log[2]^3)/3 - (56*Pi^2*Zeta[3])/3, 
    (1920*Pi^2 + 144*Pi^4 + 5*Pi^6 - 3072*Pi^2*Log[2] - 192*Pi^4*Log[2] + 
      2304*Pi^2*Log[2]^2 + 96*Pi^4*Log[2]^2 - 1024*Pi^2*Log[2]^3 + 
      256*Pi^2*Log[2]^4 - 448*Pi^2*Zeta[3] + 448*Pi^2*Log[2]*Zeta[3])/6}, 0, 
   5, 1], j[SE, 0, 0, 1, 0, 0, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {1/2, 3/2, (14 + Pi^2)/4, (90 + 9*Pi^2 - 16*Zeta[3])/12, 
    (1240 + 140*Pi^2 + 7*Pi^4 - 320*Zeta[3])/80, 
    (7560 + 900*Pi^2 + 63*Pi^4 - 2240*Zeta[3] - 160*Pi^2*Zeta[3] - 
      768*Zeta[5])/240, (1920240 + 234360*Pi^2 + 18522*Pi^4 + 869*Pi^6 - 
      604800*Zeta[3] - 60480*Pi^2*Zeta[3] + 53760*Zeta[3]^2 - 290304*Zeta[5])/
     30240}, -2, 5, 1], j[SE, 1, 0, 1, 0, 0, 1, 1] -> 
  SeriesData[\[Epsilon], 0, {-2*Pi, 4*Pi*(-2 + Log[2]), 
    Pi*(-24 - (10*Pi^2)/3 + 16*Log[2] - 4*Log[2]^2), 
    (4*Pi*(-48 - 10*Pi^2 + 36*Log[2] + 5*Pi^2*Log[2] - 12*Log[2]^2 + 
       2*Log[2]^3 + 7*Zeta[3]))/3, 
    (-2*Pi*(3600 + 900*Pi^2 + 119*Pi^4 - 2880*Log[2] - 600*Pi^2*Log[2] + 
       1080*Log[2]^2 + 150*Pi^2*Log[2]^2 - 240*Log[2]^3 + 30*Log[2]^4 - 
       840*Zeta[3] + 420*Log[2]*Zeta[3]))/45, 
    (4*Pi*(-4320 - 1200*Pi^2 - 238*Pi^4 + 3600*Log[2] + 900*Pi^2*Log[2] + 
       119*Pi^4*Log[2] - 1440*Log[2]^2 - 300*Pi^2*Log[2]^2 + 360*Log[2]^3 + 
       50*Pi^2*Log[2]^3 - 60*Log[2]^4 + 6*Log[2]^5 + 1260*Zeta[3] + 
       175*Pi^2*Zeta[3] - 840*Log[2]*Zeta[3] + 210*Log[2]^2*Zeta[3] + 
       279*Zeta[5]))/45}, -1, 5, 1]}


==> anc/Data/selfenergy-boundary-lDRR <==
Print["Matrix M(\[Nu]) in DRR relation j(\[Nu]+1)=M(\[Nu]).j(\[Nu])"]
{{\[Nu]^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/(2*\[Nu]*(-1 + 2*\[Nu])), 
  3/(2*\[Nu]*(-1 + 2*\[Nu])), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 2/(\[Nu]*(-1 + 2*\[Nu])), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (32*(-1 + \[Nu]))/((-1 + 2*\[Nu])*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 
  0, 0, 0, 0, 0, 0}, {0, 0, 2/(-1 + 2*\[Nu])^2, 
  (-1 + 4*\[Nu])/((-1 + 2*\[Nu])^2*(-3 + 4*\[Nu])), 3/(-1 + 2*\[Nu])^2, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 4/(-1 + 2*\[Nu])^2, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 4/(-1 + 2*\[Nu])^2, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 1/((-1 + \[Nu])*(-1 + 2*\[Nu])), 
  1/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])), 3/(2*(-1 + \[Nu])*(-1 + 2*\[Nu])), 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, -1/(2*\[Nu]*(-1 + 2*\[Nu])), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(-1 + 2*\[Nu])^(-2)}}


==> anc/Data/selfenergy-csvals-exact <==
Print["Exact cs values in the case of selfenergy."]
{c[1, 0] -> Gamma[-1 + \[Epsilon]]^2, 
 c[2, 0] -> (-4*3^(1/2 - \[Epsilon])*Pi^2*Csc[2*Pi*\[Epsilon]])/
    Gamma[3 - 2*\[Epsilon]] + (3*Pi*Csc[2*Pi*\[Epsilon]]*Gamma[\[Epsilon]]^2*
     Hypergeometric2F1[1, \[Epsilon], 1/2 + \[Epsilon], 3/4])/
    (Gamma[3 - 2*\[Epsilon]]*Gamma[2*\[Epsilon]]), 
 c[3, 0] -> -((2^(3 - 2*\[Epsilon])*Pi^2*Csc[2*Pi*\[Epsilon]])/
    Gamma[3 - 2*\[Epsilon]]), 
 c[4, 0] -> -((4^(1 - \[Epsilon])*Pi*Gamma[-1/2 + \[Epsilon]]*
     Gamma[-3/2 + 2*\[Epsilon]])/Gamma[\[Epsilon]]), 
 c[4, 2 - 2*\[Epsilon]] -> 0, 
 c[6, 0] -> (4^(1 - \[Epsilon])*Pi*Gamma[-1 + 2*\[Epsilon]]*
     Hypergeometric2F1[1, \[Epsilon], 1/2 + \[Epsilon], 3/4])/
    (1 - 2*\[Epsilon]) + (2^(-5 - 2*\[Epsilon])*Pi^3*
     (3^(1/2 - \[Epsilon])*16^(1 + \[Epsilon]) + 4*(3 - 4*\[Epsilon])*
       Gamma[-1/2 + 2*\[Epsilon]]*HypergeometricPFQRegularized[
        {1, -1/4 + \[Epsilon], 1/4 + \[Epsilon]}, {1/2 + \[Epsilon], 
         1 + \[Epsilon]}, 3/4] - 3*Gamma[3/2 + 2*\[Epsilon]]*
       HypergeometricPFQRegularized[{2, 3/4 + \[Epsilon], 5/4 + \[Epsilon]}, 
        {3/2 + \[Epsilon], 2 + \[Epsilon]}, 3/4])*Sec[Pi*\[Epsilon]]^2)/
    Gamma[3/2 - \[Epsilon]]^2, c[7, 0] -> (Pi^3*Sec[Pi*\[Epsilon]]^2)/
   (2*Gamma[3/2 - \[Epsilon]]^2), 
 c[8, 0] -> (Pi^3*Sec[Pi*\[Epsilon]]^2)/Gamma[3/2 - \[Epsilon]]^2, 
 c[9, 0] -> (8*3^(-1 - \[Epsilon])*Pi^3*Csc[2*Pi*\[Epsilon]])/
    Gamma[2 - 2*\[Epsilon]] - (2*Pi^2*Csc[2*Pi*\[Epsilon]]*
     Gamma[1/2 + \[Epsilon]]^2*Hypergeometric2F1[1, 1/2 + \[Epsilon], 
      1 + \[Epsilon], 3/4])/(Gamma[2 - 2*\[Epsilon]]*
     Gamma[1 + 2*\[Epsilon]]), 
 c[10, 0] -> (Pi^2*Csc[Pi*\[Epsilon]]^2*Sec[Pi*\[Epsilon]])/
   Gamma[3 - 2*\[Epsilon]], c[11, 3 - 4*\[Epsilon]] -> 
  (-1)^(4*\[Epsilon])*2^(4 - 4*\[Epsilon])*Gamma[1 - \[Epsilon]]^2*
   Gamma[-3 + 4*\[Epsilon]], c[12, 0] -> (4^\[Epsilon]*Pi^3)/
   (Gamma[3/2 - \[Epsilon]]^2*(Sin[Pi*\[Epsilon]] - Sin[3*Pi*\[Epsilon]]))}


==> anc/Data/selfenergy-csvals-expanded <==
Print["Expanded cs values in the case of selfenergy."]
{c[1, 0] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3 + 
   \[Epsilon]^2*(5 + Pi^2/2 + (7*Pi^4)/360 - (4*Zeta[3])/3) + 
   \[Epsilon]^4*(7 + (7*Pi^4)/120 + (31*Pi^6)/15120 + 
     Pi^2*(5/6 - (2*Zeta[3])/9) - (8*Zeta[3])/3 + (2*Zeta[3]^2)/9 - 
     (4*Zeta[5])/5) + \[Epsilon]^3*(6 + (7*Pi^4)/180 - 
     (Pi^2*(-6 + Zeta[3]))/9 - 2*Zeta[3] - (2*Zeta[5])/5), 
 c[2, 0] -> 3/(2*\[Epsilon]^2) + 9/(2*\[Epsilon]) + \[Epsilon]*a[1, 1] + 
   \[Epsilon]^2*a[1, 2] + \[Epsilon]^3*a[1, 3] + \[Epsilon]^4*a[1, 4] + 
   (42 + Pi^2 + 8*Sqrt[3]*Im[PolyLog[2, 1/2 - (I/2)*Sqrt[3]]])/4, 
 c[3, 0] -> (-2*Pi)/\[Epsilon] - 
   (2*Pi*\[Epsilon]*(21 + Pi^2 - 18*Log[2] + 6*Log[2]^2))/3 + 
   Pi*(-6 + Log[16]) + (2*Pi*\[Epsilon]^2*(-45 + 42*Log[2] - 18*Log[2]^2 + 
      4*Log[2]^3 + Pi^2*(-3 + Log[4]) + 8*Zeta[3]))/3 - 
   (Pi*\[Epsilon]^3*(3*Pi^4 + 10*Pi^2*(7 - 6*Log[2] + 2*Log[2]^2) + 
      10*(93 + 42*Log[2]^2 - 12*Log[2]^3 + 2*Log[2]^4 - 24*Zeta[3] + 
        2*Log[2]*(-45 + 8*Zeta[3]))))/15 + 
   (Pi*\[Epsilon]^4*(9*Pi^4*(-3 + Log[4]) + 
      10*Pi^2*(-45 + 42*Log[2] - 18*Log[2]^2 + 4*Log[2]^3 + 8*Zeta[3]) + 
      6*(-945 + 140*Log[2]^3 - 30*Log[2]^4 + 4*Log[2]^5 + 280*Zeta[3] + 
        10*Log[2]^2*(-45 + 8*Zeta[3]) - 30*Log[2]*(-31 + 8*Zeta[3]) + 
        96*Zeta[5])))/45, c[4, 0] -> (32*Pi^2*\[Epsilon])/3 + 
   (64*Pi^2*\[Epsilon]^2*(11 - 12*Log[2]))/9 + 
   (16*\[Epsilon]^3*(21*Pi^4 + 8*Pi^2*(85 - 132*Log[2] + 72*Log[2]^2)))/27 - 
   (32*Pi^2*\[Epsilon]^4*(-4600 + 8160*Log[2] - 6336*Log[2]^2 + 
      2304*Log[2]^3 + 21*Pi^2*(-11 + Log[4096]) + 558*Zeta[3]))/81, 
 c[4, 2 - 2*\[Epsilon]] -> 0, c[6, 0] -> (-2*Pi)/\[Epsilon] + 
   \[Epsilon]*a[2, 1] + \[Epsilon]^2*a[2, 2] + \[Epsilon]^3*a[2, 3] + 
   \[Epsilon]^4*a[2, 4] - (4*Pi*(6 + Sqrt[3]*Pi - Log[8]))/3, 
 c[7, 0] -> 2*Pi^2 - 8*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   \[Epsilon]^2*(Pi^4 + 8*Pi^2*(3 - 4*Log[2] + 2*Log[2]^2)) - 
   (4*Pi^2*\[Epsilon]^3*(-48 + 72*Log[2] - 48*Log[2]^2 + 16*Log[2]^3 + 
      Pi^2*(-3 + Log[8]) + 7*Zeta[3]))/3 + 
   \[Epsilon]^4*((5*Pi^6)/12 + 4*Pi^4*(3 - 4*Log[2] + 2*Log[2]^2) + 
     (16*Pi^2*(30 + 36*Log[2]^2 - 16*Log[2]^3 + 4*Log[2]^4 - 7*Zeta[3] + 
        Log[2]*(-48 + 7*Zeta[3])))/3), 
 c[8, 0] -> 4*Pi^2 - 16*Pi^2*\[Epsilon]*(-1 + Log[2]) + 
   2*Pi^2*\[Epsilon]^2*(Pi^2 + 8*(3 - 4*Log[2] + 2*Log[2]^2)) - 
   (8*Pi^2*\[Epsilon]^3*(-48 + 72*Log[2] - 48*Log[2]^2 + 16*Log[2]^3 + 
      Pi^2*(-3 + Log[8]) + 7*Zeta[3]))/3 + 
   \[Epsilon]^4*((5*Pi^6)/6 + 8*Pi^4*(3 - 4*Log[2] + 2*Log[2]^2) + 
     (32*Pi^2*(30 + 36*Log[2]^2 - 16*Log[2]^3 + 4*Log[2]^4 - 7*Zeta[3] + 
        Log[2]*(-48 + 7*Zeta[3])))/3), 
 c[9, 0] -> (-2*Pi^2)/(3*\[Epsilon]) + (\[Epsilon]*a[3, 1])/2 + 
   (\[Epsilon]^2*a[3, 2])/2 + (\[Epsilon]^3*a[3, 3])/2 + 
   (\[Epsilon]^4*a[3, 4])/2 + (4*Pi^2*(-1 + Log[9]))/3, 
 c[10, 0] -> (14 + Pi^2)/4 + 1/(2*\[Epsilon]^2) + 3/(2*\[Epsilon]) + 
   (\[Epsilon]*(90 + 9*Pi^2 - 16*Zeta[3]))/12 + 
   \[Epsilon]^2*(31/2 + (7*Pi^2)/4 + (7*Pi^4)/80 - 4*Zeta[3]) + 
   \[Epsilon]^4*(127/2 + (49*Pi^4)/80 + (869*Pi^6)/30240 + 
     Pi^2*(31/4 - 2*Zeta[3]) - 20*Zeta[3] + (16*Zeta[3]^2)/9 - 
     (48*Zeta[5])/5) + \[Epsilon]^3*(63/2 + (21*Pi^4)/80 + 
     Pi^2*(15/4 - (2*Zeta[3])/3) - (28*Zeta[3])/3 - (16*Zeta[5])/5), 
 c[11, 3 - 4*\[Epsilon]] -> -2/(3*\[Epsilon]) + 
   (4*(-11 - (6*I)*Pi + 6*Log[2]))/9 + 
   (\[Epsilon]*(-680 - (528*I)*Pi + 117*Pi^2 + 528*Log[2] + 
      (288*I)*Pi*Log[2] - 144*Log[2]^2))/27 + 
   (2*\[Epsilon]^2*(-4600 - (4080*I)*Pi + 1287*Pi^2 + (126*I)*Pi^3 + 
      4080*Log[2] + (3168*I)*Pi*Log[2] - 702*Pi^2*Log[2] - 1584*Log[2]^2 - 
      (864*I)*Pi*Log[2]^2 + 288*Log[2]^3 + 558*Zeta[3]))/81 + 
   (\[Epsilon]^3*(-2343040 - (2208000*I)*Pi + 795600*Pi^2 + (110880*I)*Pi^3 - 
      1647*Pi^4 + 2208000*Log[2] + (1958400*I)*Pi*Log[2] - 
      617760*Pi^2*Log[2] - (60480*I)*Pi^3*Log[2] - 979200*Log[2]^2 - 
      (760320*I)*Pi*Log[2]^2 + 168480*Pi^2*Log[2]^2 + 253440*Log[2]^3 + 
      (138240*I)*Pi*Log[2]^3 - 34560*Log[2]^4 + 491040*Zeta[3] + 
      (267840*I)*Pi*Zeta[3] - 267840*Log[2]*Zeta[3]))/4860 + 
   (\[Epsilon]^4*(-14483840 - (14058240*I)*Pi + 5382000*Pi^2 + 
      (856800*I)*Pi^3 - 18117*Pi^4 + (486*I)*Pi^5 + 14058240*Log[2] + 
      (13248000*I)*Pi*Log[2] - 4773600*Pi^2*Log[2] - (665280*I)*Pi^3*Log[2] + 
      9882*Pi^4*Log[2] - 6624000*Log[2]^2 - (5875200*I)*Pi*Log[2]^2 + 
      1853280*Pi^2*Log[2]^2 + (181440*I)*Pi^3*Log[2]^2 + 1958400*Log[2]^3 + 
      (1520640*I)*Pi*Log[2]^3 - 336960*Pi^2*Log[2]^3 - 380160*Log[2]^4 - 
      (207360*I)*Pi*Log[2]^4 + 41472*Log[2]^5 + 3794400*Zeta[3] + 
      (2946240*I)*Pi*Zeta[3] - 652860*Pi^2*Zeta[3] - 2946240*Log[2]*Zeta[3] - 
      (1607040*I)*Pi*Log[2]*Zeta[3] + 803520*Log[2]^2*Zeta[3] + 
      993384*Zeta[5]))/7290, c[12, 0] -> (-2*Pi)/\[Epsilon] + 
   4*Pi*(-2 + Log[2]) - 
   (2*Pi*\[Epsilon]*(5*Pi^2 + 6*(6 - 4*Log[2] + Log[2]^2)))/3 + 
   (4*Pi*\[Epsilon]^2*(-48 + 5*Pi^2*(-2 + Log[2]) + 36*Log[2] - 12*Log[2]^2 + 
      2*Log[2]^3 + 7*Zeta[3]))/3 - 
   (2*Pi*\[Epsilon]^3*(119*Pi^4 + 150*Pi^2*(6 - 4*Log[2] + Log[2]^2) + 
      30*(120 + 36*Log[2]^2 - 8*Log[2]^3 + Log[2]^4 - 28*Zeta[3] + 
        2*Log[2]*(-48 + 7*Zeta[3]))))/45 + 
   (4*Pi*\[Epsilon]^4*(119*Pi^4*(-2 + Log[2]) + 
      25*Pi^2*(-48 + 36*Log[2] - 12*Log[2]^2 + 2*Log[2]^3 + 7*Zeta[3]) + 
      3*(-1440 + 120*Log[2]^3 - 20*Log[2]^4 + 2*Log[2]^5 + 420*Zeta[3] + 
        10*Log[2]^2*(-48 + 7*Zeta[3]) - 40*Log[2]*(-30 + 7*Zeta[3]) + 
        93*Zeta[5])))/45}

